Excluded minors in cubic graphs

Let G be a cubic graph, with girth at least five, such that for every partition X,Y of its vertex set with |X|,|Y|>6 there are at least six edges between X and Y. We prove that if there is no homeomorphic embedding of the Petersen graph in G, and G is not one particular 20-vertex graph, then either G\v is planar for some vertex v, or G can be drawn with crossings in the plane, but with only two crossings, both on the infinite region. We also prove several other theorems of the same kind.

==> anc/appendix <==
#    Appendix to `Excluded minors in cubic graphs'
#    Neil Robertson, Paul Seymour and Robin Thomas
#
# This file contains details of the case-checking needed for
# the paper 
# [1] N.Robertson, P.D.Seymour and R.Thomas, Excluded minors
# in cubic graphs, manuscript.
#
# Lines that start with the character '#' are comments; all
# other lines are of the form
# G=Antibox
# or a pair of lines of the form
# G+(1,2,7,10) contains Petersen
#    via 2 15 5 13 6 8 12 10 16 14 removing 1-4 3-7 9-11
#
# The meaning of the latter pair is that Antibox+(v1v2,v7v10)
# (see [1] for definition) contains Petersen, where a containment
# can be obtained by deleting the edges v1v4, v3v7 and v9v11,
# and mapping the vertices of Petersen onto the vertices of
# Antibox+(v1v2,v7v10) by the rule 1->2, 2->15, 3->5, ..., 10->14.
# The file `graphs' contains all the graphs referred to herein
# with the appropriate vertex numberings. 
#
# To make checking easier, (except for a few exeptions) this file 
# contains all cases, even when some are obviously isomorphic to 
# earlier ones. The best way to proceed is perhaps to write 
# a simple computer program to check all the containment relations
# claimed herein, and verify by inspection that all cases are covered.
#
# Revised 6 March 2014
##############################################################
# Proof of (11.2)
G=Antibox
# A-expansions:
G+(1,2,7,10) contains Petersen
   via 2 15 5 13 6 8 12 10 16 14 removing 1-4 3-7 9-11
G+(1,2,7,14) contains Petersen
   via 2 15 5 13 6 8 12 10 16 14 removing 1-4 3-7 9-11
G+(1,2,8,11) contains Petersen
   via 2 3 5 13 6 16 12 10 7 14 removing 1-15 4-8 9-11
G+(1,2,8,12) contains Petersen
   via 2 3 5 13 6 16 12 10 7 14 removing 1-15 4-8 9-11
G+(1,2,9,11) contains Petersen
   via 2 3 5 12 6 16 9 13 14 11 removing 1-15 4-8 7-10
G+(1,2,9,13) contains Box
   via 1 5 9 4 8 11 16 13 14 15 2 3 12 6 removing 7-10
G+(1,2,10,12) contains Triplex
   via 1 15 2 6 10 7 14 8 4 13 16 3 removing 5-12 9-11
G+(1,2,11,14) contains Petersen
   via 2 3 7 10 6 16 14 13 9 11 removing 1-15 4-8 5-12
G+(1,2,13,14) contains Petersen
   via 2 15 5 10 6 11 9 13 16 14 removing 1-4 3-7 8-12
G+(2,3,5,9) contains Petersen
   via 3 4 6 10 7 16 13 14 8 12 removing 1-5 2-15 9-11
G+(2,3,5,12) contains Petersen
   via 3 4 6 10 7 16 13 14 8 12 removing 1-5 2-15 9-11
G+(2,3,8,11) contains Petersen
   via 3 5 13 6 15 7 14 16 12 10 removing 1-2 4-8 9-11
G+(2,3,8,12) contains Petersen
   via 3 5 13 6 15 7 14 16 12 10 removing 1-2 4-8 9-11
G+(2,3,9,11) contains Petersen
   via 3 5 12 6 15 14 11 16 9 13 removing 1-2 4-8 7-10
G+(2,3,9,13) contains Petersen
   via 3 4 6 10 7 16 13 14 11 9 removing 1-5 2-15 8-12
G+(2,3,10,12) contains Box
   via 1 5 13 4 8 14 6 10 7 2 15 3 12 16 removing 9-11
G+(2,3,11,14) contains Petersen
   via 3 15 6 10 7 9 13 14 16 11 removing 1-2 4-8 5-12
G+(2,3,13,14) contains Triplex
   via 3 8 12 5 9 13 16 14 7 15 11 10 removing 1-4 2-6
G+(3,4,5,9) contains Petersen
   via 4 6 10 7 15 8 12 16 13 14 removing 1-5 2-3 9-11
G+(3,4,5,12) contains Petersen
   via 4 6 10 7 15 8 12 16 13 14 removing 1-5 2-3 9-11
G+(3,4,6,10) contains Petersen
   via 3 5 12 10 7 15 8 14 13 16 removing 1-4 2-6 9-11
G+(3,4,6,13) contains Petersen
   via 3 5 12 10 7 15 8 14 13 16 removing 1-4 2-6 9-11
G+(3,4,9,11) contains Petersen
   via 4 15 7 12 8 13 14 11 16 9 removing 1-5 2-3 6-10
G+(3,4,9,13) contains Petersen
   via 3 5 12 8 15 14 13 16 9 11 removing 1-4 2-6 7-10
G+(3,4,10,12) contains Triplex
   via 2 3 15 4 8 12 5 13 6 1 14 16 removing 7-10 9-11
G+(3,4,11,14) contains Box
   via 1 4 15 9 11 16 3 7 14 2 6 13 8 10 removing 5-12
G+(3,4,13,14) contains Petersen
   via 3 7 10 8 15 9 13 16 14 11 removing 1-4 2-6 5-12
G+(4,1,6,10) contains Petersen
   via 3 4 8 12 5 7 14 13 16 10 removing 1-15 2-6 9-11
G+(4,1,6,13) contains Petersen
   via 3 4 8 12 5 7 14 13 16 10 removing 1-15 2-6 9-11
G+(4,1,7,10) contains Petersen
   via 4 15 5 13 6 8 12 10 16 14 removing 1-2 3-7 9-11
G+(4,1,7,14) contains Petersen
   via 4 15 5 13 6 8 12 10 16 14 removing 1-2 3-7 9-11
G+(4,1,9,11) contains Triplex
   via 2 5 9 16 11 14 7 10 6 3 12 13 removing 1-15 4-8
G+(4,1,9,13) contains Petersen
   via 3 4 8 12 5 14 11 9 16 13 removing 1-15 2-6 7-10
G+(4,1,10,12) contains Box
   via 1 15 4 5 12 8 3 7 14 2 6 13 16 10 removing 9-11
G+(4,1,11,14) contains Petersen
   via 4 15 5 12 8 13 9 11 16 14 removing 1-2 3-7 6-10
G+(4,1,13,14) contains Petersen
   via 4 15 5 10 6 11 9 13 16 14 removing 1-2 3-7 8-12
# B-expansions via (1,2,5,9)
G+(1,2,5,9)+(5,16,2,3) contains Petersen
   via 3 4 8 14 7 17 12 10 15 16 removing 1-5 2-18 6-13 9-11
G+(1,2,5,9)+(5,16,2,6) contains Triplex
   via 4 16 17 18 6 10 7 14 8 3 13 12 removing 1-5 2-15 9-11
G+(1,2,5,9)+(5,16,3,4) contains Petersen
   via 4 18 7 14 8 15 10 12 17 16 removing 1-5 2-3 6-13 9-11
G+(1,2,5,9)+(5,16,3,7) contains Petersen
   via 3 6 10 7 18 8 12 17 13 14 removing 1-15 2-16 4-5 9-11
G+(1,2,5,9)+(5,16,4,8) contains Triplex
   via 2 6 10 7 14 8 18 16 15 3 13 12 removing 1-4 5-17 9-11
G+(1,2,5,9)+(5,16,6,10) contains Triplex
   via 2 16 17 5 12 10 7 14 6 3 11 18 removing 1-15 4-8 9-13
G+(1,2,5,9)+(5,16,6,13) contains Petersen
   via 2 3 5 12 6 16 17 18 14 11 removing 1-15 4-8 7-10 9-13
G+(1,2,5,9)+(5,16,7,10) contains Petersen
   via 3 5 12 10 6 7 14 13 17 18 removing 1-15 2-16 4-8 9-11
G+(1,2,5,9)+(5,16,7,14) contains Petersen
   via 3 7 10 12 8 16 13 14 18 17 removing 1-15 2-6 4-5 9-11
G+(1,2,5,9)+(5,16,8,11) contains Box
   via 1 5 17 4 8 18 16 13 14 15 2 3 12 6 removing 7-10 9-11
G+(1,2,5,9)+(5,16,11,14) contains Petersen
   via 3 8 11 9 16 14 18 17 12 13 removing 1-15 2-6 4-5 7-10
G+(1,2,5,9)+(5,16,13,14) contains Petersen
   via 7 16 9 13 10 14 11 12 17 18 removing 1-15 2-6 3-4 5-8
# C-expansions via (1,2,5,9)
G+(1,2,5,9)+(5,1,8,11) contains Triplex
   via 3 7 10 6 13 16 15 18 8 2 14 12 removing 1-4 5-17 9-11
G+(1,2,5,9)+(15,16,6,10) contains Triplex
   via 3 7 14 6 18 17 15 12 8 2 10 11 removing 1-4 5-16 9-13
G+(1,2,5,9)+(15,16,6,13) contains Box
   via 1 5 16 4 8 11 17 18 14 15 2 3 12 6 removing 7-10 9-13
# D-expansion via (1,2,5,9)
G+(1,2,5,9)+(1,15,3,7) contains Petersen
   via 3 6 10 7 18 8 12 16 13 14 removing 1-17 2-15 4-5 9-11
# E-expansions via (1,2,5,9)
G+(1,2,5,9)+(15,1,4,3)+(4,18,7,10) contains Triplex
   via 3 6 13 16 12 8 19 20 7 18 10 14 removing 1-17 2-15 4-5 9-11
G+(1,2,5,9)+(15,1,4,3)+(4,18,7,14) contains Box
   via 2 6 14 3 7 20 11 8 19 15 17 18 10 12 removing 1-4 5-16 9-13
G+(1,2,5,12) contains Triplex
   via 2 16 5 4 8 14 7 10 6 3 12 13 removing 1-15 9-11
# B-expansions via (2,3,6,10)
G+(2,3,6,10)+(6,16,1,4) contains Petersen
   via 3 4 8 10 7 15 11 14 17 16 removing 1-18 2-6 5-12 9-13
G+(2,3,6,10)+(6,16,1,5) contains Triplex
   via 3 15 16 18 5 12 8 14 7 4 13 10 removing 1-2 6-17 9-11
G+(2,3,6,10)+(6,16,3,4) contains Petersen
   via 3 7 10 8 18 15 16 17 14 11 removing 1-4 2-6 5-12 9-13
G+(2,3,6,10)+(6,16,3,7) contains Triplex
   via 15 5 12 8 14 7 18 17 16 3 13 10 removing 1-4 2-6 9-11
G+(2,3,6,10)+(6,16,4,8) contains Petersen
   via 4 5 12 10 7 18 8 14 13 17 removing 1-2 3-15 6-16 9-11
G+(2,3,6,10)+(6,16,5,9) contains Petersen
   via 2 5 12 8 15 14 10 16 18 11 removing 1-4 3-7 6-17 9-13
G+(2,3,6,10)+(6,16,5,12) contains Triplex
   via 3 8 11 5 18 17 16 10 7 15 12 14 removing 1-4 2-6 9-13
G+(2,3,6,10)+(6,16,7,14) contains Box
   via 1 5 13 4 8 14 6 17 18 2 15 3 12 16 removing 7-10 9-11
G+(2,3,6,10)+(6,16,8,11) contains Petersen
   via 3 7 10 12 8 15 16 18 14 13 removing 1-2 4-5 6-17 9-11
G+(2,3,6,10)+(6,16,8,12) contains Petersen
   via 4 5 12 18 8 16 10 14 13 17 removing 1-2 3-7 6-15 9-11
G+(2,3,6,10)+(6,16,9,11) contains Petersen
   via 8 12 9 18 11 15 13 14 10 16 removing 1-2 3-7 4-5 6-17
G+(2,3,6,10)+(6,16,11,14) contains Petersen
   via 3 7 10 9 11 15 16 18 14 13 removing 1-2 4-5 6-17 8-12
# C-expansions via (2,3,6,10)
G+(2,3,6,10)+(6,2,5,9) contains Box
   via 1 5 18 4 8 11 17 6 14 2 15 3 12 16 removing 7-10 9-13
G+(2,3,6,10)+(6,2,5,12) contains Triplex
   via 4 5 18 15 16 10 7 14 8 3 13 12 removing 1-2 6-17 9-11
G+(2,3,6,10)+(15,16,7,14) contains Triplex
   via 3 8 12 5 13 16 17 18 7 15 14 10 removing 1-4 2-6 9-11
# D-expansion via (2,3,6,10)
G+(2,3,6,10)+(2,15,4,8) contains Petersen
   via 4 5 12 10 7 18 8 14 13 16 removing 1-2 3-15 6-17 9-11
# E-expansions via (2,3,6,10)
G+(2,3,6,10)+(15,2,1,4)+(1,18,8,11) contains Triplex
   via 4 8 20 19 5 13 16 10 7 18 12 14 removing 1-2 3-15 6-17 9-11
G+(2,3,6,10)+(15,2,1,4)+(1,18,8,12) contains Box
   via 2 5 11 17 20 8 14 7 3 6 16 15 12 10 removing 1-19 4-18 9-13
G+(2,3,6,13) contains Triplex
   via 1 6 16 3 7 14 8 12 5 4 10 13 removing 2-15 9-11
G+(3,4,7,10) contains Triplex
   via 2 7 16 4 8 12 5 13 6 1 14 10 removing 3-15 9-11
# B-expansions via (3,4,7,14)
G+(3,4,7,14)+(7,16,1,2) contains Petersen
   via 2 6 10 8 15 18 17 16 14 11 removing 1-4 3-7 5-12 9-13
G+(3,4,7,14)+(7,16,1,4) contains Petersen
   via 4 15 6 10 8 18 13 14 16 17 removing 1-2 3-7 5-12 9-11
G+(3,4,7,14)+(7,16,1,5) contains Petersen
   via 4 15 6 10 8 18 13 14 16 17 removing 1-2 3-7 5-12 9-11
G+(3,4,7,14)+(7,16,2,6) contains Triplex
   via 3 7 17 18 6 14 11 8 15 2 10 16 removing 1-4 5-12 9-13
G+(3,4,7,14)+(7,16,4,8) contains Triplex
   via 5 13 6 15 16 17 18 8 12 4 14 10 removing 1-2 3-7 9-11
G+(3,4,7,14)+(7,16,5,9) contains Petersen
   via 5 15 6 10 12 18 13 14 16 17 removing 1-2 3-7 4-8 9-11
G+(3,4,7,14)+(7,16,5,12) contains Petersen
   via 4 5 13 14 8 15 10 12 18 16 removing 1-2 3-6 7-17 9-11
G+(3,4,7,14)+(7,16,6,13) contains Box
   via 1 4 15 13 14 16 3 7 17 2 6 18 8 10 removing 5-12 9-11
G+(3,4,7,14)+(7,16,8,11) contains Petersen
   via 3 7 10 8 15 11 14 16 17 18 removing 1-4 2-6 5-12 9-13
G+(3,4,7,14)+(7,16,8,12) contains Triplex
   via 5 12 10 7 17 16 15 8 11 3 18 14 removing 1-4 2-6 9-13
G+(3,4,7,14)+(7,16,9,11) contains Petersen
   via 5 9 13 10 12 16 14 11 18 17 removing 1-2 3-6 4-8 7-15
G+(3,4,7,14)+(7,16,9,13) contains Petersen
   via 6 15 9 11 10 13 18 17 16 14 removing 1-2 3-7 4-8 5-12
# C-expansions via (3,4,7,14)
G+(3,4,7,14)+(7,3,6,13) contains Triplex
   via 2 6 18 17 7 16 15 8 11 3 10 14 removing 1-4 5-12 9-13
G+(3,4,7,14)+(15,16,8,11) contains Box
   via 1 4 15 11 18 17 3 7 16 2 6 14 8 10 removing 5-12 9-13
G+(3,4,7,14)+(15,16,8,12) contains Triplex
   via 4 5 13 6 10 16 17 18 8 15 12 14 removing 1-2 3-7 9-11
# D-expansion via (3,4,7,14)
G+(3,4,7,14)+(3,15,1,5) contains Petersen
   via 4 15 5 13 6 8 12 10 16 14 removing 1-18 2-3 7-17 9-11
# E-expansions via (3,4,7,14)
G+(3,4,7,14)+(15,3,2,1)+(2,18,5,9) contains Box
   via 2 6 14 3 7 16 11 8 15 19 18 17 10 12 removing 1-4 5-20 9-13
G+(3,4,7,14)+(15,3,2,1)+(2,18,5,12) contains Triplex
   via 4 5 20 17 6 10 16 14 8 15 13 12 removing 1-18 2-19 3-7 9-11
G+(4,1,8,11) contains Triplex
   via 1 16 8 3 7 10 6 13 5 2 14 12 removing 4-15 9-11
# B-expansions via (4,1,8,12)
G+(4,1,8,12)+(8,16,1,2) contains Petersen
   via 2 3 7 10 6 17 14 13 15 16 removing 1-18 4-8 5-12 9-11
G+(4,1,8,12)+(8,16,1,5) contains Triplex
   via 3 16 17 18 5 13 6 10 7 2 12 14 removing 1-15 4-8 9-11
G+(4,1,8,12)+(8,16,2,3) contains Petersen
   via 3 18 6 10 7 15 13 14 17 16 removing 1-2 4-8 5-12 9-11
G+(4,1,8,12)+(8,16,2,6) contains Petersen
   via 3 18 6 10 7 15 13 14 17 16 removing 1-2 4-8 5-12 9-11
G+(4,1,8,12)+(8,16,3,7) contains Triplex
   via 4 15 13 6 10 7 18 17 8 3 16 14 removing 1-2 5-12 9-11
G+(4,1,8,12)+(8,16,5,9) contains Box
   via 1 15 4 18 17 8 3 7 14 2 6 13 16 10 removing 5-12 9-11
G+(4,1,8,12)+(8,16,6,10) contains Petersen
   via 3 6 18 10 7 16 17 14 13 12 removing 1-2 4-8 5-15 9-11
G+(4,1,8,12)+(8,16,6,13) contains Petersen
   via 4 6 10 14 8 15 16 17 18 13 removing 1-2 3-7 5-12 9-11
G+(4,1,8,12)+(8,16,7,10) contains Triplex
   via 2 5 12 16 17 18 7 14 6 3 11 10 removing 1-15 4-8 9-13
G+(4,1,8,12)+(8,16,7,14) contains Petersen
   via 4 7 12 11 8 15 16 17 18 14 removing 1-5 2-3 6-10 9-13
G+(4,1,8,12)+(8,16,9,13) contains Petersen
   via 4 8 11 9 15 13 14 16 17 18 removing 1-2 3-7 5-12 6-10
G+(4,1,8,12)+(8,16,13,14) contains Petersen
   via 6 8 11 9 13 10 14 18 17 12 removing 1-2 3-7 4-15 5-16
# C-expansions via (4,1,8,12)
G+(4,1,8,12)+(8,4,7,10) contains Triplex
   via 3 6 13 15 16 8 17 18 7 4 10 14 removing 1-2 5-12 9-11
G+(4,1,8,12)+(8,4,7,14) contains Box
   via 1 15 4 11 8 17 3 7 18 2 6 14 16 10 removing 5-12 9-13
G+(4,1,8,12)+(15,16,5,9) contains Triplex
   via 2 5 18 17 16 14 7 10 6 3 12 13 removing 1-15 4-8 9-11
# D-expansion via (4,1,8,12)
G+(4,1,8,12)+(4,15,2,6) contains Petersen
   via 3 5 13 6 17 7 14 16 12 10 removing 1-15 2-18 4-8 9-11
# E-expansions via (4,1,8,12)
G+(4,1,8,12)+(15,4,3,2)+(3,18,6,10) contains Box
   via 2 5 11 18 16 8 14 7 3 6 20 19 12 10 removing 1-15 4-17 9-13
G+(4,1,8,12)+(15,4,3,2)+(3,18,6,13) contains Triplex
   via 3 7 14 8 16 15 17 18 19 4 10 13 removing 1-2 5-12 6-20 9-11


##############################################################
# Proof of (11.3)
G=Drape
# A-expansions:
G+(5,12,2,3) contains Petersen
   via 3 4 6 10 7 13 9 11 8 14 removing 1-5 2-16 12-15
G+(5,12,2,6) contains Triplex
   via 3 16 15 5 13 14 8 11 7 4 9 12 removing 1-2 6-10
G+(5,12,3,4) contains Petersen
   via 4 6 10 7 16 8 14 13 9 11 removing 1-5 2-3 12-15
G+(5,12,3,7) contains Petersen
   via 4 5 13 9 6 8 14 12 15 11 removing 1-2 3-16 7-10
G+(5,12,4,8) contains Box
   via 2 6 9 3 7 11 13 14 8 5 15 16 10 12 removing 1-4
G+(5,12,6,9) contains Triplex
   via 5 15 16 6 10 11 8 14 13 4 12 9 removing 1-2 3-7
G+(5,12,7,11) contains Petersen
   via 4 5 13 14 8 10 9 11 15 12 removing 1-2 3-6 7-16
G+(5,12,8,11) contains Petersen
   via 4 5 13 14 8 10 9 16 15 12 removing 1-2 3-6 7-11
G+(5,12,9,11) contains Petersen
   via 5 7 10 9 13 15 12 14 11 16 removing 1-2 3-6 4-8
G+(12,14,1,2) contains Petersen
   via 2 4 5 13 9 15 12 11 8 14 removing 1-16 3-7 6-10
G+(12,14,1,4) contains Box
   via 1 16 4 13 14 8 3 7 11 2 6 9 15 10 removing 5-12
G+(12,14,2,3) contains Petersen
   via 4 5 13 14 8 16 9 11 12 15 removing 1-2 3-7 6-10
G+(12,14,2,6) contains Petersen
   via 4 5 13 14 8 16 9 11 12 15 removing 1-2 3-7 6-10
G+(12,14,3,4) contains Petersen
   via 4 5 13 14 8 16 9 11 12 15 removing 1-2 3-7 6-10
G+(12,14,3,7) contains Petersen
   via 3 4 11 9 6 16 7 10 12 15 removing 1-2 5-13 8-14
G+(12,14,6,9) contains Petersen
   via 4 5 13 14 8 16 9 11 12 15 removing 1-2 3-7 6-10
G+(12,14,7,11) contains Triplex
   via 5 12 10 7 16 11 8 14 13 4 15 9 removing 1-2 3-6
G+(12,14,9,11) contains Triplex
   via 4 5 13 14 15 16 11 10 6 8 12 9 removing 1-2 3-7
G+(14,13,1,2) contains Petersen
   via 3 4 5 12 10 15 13 9 8 14 removing 1-16 2-6 7-11
G+(14,13,1,4) contains Triplex
   via 2 5 13 15 14 11 7 10 6 3 12 9 removing 1-16 4-8
G+(14,13,2,3) contains Petersen
   via 4 5 12 14 8 16 10 11 13 15 removing 1-2 3-7 6-9
G+(14,13,2,6) contains Petersen
   via 4 5 12 14 8 16 10 11 13 15 removing 1-2 3-7 6-9
G+(14,13,3,4) contains Petersen
   via 4 5 13 9 8 16 15 14 12 10 removing 1-2 3-6 7-11
G+(14,13,3,7) contains Petersen
   via 4 5 13 9 8 16 15 14 12 10 removing 1-2 3-6 7-11
G+(14,13,6,10) contains Petersen
   via 4 5 12 14 8 16 10 11 13 15 removing 1-2 3-7 6-9
G+(14,13,7,10) contains Petersen
   via 5 7 11 9 13 12 14 15 16 10 removing 1-2 3-6 4-8
G+(14,13,7,11) contains Petersen
   via 4 7 10 14 8 13 9 11 16 15 removing 1-2 3-6 5-12
G+(13,5,2,3) contains Petersen
   via 3 4 6 10 7 13 9 11 8 14 removing 1-5 2-16 12-15
G+(13,5,2,6) contains Box
   via 3 7 11 16 6 9 8 14 13 4 5 15 10 12 removing 1-2
G+(13,5,3,4) contains Petersen
   via 4 6 10 7 16 8 14 13 9 11 removing 1-5 2-3 12-15
G+(13,5,3,7) contains Petersen
   via 4 6 10 7 15 8 14 13 9 11 removing 1-2 3-16 5-12
G+(13,5,4,8) contains Triplex
   via 2 3 7 11 8 14 13 15 5 9 16 12 removing 1-4 6-10
G+(13,5,6,10) contains Triplex
   via 5 15 16 6 9 11 8 14 12 4 13 10 removing 1-2 3-7
G+(13,5,7,10) contains Petersen
   via 4 6 9 11 8 15 13 14 10 16 removing 1-2 3-7 5-12
G+(13,5,7,11) contains Petersen
   via 4 6 9 11 8 15 13 14 10 16 removing 1-2 3-7 5-12
G+(13,5,8,11) contains Petersen
   via 4 5 12 14 8 9 11 16 15 13 removing 1-2 3-7 6-10
# Jumps creating quadrangles:
G+(5,12,1,2) contains Triplex
   via 2 3 7 11 8 14 13 5 15 9 4 12 removing 1-16 6-10
G+(5,12,1,4) contains Box
   via 2 6 9 3 7 11 13 14 8 5 15 4 10 12 removing 1-16
G+(12,14,10,6) contains Petersen
   via 4 5 13 9 6 8 14 15 12 11 removing 1-2 3-7 10-16
G+(12,14,10,7) contains Triplex
   via 3 6 12 5 13 14 8 11 7 4 9 15 removing 1-2 10-16
G+(14,13,8,4) contains Triplex
   via 2 5 13 15 14 11 7 10 6 3 12 9 removing 1-4 8-16
G+(14,13,8,11) contains Antibox
   via 1 2 3 4 5 6 7 14 13 10 15 12 9 11 removing 8-16
G+(13,5,9,6) contains Antibox
   via 1 2 3 4 5 6 7 14 15 10 13 12 16 9 removing 8-11
G+(13,5,9,11) contains Petersen
   via 4 5 12 10 6 8 14 13 15 11 removing 1-2 3-7 9-16


##############################################################
# Checking (E2) for the proof of (11.4)
G=Window
G+(1,2,3,7) contains Petersen
   via 3 14 5 9 6 8 12 10 7 11 removing 1-4 2-13
G+(1,2,4,8) contains Petersen
   via 4 5 9 6 14 7 11 8 12 10 removing 1-13 2-3
G+(1,2,5,12) contains Triplex
   via 2 14 5 4 8 11 7 10 6 3 12 9 removing 1-13
G+(1,2,6,10) contains Triplex
   via 1 14 6 3 7 11 8 12 5 4 10 9 removing 2-13
G+(1,2,7,10) contains Petersen
   via 2 13 5 9 6 8 12 10 14 11 removing 1-4 3-7
G+(1,2,7,11) contains Petersen
   via 2 13 5 9 6 8 12 10 14 11 removing 1-4 3-7
G+(1,2,8,11) contains Petersen
   via 2 3 5 9 6 14 12 10 7 11 removing 1-13 4-8
G+(1,2,8,12) contains Petersen
   via 2 3 5 9 6 14 12 10 7 11 removing 1-13 4-8
G+(1,2,9,11) contains Box
   via 1 13 2 5 9 6 3 7 10 4 8 12 14 11
G+(1,2,10,12) contains Triplex
   via 1 13 2 6 10 7 11 8 4 9 14 3 removing 5-12
G+(1,4,2,6) contains Petersen
   via 3 4 6 9 5 7 10 12 8 11 removing 1-13 2-14
G+(1,4,3,7) contains Petersen
   via 4 13 5 9 6 8 12 10 7 11 removing 1-2 3-14
G+(1,4,5,9) contains Triplex
   via 2 5 14 4 8 11 7 10 6 3 12 9 removing 1-13
G+(1,4,6,9) contains Petersen
   via 3 4 8 12 5 7 11 9 14 10 removing 1-13 2-6
G+(1,4,6,10) contains Petersen
   via 3 4 8 12 5 7 11 9 14 10 removing 1-13 2-6
G+(1,4,7,10) contains Petersen
   via 4 13 5 9 6 8 12 10 14 11 removing 1-2 3-7
G+(1,4,7,11) contains Petersen
   via 4 13 5 9 6 8 12 10 14 11 removing 1-2 3-7
G+(1,4,8,11) contains Triplex
   via 1 14 8 3 7 10 6 9 5 2 11 12 removing 4-13
G+(1,4,9,11) contains Triplex
   via 1 2 6 10 7 11 8 4 13 12 3 14 removing 5-9
G+(1,4,10,12) contains Box
   via 1 13 4 5 12 8 3 7 11 2 6 9 14 10
G+(1,5,2,3) contains Petersen
   via 3 4 6 9 5 7 10 12 8 11 removing 1-13 2-14
G+(1,5,3,4) contains Petersen
   via 4 14 5 9 6 8 12 10 7 11 removing 1-13 2-3
G+(1,5,3,7) contains Petersen
   via 4 13 5 9 6 8 12 10 7 11 removing 1-2 3-14
G+(1,5,6,10) contains Triplex
   via 3 6 14 13 5 12 8 11 7 4 9 10 removing 1-2
G+(1,5,7,10) contains Petersen
   via 4 13 5 9 6 8 12 10 14 11 removing 1-2 3-7
G+(1,5,7,11) contains Petersen
   via 4 13 5 9 6 8 12 10 14 11 removing 1-2 3-7
G+(1,5,8,11) contains Triplex
   via 3 8 14 13 5 9 6 10 7 2 12 11 removing 1-4
G+(1,5,9,11) contains Drape
   via 1 4 3 2 13 8 7 6 12 11 10 14 5 9
G+(1,5,10,12) contains Drape
   via 1 2 3 4 13 6 7 8 9 10 11 14 5 12
G+(2,3,4,8) contains Petersen
   via 4 5 9 6 14 7 11 8 12 10 removing 1-2 3-13
G+(2,3,5,9) contains Petersen
   via 3 4 6 10 7 14 9 11 8 12 removing 1-5 2-13
G+(2,3,5,12) contains Petersen
   via 3 4 6 10 7 14 9 11 8 12 removing 1-5 2-13
G+(2,3,6,9) contains Triplex
   via 1 6 14 3 7 11 8 12 5 4 10 9 removing 2-13
G+(2,3,7,11) contains Triplex
   via 2 14 7 4 8 12 5 9 6 1 11 10 removing 3-13
G+(2,3,8,11) contains Petersen
   via 3 5 9 6 13 7 11 14 12 10 removing 1-2 4-8
G+(2,3,8,12) contains Petersen
   via 3 5 9 6 13 7 11 14 12 10 removing 1-2 4-8
G+(2,3,9,11) contains Triplex
   via 1 2 13 3 7 11 8 12 5 4 10 14 removing 6-9
G+(2,3,10,12) contains Box
   via 1 5 9 4 8 11 6 10 7 2 13 3 12 14
G+(2,6,3,4) contains Petersen
   via 3 5 9 6 14 7 11 8 12 10 removing 1-4 2-13
G+(2,6,4,8) contains Petersen
   via 4 5 9 6 14 7 11 8 12 10 removing 1-2 3-13
G+(2,6,5,12) contains Triplex
   via 4 5 14 13 6 10 7 11 8 3 9 12 removing 1-2
G+(2,6,7,11) contains Triplex
   via 3 8 12 5 9 6 13 14 7 2 11 10 removing 1-4
G+(2,6,8,11) contains Petersen
   via 3 5 9 6 13 7 11 14 12 10 removing 1-2 4-8
G+(2,6,8,12) contains Petersen
   via 3 5 9 6 13 7 11 14 12 10 removing 1-2 4-8
G+(2,6,9,11) contains Drape
   via 2 3 4 1 13 7 8 5 10 11 12 14 6 9
G+(2,6,10,12) contains Drape
   via 2 1 4 3 13 5 8 7 9 12 11 14 6 10
G+(3,4,5,9) contains Petersen
   via 4 6 10 7 13 8 12 14 9 11 removing 1-5 2-3
G+(3,4,5,12) contains Petersen
   via 4 6 10 7 13 8 12 14 9 11 removing 1-5 2-3
G+(3,4,6,9) contains Petersen
   via 3 5 12 10 7 13 8 11 9 14 removing 1-4 2-6
G+(3,4,6,10) contains Petersen
   via 3 5 12 10 7 13 8 11 9 14 removing 1-4 2-6
G+(3,4,7,10) contains Triplex
   via 2 7 14 4 8 12 5 9 6 1 11 10 removing 3-13
G+(3,4,8,12) contains Triplex
   via 1 8 14 3 7 10 6 9 5 2 11 12 removing 4-13
G+(3,4,9,11) contains Box
   via 1 5 12 2 6 10 8 11 7 4 13 3 9 14
G+(3,4,10,12) contains Triplex
   via 2 3 13 4 8 12 5 9 6 1 11 14 removing 7-10
G+(3,7,5,9) contains Petersen
   via 3 6 10 7 13 8 12 14 9 11 removing 1-2 4-5
G+(3,7,5,12) contains Petersen
   via 3 6 10 7 13 8 12 14 9 11 removing 1-2 4-5
G+(3,7,6,9) contains Triplex
   via 2 5 12 8 11 7 13 14 6 3 9 10 removing 1-4
G+(3,7,8,12) contains Triplex
   via 4 5 9 6 10 7 13 14 8 3 12 11 removing 1-2
G+(3,7,9,11) contains Drape
   via 3 2 1 4 13 6 5 8 10 9 12 14 7 11
G+(3,7,10,12) contains Drape
   via 3 4 1 2 13 8 5 6 11 12 9 14 7 10
G+(4,8,5,9) contains Triplex
   via 2 5 14 13 8 11 7 10 6 3 12 9 removing 1-4
G+(4,8,6,9) contains Petersen
   via 4 5 12 10 7 13 8 11 9 14 removing 1-2 3-6
G+(4,8,6,10) contains Petersen
   via 4 5 12 10 7 13 8 11 9 14 removing 1-2 3-6
G+(4,8,7,10) contains Triplex
   via 3 6 9 5 12 8 13 14 7 4 10 11 removing 1-2
G+(4,8,9,11) contains Drape
   via 4 1 2 3 13 5 6 7 12 9 10 14 8 11
G+(4,8,10,12) contains Drape
   via 4 3 2 1 13 7 6 5 11 10 9 14 8 12
G+(5,9,6,10) contains Drape
   via 2 3 4 1 6 7 8 5 10 11 12 9 14 13
G+(5,9,7,10) contains Petersen
   via 3 5 13 9 6 7 14 10 12 11 removing 1-2 4-8
G+(5,9,7,11) contains Petersen
   via 2 3 7 14 5 6 10 12 8 11 removing 1-4 9-13
G+(5,9,8,11) contains Antibox
   via 1 2 3 4 5 6 7 8 13 10 14 12 9 11
G+(5,9,8,12) contains Drape
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14
G+(5,12,6,9) contains Drape
   via 1 4 3 2 5 8 7 6 12 11 10 9 13 14
G+(5,12,6,10) contains Antibox
   via 1 4 3 2 5 8 7 6 13 11 14 9 12 10
G+(5,12,7,10) contains Petersen
   via 3 4 5 9 6 7 13 12 8 11 removing 1-2 10-14
G+(5,12,7,11) contains Petersen
   via 4 5 9 10 7 8 11 14 13 12 removing 1-2 3-6
G+(5,12,8,11) contains Drape
   via 4 3 2 1 8 7 6 5 11 10 9 12 14 13
G+(6,9,7,10) contains Drape
   via 2 1 4 3 6 5 8 7 9 12 11 10 13 14
G+(6,9,7,11) contains Antibox
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14
G+(6,9,8,11) contains Petersen
   via 2 3 7 11 5 6 10 12 8 14 removing 1-4 9-13
G+(6,9,8,12) contains Petersen
   via 4 5 9 13 6 8 11 10 12 14 removing 1-2 3-7
G+(6,10,7,11) contains Drape
   via 3 4 1 2 7 8 5 6 11 12 9 10 14 13
G+(6,10,8,11) contains Petersen
   via 3 6 9 11 7 8 12 10 13 14 removing 1-2 4-5
G+(6,10,8,12) contains Petersen
   via 3 4 5 9 6 7 12 14 8 11 removing 1-2 10-13
G+(7,10,8,11) contains Drape
   via 3 2 1 4 7 6 5 8 10 9 12 11 13 14
G+(7,10,8,12) contains Antibox
   via 1 4 3 2 5 8 7 6 12 11 10 9 14 13
G+(7,11,8,12) contains Drape
   via 4 1 2 3 8 5 6 7 12 9 10 11 14 13


##############################################################
# Proof of (13.2)
G=Box
G+(1,2,3,6) contains Triplex
   via 1 16 3 7 8 14 11 12 4 10 9 13 removing 2-15 5-6
G+(1,2,4,12) contains Petersen
   via 2 13 5 10 7 12 9 8 14 11 removing 1-15 3-6 4-16
G+(1,2,5,6) contains Triplex
   via 3 6 16 5 12 11 14 8 7 13 9 10 removing 1-4 2-15
G+(1,2,6,9) contains Petersen
   via 5 7 8 9 12 13 14 11 10 15 removing 1-4 2-3 6-16
G+(1,2,7,8) contains Petersen
   via 4 5 6 7 16 12 9 8 14 11 removing 1-10 2-15 3-13
G+(1,2,8,9) contains Petersen
   via 6 7 8 16 9 13 14 11 10 15 removing 1-4 2-3 5-12
G+(1,2,8,14) contains Petersen
   via 3 6 9 8 7 15 12 11 14 16 removing 1-10 2-13 4-5
G+(1,2,9,12) contains Petersen
   via 2 13 5 10 7 16 9 8 14 11 removing 1-15 3-6 4-12
G+(1,2,10,11) contains Petersen
   via 4 5 6 16 10 12 9 8 14 11 removing 1-15 2-13 3-7
G+(1,2,11,12) contains Petersen
   via 3 5 4 10 7 16 12 8 14 11 removing 1-15 2-13 6-9
G+(1,2,11,14) contains Petersen
   via 3 6 5 10 7 16 14 8 9 11 removing 1-15 2-13 4-12
G+(1,4,2,3) contains Triplex
   via 2 16 3 6 9 8 14 11 10 13 12 7 removing 1-15 4-5
G+(1,4,3,6) contains Triplex
   via 3 16 15 4 12 11 14 8 7 13 9 10 removing 1-2 5-6
G+(1,4,3,7) contains Petersen
   via 4 5 6 10 7 12 9 8 14 11 removing 1-15 2-13 3-16
G+(1,4,5,6) contains Triplex
   via 3 6 16 5 12 11 14 8 7 13 9 10 removing 1-2 4-15
G+(1,4,6,9) contains Petersen
   via 2 3 11 4 15 13 14 16 6 5 removing 1-10 7-8 9-12
G+(1,4,7,8) contains Petersen
   via 4 5 6 10 15 12 9 8 14 11 removing 1-2 3-13 7-16
G+(1,4,7,10) contains Petersen
   via 4 5 6 10 16 12 9 8 14 11 removing 1-15 2-13 3-7
G+(1,4,8,9) contains Petersen
   via 5 6 7 8 14 15 10 11 9 16 removing 1-2 3-13 4-12
G+(1,4,8,14) contains Petersen
   via 4 5 7 8 12 15 10 11 14 16 removing 1-2 3-13 6-9
G+(1,4,9,12) contains Petersen
   via 2 3 6 5 13 16 9 14 11 12 removing 1-10 4-15 7-8
G+(1,4,11,14) contains Triplex
   via 15 4 5 6 9 8 7 11 16 3 12 14 removing 1-10 2-13
G+(1,10,2,13) contains Triplex
   via 2 3 6 9 8 14 11 10 16 12 7 13 removing 1-15 4-5
G+(1,10,3,6) contains Petersen
   via 4 5 6 10 7 12 9 8 14 11 removing 1-15 2-13 3-16
G+(1,10,4,5) contains Petersen
   via 2 13 5 10 7 12 9 8 14 11 removing 1-15 3-6 4-16
G+(1,10,5,6) contains Petersen
   via 4 5 14 8 7 12 11 10 16 9 removing 1-15 2-13 3-6
G+(1,10,5,13) contains Petersen
   via 2 7 8 9 12 13 14 11 10 16 removing 1-15 3-6 4-5
G+(1,10,6,9) contains Petersen
   via 5 7 8 9 12 13 14 11 10 15 removing 1-4 2-3 6-16
G+(1,10,7,8) contains Petersen
   via 4 5 6 10 15 12 9 8 14 11 removing 1-2 3-13 7-16
G+(1,10,8,9) contains Petersen
   via 5 6 7 8 14 15 10 11 9 16 removing 1-2 3-13 4-12
G+(1,10,8,14) contains Petersen
   via 4 5 7 8 12 15 10 11 14 16 removing 1-2 3-13 6-9
G+(1,10,9,12) contains Petersen
   via 5 7 8 16 12 13 14 11 10 15 removing 1-4 2-3 6-9
G+(1,10,11,14) contains Triplex
   via 1 4 5 6 9 8 7 11 16 3 12 14 removing 2-13 10-15
G+(1,10,13,14) contains Triplex
   via 1 3 6 9 8 14 11 10 15 12 7 16 removing 2-13 4-5
G+(2,3,4,5) contains Triplex
   via 2 15 3 6 9 8 14 11 10 13 12 7 removing 1-4 5-16
G+(2,3,4,12) contains Petersen
   via 5 10 7 8 9 13 15 12 11 14 removing 1-2 3-6 4-16
G+(2,3,6,9) contains Petersen
   via 2 13 5 7 10 9 12 11 14 8 removing 1-4 3-15 6-16
G+(2,3,7,8) contains Petersen
   via 4 5 6 7 16 12 9 8 14 11 removing 1-10 2-13 3-15
G+(2,3,8,9) contains Petersen
   via 2 13 6 7 10 16 9 11 14 8 removing 1-4 3-15 5-12
G+(2,3,8,14) contains Petersen
   via 3 6 9 8 7 15 12 11 14 16 removing 1-10 2-13 4-5
G+(2,3,9,12) contains Petersen
   via 5 10 7 8 9 13 15 16 11 14 removing 1-2 3-6 4-12
G+(2,3,10,11) contains Petersen
   via 4 10 8 9 12 13 14 11 16 15 removing 1-2 3-7 5-6
G+(2,3,11,12) contains Petersen
   via 5 10 7 8 9 13 15 16 11 14 removing 1-2 3-6 4-12
G+(2,3,11,14) contains Petersen
   via 3 6 5 10 7 16 14 8 9 11 removing 1-2 4-12 13-15
G+(2,13,3,7) contains Triplex
   via 1 3 16 7 8 14 11 12 4 10 9 13 removing 2-15 5-6
G+(2,13,4,12) contains Petersen
   via 5 10 7 8 9 13 15 12 11 14 removing 1-2 3-6 4-16
G+(2,13,6,9) contains Petersen
   via 5 7 8 9 12 13 14 11 10 15 removing 1-4 2-3 6-16
G+(2,13,7,8) contains Petersen
   via 6 7 16 8 9 13 15 12 11 14 removing 1-10 2-3 4-5
G+(2,13,7,10) contains Triplex
   via 2 3 6 9 8 14 11 16 15 12 7 13 removing 1-10 4-5
G+(2,13,8,9) contains Petersen
   via 6 7 8 16 9 13 14 11 10 15 removing 1-4 2-3 5-12
G+(2,13,8,14) contains Petersen
   via 2 3 6 14 16 12 9 8 7 11 removing 1-10 4-5 13-15
G+(2,13,9,12) contains Petersen
   via 5 10 7 8 9 13 15 16 11 14 removing 1-2 3-6 4-12
G+(2,13,10,11) contains Petersen
   via 4 10 8 9 12 13 14 11 16 15 removing 1-2 3-7 5-6
G+(2,13,11,12) contains Petersen
   via 5 10 7 8 9 13 15 16 11 14 removing 1-2 3-6 4-12
G+(2,13,11,14) contains Petersen
   via 3 6 5 10 7 16 14 8 9 11 removing 1-2 4-12 13-15
G+(3,6,4,5) contains Triplex
   via 1 4 15 6 9 8 14 11 10 13 12 7 removing 2-3 5-16
G+(3,6,4,12) contains Petersen
   via 3 13 5 10 7 12 9 8 14 11 removing 1-2 4-16 6-15
G+(3,6,7,10) contains Petersen
   via 4 5 6 16 7 12 9 8 14 11 removing 1-10 2-13 3-15
G+(3,6,8,14) contains Triplex
   via 3 13 5 10 11 9 8 16 15 7 14 6 removing 1-2 4-12
G+(3,6,9,12) contains Petersen
   via 3 13 5 10 7 16 9 8 14 11 removing 1-2 4-12 6-15
G+(3,6,10,11) contains Petersen
   via 4 5 6 16 10 12 9 8 14 11 removing 1-2 3-13 7-15
G+(3,6,11,12) contains Petersen
   via 4 5 15 7 10 12 16 11 14 8 removing 1-2 3-13 6-9
G+(3,6,11,14) contains Petersen
   via 5 6 15 7 10 14 16 11 9 8 removing 1-2 3-13 4-12
G+(3,7,4,5) contains Petersen
   via 5 6 10 7 16 14 11 12 9 8 removing 1-4 2-13 3-15
G+(3,7,4,12) contains Petersen
   via 5 10 7 8 9 13 15 12 11 14 removing 1-2 3-6 4-16
G+(3,7,5,6) contains Petersen
   via 2 13 5 7 10 9 12 11 14 8 removing 1-4 3-15 6-16
G+(3,7,5,13) contains Petersen
   via 2 10 7 8 9 13 16 12 11 14 removing 1-4 3-15 5-6
G+(3,7,8,14) contains Triplex
   via 3 6 5 4 12 11 10 8 16 1 9 14 removing 2-13 7-15
G+(3,7,9,12) contains Petersen
   via 5 10 7 8 9 13 15 16 11 14 removing 1-2 3-6 4-12
G+(3,7,10,11) contains Petersen
   via 4 5 6 16 10 12 9 8 14 11 removing 1-2 3-13 7-15
G+(3,7,11,12) contains Petersen
   via 4 5 15 7 10 12 16 11 14 8 removing 1-2 3-13 6-9
G+(3,7,11,14) contains Petersen
   via 5 6 15 7 10 14 16 11 9 8 removing 1-2 3-13 4-12
G+(3,7,13,14) contains Triplex
   via 2 3 15 7 8 14 11 12 13 10 9 16 removing 1-4 5-6
G+(4,5,7,8) contains Petersen
   via 5 6 7 11 14 15 16 8 9 12 removing 1-2 3-13 4-10
G+(4,5,7,10) contains Petersen
   via 5 6 9 8 14 15 12 11 10 16 removing 1-4 2-13 3-7
G+(4,5,8,9) contains Petersen
   via 5 6 7 8 14 15 10 11 9 16 removing 1-2 3-13 4-12
G+(4,5,8,14) contains Petersen
   via 5 13 7 8 9 15 10 11 14 16 removing 1-2 3-6 4-12
G+(4,5,10,11) contains Petersen
   via 2 13 5 16 7 12 9 8 14 11 removing 1-10 3-6 4-15
G+(4,5,11,12) contains Petersen
   via 2 3 6 5 13 12 9 14 11 16 removing 1-10 4-15 7-8
G+(4,5,11,14) contains Petersen
   via 2 3 6 16 14 12 9 8 7 11 removing 1-10 4-15 5-13
G+(4,12,5,13) contains Triplex
   via 3 6 5 16 12 11 14 8 7 13 9 10 removing 1-2 4-15
G+(4,12,7,8) contains Petersen
   via 5 6 7 11 14 15 16 8 9 12 removing 1-2 3-13 4-10
G+(4,12,7,10) contains Petersen
   via 5 6 9 8 14 15 12 11 10 16 removing 1-4 2-13 3-7
G+(4,12,8,9) contains Petersen
   via 4 5 6 7 10 15 12 11 14 8 removing 1-2 3-13 9-16
G+(4,12,8,14) contains Petersen
   via 4 5 9 8 10 15 12 11 14 16 removing 1-2 3-13 6-7
G+(4,12,11,14) contains Triplex
   via 1 2 3 7 8 9 12 15 4 10 14 6 removing 5-13 11-16
G+(4,12,13,14) contains Triplex
   via 4 5 13 7 8 14 11 12 15 10 9 16 removing 1-2 3-6
G+(5,6,7,8) contains Petersen
   via 3 13 5 16 7 9 12 11 14 8 removing 1-2 4-10 6-15
G+(5,6,7,10) contains Petersen
   via 2 13 5 12 9 10 16 8 14 11 removing 1-4 3-7 6-15
G+(5,6,8,9) contains Petersen
   via 3 13 5 10 7 9 16 8 14 11 removing 1-2 4-12 6-15
G+(5,6,8,14) contains Petersen
   via 3 6 9 8 7 14 11 10 15 16 removing 1-2 4-12 5-13
G+(5,6,10,11) contains Petersen
   via 4 5 14 8 10 12 11 16 15 9 removing 1-2 3-13 6-7
G+(5,6,11,12) contains Petersen
   via 4 5 15 7 10 12 16 11 14 8 removing 1-2 3-13 6-9
G+(5,6,11,14) contains Petersen
   via 3 6 9 8 7 13 12 11 16 14 removing 1-2 4-10 5-15
G+(5,13,6,9) contains Triplex
   via 1 4 6 16 9 8 14 11 10 13 12 7 removing 2-3 5-15
G+(5,13,7,8) contains Petersen
   via 3 7 16 8 9 13 15 12 11 14 removing 1-2 4-10 5-6
G+(5,13,7,10) contains Petersen
   via 2 9 8 16 10 13 14 11 12 15 removing 1-4 3-7 5-6
G+(5,13,8,9) contains Petersen
   via 3 7 8 16 9 13 14 11 10 15 removing 1-2 4-12 5-6
G+(5,13,8,14) contains Petersen
   via 3 6 5 10 7 14 16 8 9 11 removing 1-2 4-12 13-15
G+(5,13,9,12) contains Triplex
   via 3 6 5 15 16 11 14 8 7 13 9 10 removing 1-2 4-12
G+(5,13,10,11) contains Petersen
   via 2 7 8 9 12 13 14 11 16 15 removing 1-10 3-6 4-5
G+(5,13,11,12) contains Petersen
   via 2 3 6 9 12 13 15 16 11 14 removing 1-10 4-5 7-8
G+(5,13,11,14) contains Petersen
   via 2 3 6 16 14 12 9 8 7 11 removing 1-10 4-5 13-15
G+(6,9,7,10) contains Petersen
   via 4 5 14 8 7 12 11 16 15 9 removing 1-10 2-13 3-6
G+(6,9,8,14) contains Triplex
   via 1 2 3 6 15 9 12 11 10 4 14 7 removing 5-13 8-16
G+(6,9,10,11) contains Petersen
   via 4 5 14 8 10 12 11 16 15 9 removing 1-2 3-13 6-7
G+(6,9,11,12) contains Petersen
   via 4 5 6 7 10 12 16 11 14 8 removing 1-2 3-13 9-15
G+(6,9,11,14) contains Petersen
   via 5 6 7 8 14 12 11 16 15 9 removing 1-2 3-13 4-10
G+(6,9,13,14) contains Triplex
   via 5 6 15 9 8 14 11 10 13 12 7 16 removing 1-4 2-3
G+(7,8,9,12) contains Triplex
   via 1 2 3 6 9 16 12 11 10 4 14 7 removing 5-13 8-15
G+(7,8,11,12) contains Triplex
   via 4 5 6 9 8 15 16 11 10 12 14 7 removing 1-2 3-13
G+(7,10,8,9) contains Triplex
   via 3 6 5 4 12 11 10 16 8 1 9 14 removing 2-13 7-15
G+(7,10,9,12) contains Triplex
   via 3 6 5 4 12 11 10 15 7 1 16 14 removing 2-13 8-9
G+(7,10,11,12) contains Triplex
   via 1 4 5 6 9 8 7 16 11 3 12 14 removing 2-13 10-15
G+(8,9,10,11) contains Triplex
   via 4 5 6 7 8 15 16 11 12 10 14 9 removing 1-2 3-13
G+(9,12,10,11) contains Triplex
   via 1 2 3 7 8 9 15 12 4 10 14 6 removing 5-13 11-16

##############################################################
# Proof of (13.3)
G=Box
# Checking (E4):
G+(1,2,13,14)+(3,6,13,16) contains Triplex
   via 2 15 10 7 8 9 17 18 13 3 16 12 removing 1-4 5-6 11-14
G+(1,2,13,14)+(3,6,14,16) contains Triplex
   via 3 17 9 8 14 11 10 16 13 7 18 12 removing 1-4 2-15 5-6
G+(1,2,13,14)+(5,6,13,16) contains Triplex
   via 2 13 18 6 9 8 7 10 15 3 12 16 removing 1-4 5-17 11-14
G+(1,4,13,14)+(3,6,13,16) contains Triplex
   via 4 13 18 9 8 14 11 10 15 12 7 16 removing 1-2 3-17 5-6

##############################################################
# Proof of (13.5)
G=Superbox
# Checking (E5):
G+(1,11,15,16)+(6,11,15,18)+(11,17,10,14) contains Triplex
   via 5 14 16 9 10 20 15 21 17 8 22 18 removing 1-2 3-12 4-13 6-7 11-19
G+(1,11,15,16)+(6,11,15,18)+(11,19,5,14) contains Triplex
   via 5 22 14 10 19 20 15 11 17 9 21 18 removing 1-2 3-12 4-8 6-7 13-16
# Checking (E6):
G+(11,1,14,10)+(1,5,10,6) contains Petersen
   via 5 8 9 10 20 14 16 15 12 18 removing 1-19 2-3 4-13 6-7 11-17
G+(11,1,14,10)+(5,14,6,11) contains Petersen
   via 5 13 10 18 17 19 20 11 16 14 removing 1-2 3-12 4-8 6-7 9-15
G+(1,5,10,6)+(5,14,6,11) contains Petersen
   via 5 13 9 10 17 19 20 11 16 14 removing 1-2 3-12 4-8 6-18 7-15
G+(11,1,14,10)+(17,1,18,10) contains Petersen
   via 6 7 12 20 10 11 15 16 14 18 removing 1-5 2-3 4-13 8-9 17-19
G+(1,5,10,6)+(17,5,18,6) contains Petersen
   via 2 4 5 14 12 18 20 7 9 10 removing 1-11 3-8 6-15 13-16 17-19
G+(5,14,6,11)+(17,14,18,11) contains Petersen
   via 6 10 9 11 15 18 13 16 14 20 removing 1-5 2-12 3-4 7-8 17-19


##############################################################
# Proof of (14.1)
G=Triplex
G+(1,2,4,5) contains Petersen
   via 3 4 14 5 11 12 9 8 7 6 removing 1-10 2-13
G+(1,2,5,6) contains Petersen
   via 2 3 4 5 11 13 10 8 12 14 removing 1-9 6-7
G+(1,2,6,7) contains Petersen
   via 2 3 4 5 11 14 10 9 12 6 removing 1-13 7-8
G+(1,2,6,12) contains Petersen
   via 4 5 6 7 10 12 14 13 11 8 removing 1-9 2-3
G+(1,2,7,8) contains Petersen
   via 3 4 5 6 12 14 8 9 10 7 removing 1-13 2-11
G+(1,9,3,4) contains Petersen
   via 2 10 4 5 11 12 9 8 7 6 removing 1-13 3-14
G+(1,9,4,5) contains Petersen
   via 3 11 5 6 12 10 13 9 8 7 removing 1-2 4-14
G+(1,9,5,6) contains Petersen
   via 4 5 14 6 12 10 13 9 8 7 removing 1-2 3-11
G+(1,9,5,11) contains Petersen
   via 3 12 6 7 10 11 14 13 9 8 removing 1-2 4-5
G+(1,9,6,7) contains Petersen
   via 2 3 12 6 11 13 9 8 7 14 removing 1-10 4-5
G+(1,10,3,12) contains Drum
   via 2 11 1 3 8 5 13 14 7 6 9 4 12 10
G+(1,10,5,6) contains Petersen
   via 4 5 14 6 12 10 13 9 8 7 removing 1-2 3-11
G+(1,10,5,11) contains Petersen
   via 3 12 6 7 10 11 14 13 9 8 removing 1-2 4-5
G+(1,10,6,12) contains Petersen
   via 4 5 6 7 10 12 14 13 11 8 removing 1-9 2-3
G+(1,10,8,11) contains Drum
   via 9 12 1 8 3 6 13 14 4 5 2 7 11 10
G+(2,3,5,6) contains Petersen
   via 2 13 3 4 10 11 8 7 14 5 removing 1-9 6-12
G+(2,3,6,7) contains Petersen
   via 3 4 5 6 12 13 11 9 10 14 removing 1-2 7-8
G+(2,3,7,8) contains Petersen
   via 3 4 5 6 12 13 11 9 10 7 removing 1-2 8-14
G+(2,3,7,10) contains Petersen
   via 5 6 7 8 11 10 14 13 12 9 removing 1-2 3-4
G+(2,3,8,9) contains Petersen
   via 1 10 4 5 11 9 14 8 7 6 removing 2-13 3-12
G+(2,11,4,10) contains Drum
   via 3 12 2 4 9 6 13 14 8 7 1 5 10 11
G+(2,11,6,7) contains Petersen
   via 3 4 5 6 12 13 11 9 10 14 removing 1-2 7-8
G+(2,11,6,12) contains Petersen
   via 4 5 6 7 10 12 14 13 11 8 removing 1-9 2-3
G+(2,11,7,10) contains Petersen
   via 5 6 7 8 11 10 14 13 12 9 removing 1-2 3-4
G+(2,11,9,12) contains Drum
   via 1 10 2 9 4 7 13 14 5 6 3 8 12 11
G+(3,4,6,7) contains Petersen
   via 3 13 4 5 11 12 9 8 14 6 removing 1-2 7-10
G+(3,4,7,8) contains Petersen
   via 4 5 6 7 10 13 12 9 8 14 removing 1-2 3-11
G+(3,4,8,9) contains Petersen
   via 2 10 4 5 11 12 14 8 7 6 removing 1-9 3-13
G+(3,4,8,11) contains Petersen
   via 2 3 13 4 10 11 14 8 12 5 removing 1-9 6-7
G+(3,12,5,11) contains Drum
   via 10 4 1 7 3 5 9 8 13 14 2 6 11 12
G+(3,12,7,8) contains Petersen
   via 4 5 6 7 10 13 12 9 8 14 removing 1-2 3-11
G+(3,12,7,10) contains Petersen
   via 5 6 7 8 11 10 14 13 12 9 removing 1-2 3-4
G+(3,12,8,11) contains Petersen
   via 2 3 7 6 11 9 8 14 13 12 removing 1-10 4-5
G+(4,5,7,8) contains Petersen
   via 4 13 5 6 12 10 11 8 14 7 removing 1-9 2-3
G+(4,5,8,9) contains Petersen
   via 3 4 13 6 12 8 14 9 10 7 removing 1-2 5-11
G+(4,5,9,12) contains Petersen
   via 3 4 13 5 11 12 14 9 10 6 removing 1-2 7-8
G+(4,10,6,12) contains Drum
   via 11 5 2 8 4 6 1 9 13 14 3 7 12 10
G+(4,10,8,9) contains Petersen
   via 2 11 5 6 12 10 13 14 8 7 removing 1-9 3-4
G+(4,10,8,11) contains Petersen
   via 2 3 4 5 11 10 13 14 8 7 removing 1-9 6-12
G+(4,10,9,12) contains Petersen
   via 2 11 5 6 12 10 13 14 8 7 removing 1-9 3-4
G+(5,6,8,9) contains Petersen
   via 5 13 6 7 10 11 12 9 14 8 removing 1-2 3-4
G+(5,11,7,10) contains Drum
   via 12 6 9 3 7 5 1 2 14 13 8 4 11 10
G+(5,11,9,12) contains Petersen
   via 3 4 5 6 12 11 13 14 9 8 removing 1-2 7-10
G+(6,12,8,11) contains Drum
   via 10 7 1 4 8 6 2 3 14 13 9 5 12 11
G+(7,10,9,12) contains Drum
   via 11 8 2 5 9 7 3 4 14 13 1 6 10 12


##############################################################
# Proof of (14.2)
G=Drum
G+(1,2,7,8) contains Petersen
   via 2 5 9 10 6 16 14 12 11 13 removing 1-15 3-7 4-8
G+(1,2,7,14) contains Petersen
   via 2 5 9 10 6 16 14 12 11 13 removing 1-15 3-7 4-8
G+(1,2,8,13) contains Petersen
   via 2 5 9 10 6 16 14 12 11 13 removing 1-15 3-7 4-8
G+(1,2,9,10) contains Petersen
   via 2 5 13 10 6 15 8 14 9 16 removing 1-3 4-12 7-11
G+(1,2,9,14) contains Petersen
   via 2 5 9 10 6 15 16 14 11 13 removing 1-3 4-12 7-8
G+(1,2,10,13) contains Petersen
   via 2 5 9 10 6 15 14 12 13 16 removing 1-4 3-11 7-8
G+(1,2,11,13) contains Firstapex
   via 4 1 15 2 6 12 7 3 11 5 9 14 8 16 10 13
G+(1,2,12,14) contains Firstapex
   via 3 1 15 2 5 11 8 4 12 6 10 13 7 16 9 14
G+(1,3,5,9) contains Petersen
   via 4 16 5 6 12 13 11 14 9 10 removing 1-2 3-15 7-8
G+(1,3,6,10) contains Petersen
   via 3 11 5 6 16 14 9 10 13 12 removing 1-2 4-15 7-8
G+(1,3,6,12) contains Petersen
   via 3 5 4 8 7 16 12 14 9 10 removing 1-15 2-6 11-13
G+(1,3,8,13) contains Fourthapex
   via 1 2 6 12 4 3 5 9 14 7 15 8 16 11 10 13
G+(1,3,9,10) contains Petersen
   via 5 6 10 16 9 11 13 14 12 15 removing 1-2 3-7 4-8
G+(1,3,9,14) contains Petersen
   via 3 15 4 8 7 11 12 14 16 13 removing 1-2 5-9 6-10
G+(1,3,10,13) contains Petersen
   via 3 15 4 8 7 11 12 14 16 13 removing 1-2 5-9 6-10
G+(1,3,12,14) contains Petersen
   via 4 5 9 14 8 12 10 13 11 16 removing 1-15 2-6 3-7
G+(1,4,5,9) contains Petersen
   via 4 16 5 6 12 13 11 14 9 10 removing 1-2 3-15 7-8
G+(1,4,5,11) contains Petersen
   via 3 16 4 12 6 7 8 10 9 14 removing 1-15 2-5 11-13
G+(1,4,6,10) contains Petersen
   via 3 11 5 6 16 14 9 10 13 12 removing 1-2 4-15 7-8
G+(1,4,7,14) contains Fourthapex
   via 1 2 5 11 3 4 6 10 13 8 15 7 16 12 9 14
G+(1,4,9,10) contains Petersen
   via 5 6 10 16 9 11 13 14 12 15 removing 1-2 3-7 4-8
G+(1,4,9,14) contains Petersen
   via 3 15 4 8 7 11 12 14 16 13 removing 1-2 5-9 6-10
G+(1,4,10,13) contains Petersen
   via 3 15 4 8 7 11 12 14 16 13 removing 1-2 5-9 6-10
G+(1,4,11,13) contains Petersen
   via 3 6 10 13 7 11 9 14 12 16 removing 1-15 2-5 4-8
G+(2,5,3,7) contains Petersen
   via 5 15 6 10 9 11 12 14 7 13 removing 1-2 3-16 4-8
G+(2,5,4,8) contains Petersen
   via 5 15 6 10 9 11 12 14 8 13 removing 1-2 3-7 4-16
G+(2,5,4,12) contains Petersen
   via 3 5 16 12 6 7 8 10 9 14 removing 1-4 2-15 11-13
G+(2,5,7,8) contains Petersen
   via 5 15 6 10 9 11 12 14 16 13 removing 1-2 3-7 4-8
G+(2,5,7,14) contains Petersen
   via 5 15 6 10 9 11 12 14 16 13 removing 1-2 3-7 4-8
G+(2,5,8,13) contains Petersen
   via 5 15 6 10 9 11 12 14 16 13 removing 1-2 3-7 4-8
G+(2,5,10,13) contains Fourthapex
   via 2 1 4 12 6 5 3 7 14 9 15 10 16 11 8 13
G+(2,5,12,14) contains Petersen
   via 3 6 12 8 7 11 16 14 10 13 removing 1-4 2-15 5-9
G+(2,6,3,7) contains Petersen
   via 5 15 6 10 9 11 12 14 7 13 removing 1-2 3-16 4-8
G+(2,6,3,11) contains Petersen
   via 4 5 16 6 12 8 7 14 9 10 removing 1-3 2-15 11-13
G+(2,6,4,8) contains Petersen
   via 5 15 6 10 9 11 12 14 8 13 removing 1-2 3-7 4-16
G+(2,6,7,8) contains Petersen
   via 5 15 6 10 9 11 12 14 16 13 removing 1-2 3-7 4-8
G+(2,6,7,14) contains Petersen
   via 5 15 6 10 9 11 12 14 16 13 removing 1-2 3-7 4-8
G+(2,6,8,13) contains Petersen
   via 5 15 6 10 9 11 12 14 16 13 removing 1-2 3-7 4-8
G+(2,6,9,14) contains Fourthapex
   via 2 1 3 11 5 6 4 8 13 10 15 9 16 12 7 14
G+(2,6,11,13) contains Petersen
   via 4 5 11 7 8 12 16 13 9 14 removing 1-3 2-15 6-10
G+(3,7,4,12) contains Petersen
   via 4 5 14 7 8 16 12 13 11 15 removing 1-3 2-6 9-10
G+(3,7,5,9) contains Secondapex
   via 1 4 12 6 2 15 7 14 9 16 3 5 11 8 10 13
G+(3,7,6,10) contains Petersen
   via 5 6 16 10 9 11 15 14 12 13 removing 1-2 3-4 7-8
G+(3,7,6,12) contains Petersen
   via 3 4 8 7 15 11 13 16 12 14 removing 1-2 5-6 9-10
G+(3,7,9,10) contains Petersen
   via 3 15 7 13 11 12 14 9 16 10 removing 1-2 4-8 5-6
G+(3,7,10,13) contains Petersen
   via 3 4 8 7 15 11 13 16 12 14 removing 1-2 5-6 9-10
G+(3,11,4,8) contains Petersen
   via 3 6 13 8 7 15 11 14 12 16 removing 1-4 2-5 9-10
G+(3,11,4,12) contains Petersen
   via 4 5 14 7 8 16 12 13 11 15 removing 1-3 2-6 9-10
G+(3,11,6,10) contains Petersen
   via 5 6 16 10 9 11 15 14 12 13 removing 1-2 3-4 7-8
G+(3,11,6,12) contains Petersen
   via 4 5 15 7 8 12 16 10 9 14 removing 1-3 2-6 11-13
G+(3,11,9,10) contains Petersen
   via 5 6 10 16 9 11 13 14 12 15 removing 1-2 3-7 4-8
G+(3,11,9,14) contains Thirdapex
   via 1 2 5 15 3 12 6 9 16 14 4 7 8 10 11 13
G+(3,11,12,14) contains Petersen
   via 4 5 9 14 8 12 10 13 11 16 removing 1-3 2-6 7-15
G+(4,8,5,9) contains Petersen
   via 5 6 10 9 16 11 13 15 12 14 removing 1-2 3-4 7-8
G+(4,8,5,11) contains Petersen
   via 3 4 15 8 7 11 16 14 12 13 removing 1-2 5-6 9-10
G+(4,8,6,10) contains Secondapex
   via 1 3 11 5 2 15 8 13 10 16 4 6 12 7 9 14
G+(4,8,9,10) contains Petersen
   via 4 15 8 13 11 12 14 9 16 10 removing 1-2 3-7 5-6
G+(4,8,9,14) contains Petersen
   via 3 4 15 8 7 11 16 14 12 13 removing 1-2 5-6 9-10
G+(4,12,5,9) contains Petersen
   via 5 6 10 9 16 11 13 15 12 14 removing 1-2 3-4 7-8
G+(4,12,5,11) contains Petersen
   via 2 5 9 10 6 8 14 12 16 13 removing 1-3 4-15 7-11
G+(4,12,9,10) contains Petersen
   via 5 6 10 16 9 11 13 14 12 15 removing 1-2 3-7 4-8
G+(4,12,10,13) contains Thirdapex
   via 1 2 6 15 4 11 5 10 16 13 3 8 7 9 12 14
G+(4,12,11,13) contains Petersen
   via 4 5 11 7 8 15 16 13 10 12 removing 1-3 2-6 9-14
G+(5,9,6,12) contains Petersen
   via 3 6 10 9 14 11 13 12 16 15 removing 1-4 2-5 7-8
G+(5,9,7,8) contains Petersen
   via 5 11 7 14 12 15 16 8 13 9 removing 1-2 3-4 6-10
G+(5,9,8,13) contains Petersen
   via 5 6 10 9 15 11 13 16 12 14 removing 1-2 3-4 7-8
G+(5,11,6,10) contains Petersen
   via 4 5 9 10 13 12 14 11 15 16 removing 1-3 2-6 7-8
G+(5,11,6,12) contains Petersen
   via 4 5 9 10 13 12 14 11 15 16 removing 1-3 2-6 7-8
G+(5,11,7,8) contains Petersen
   via 3 4 8 16 7 11 13 14 12 15 removing 1-2 5-9 6-10
G+(5,11,7,14) contains Thirdapex
   via 2 1 3 15 5 12 4 7 16 14 6 9 10 8 11 13
G+(5,11,12,14) contains Petersen
   via 4 5 9 14 8 12 10 13 15 16 removing 1-3 2-6 7-11
G+(6,10,7,8) contains Petersen
   via 6 11 7 14 12 15 16 8 13 10 removing 1-2 3-4 5-9
G+(6,10,7,14) contains Petersen
   via 5 6 15 10 9 11 16 14 12 13 removing 1-2 3-4 7-8
G+(6,12,7,8) contains Petersen
   via 3 4 8 16 7 11 13 14 12 15 removing 1-2 5-9 6-10
G+(6,12,8,13) contains Thirdapex
   via 2 1 4 15 6 11 3 8 16 13 5 10 9 7 12 14
G+(6,12,11,13) contains Petersen
   via 4 5 11 7 8 12 16 13 9 14 removing 1-3 2-6 10-15
G+(7,8,9,10) contains Petersen
   via 4 5 11 7 15 12 10 16 9 14 removing 1-3 2-6 8-13
G+(7,14,10,13) contains Petersen
   via 3 6 10 9 11 15 16 13 12 14 removing 1-4 2-5 7-8
G+(7,14,11,13) contains Sailboat
   via 5 2 1 3 11 9 6 4 7 16 10 12 8 15 14 13
G+(8,13,9,14) contains Petersen
   via 4 5 9 10 12 15 16 14 11 13 removing 1-3 2-6 7-8
G+(8,13,12,14) contains Sailboat
   via 6 2 1 4 12 10 5 3 8 16 9 11 7 15 13 14
G+(9,14,11,13) contains Sailboat
   via 3 1 2 5 11 7 4 6 9 16 8 12 10 15 14 13
G+(10,13,12,14) contains Sailboat
   via 4 1 2 6 12 8 3 5 10 16 7 11 9 15 13 14
G+(11,13,12,14) contains Petersen
   via 6 11 7 8 12 10 14 16 15 13 removing 1-2 3-4 5-9


##############################################################
# Proof of (14.5)
G=Sailboat
G+(1,2,3,8) contains Petersen
   via 3 18 6 11 7 14 15 12 8 16 removing 1-5 2-17 4-10 9-13
G+(1,2,4,9) contains Petersen
   via 4 8 13 9 18 10 16 11 15 14 removing 1-17 2-3 5-6 7-12
G+(1,2,5,10) contains Petersen
   via 5 18 8 13 9 11 12 14 10 16 removing 1-17 2-7 3-4 6-15
G+(1,2,6,15) contains Thirdapex
   via 4 3 2 6 5 13 8 7 11 16 9 10 14 12 18 15 removing 1-17
G+(1,2,7,12) contains Petersen
   via 7 9 14 10 18 11 15 12 13 16 removing 1-6 2-17 3-8 4-5
G+(1,2,8,12) contains Petersen
   via 2 17 6 11 7 14 15 12 18 16 removing 1-5 3-8 4-10 9-13
G+(1,2,8,13) contains Petersen
   via 2 17 6 11 7 14 15 12 18 16 removing 1-5 3-8 4-10 9-13
G+(1,2,9,13) contains Petersen
   via 4 11 7 12 8 9 18 13 16 14 removing 1-17 2-3 5-10 6-15
G+(1,2,9,14) contains Petersen
   via 6 11 7 18 9 15 12 13 16 14 removing 1-17 2-3 4-8 5-10
G+(1,2,10,14) contains Petersen
   via 3 4 9 13 8 18 14 12 11 16 removing 1-17 2-7 5-10 6-15
G+(1,2,10,16) contains Petersen
   via 3 4 9 13 8 18 14 12 11 16 removing 1-17 2-7 5-10 6-15
G+(1,2,11,16) contains Thirdapex
   via 6 15 14 5 1 7 12 9 4 2 11 17 18 13 10 16 removing 3-8
G+(1,2,12,15) contains Petersen
   via 4 5 10 14 9 11 16 13 18 15 removing 1-6 2-17 3-8 7-12
G+(1,2,13,16) contains Petersen
   via 3 8 12 16 10 17 15 14 13 18 removing 1-5 2-7 4-9 6-11
G+(1,2,14,15) contains Petersen
   via 2 4 6 11 7 18 15 12 13 16 removing 1-17 3-8 5-10 9-14
G+(1,5,2,7) contains Petersen
   via 4 5 10 16 6 9 14 15 12 13 removing 1-17 2-18 3-8 7-11
G+(1,5,3,8) contains Petersen
   via 5 17 6 11 7 14 15 12 8 13 removing 1-2 3-18 4-9 10-16
G+(1,5,4,9) contains Petersen
   via 5 8 13 9 17 10 16 11 12 14 removing 1-2 3-7 4-18 6-15
G+(1,5,6,11) contains Thirdapex
   via 4 3 2 18 5 13 8 7 11 16 9 10 14 12 6 15 removing 1-17
G+(1,5,7,11) contains Petersen
   via 4 5 10 15 6 13 16 11 18 12 removing 1-17 2-7 3-8 9-14
G+(1,5,7,12) contains Petersen
   via 7 9 14 10 18 11 15 12 13 16 removing 1-2 3-8 4-5 6-17
G+(1,5,8,12) contains Petersen
   via 5 17 6 11 7 14 15 12 18 13 removing 1-2 3-8 4-9 10-16
G+(1,5,8,13) contains Petersen
   via 4 5 10 14 9 12 16 13 17 15 removing 1-2 3-7 6-11 8-18
G+(1,5,9,13) contains Petersen
   via 5 8 12 14 10 17 11 16 13 18 removing 1-2 3-7 4-9 6-15
G+(1,5,9,14) contains Petersen
   via 5 8 12 14 10 17 11 16 13 18 removing 1-2 3-7 4-9 6-15
G+(1,5,10,14) contains Thirdapex
   via 2 3 4 18 1 12 8 9 14 15 7 6 11 13 10 16 removing 5-17
G+(1,5,11,16) contains Thirdapex
   via 16 18 7 8 13 5 17 2 3 4 10 9 14 1 12 15 removing 6-11
G+(1,5,12,15) contains Petersen
   via 4 5 10 14 9 11 16 13 18 15 removing 1-2 3-8 6-17 7-12
G+(1,5,13,16) contains Petersen
   via 5 8 12 16 10 17 15 14 13 18 removing 1-2 3-7 4-9 6-11
G+(1,5,14,15) contains Thirdapex
   via 2 3 4 17 1 12 8 9 18 15 7 6 11 13 5 16 removing 10-14
G+(1,6,2,3) contains Petersen
   via 4 5 10 16 6 9 14 15 12 13 removing 1-17 2-18 3-8 7-11
G+(1,6,3,4) contains Petersen
   via 4 5 8 13 9 11 12 14 10 16 removing 1-17 2-7 3-18 6-15
G+(1,6,3,8) contains Petersen
   via 5 17 6 11 7 14 15 12 8 13 removing 1-2 3-18 4-9 10-16
G+(1,6,4,5) contains Petersen
   via 5 8 13 9 18 10 16 11 12 14 removing 1-17 2-7 3-4 6-15
G+(1,6,4,9) contains Petersen
   via 5 8 13 9 17 10 16 11 12 14 removing 1-2 3-7 4-18 6-15
G+(1,6,7,12) contains Petersen
   via 7 9 14 10 18 11 15 12 13 16 removing 1-2 3-8 4-5 6-17
G+(1,6,8,12) contains Petersen
   via 5 17 6 11 7 14 15 12 18 13 removing 1-2 3-8 4-9 10-16
G+(1,6,8,13) contains Petersen
   via 4 5 10 14 9 12 16 13 17 15 removing 1-2 3-7 6-11 8-18
G+(1,6,9,13) contains Petersen
   via 5 8 12 14 10 17 11 16 13 18 removing 1-2 3-7 4-9 6-15
G+(1,6,9,14) contains Petersen
   via 5 8 12 14 10 17 11 16 13 18 removing 1-2 3-7 4-9 6-15
G+(1,6,10,14) contains Secondapex
   via 3 2 1 5 4 15 6 17 18 14 8 9 13 11 10 16 removing 7-12
G+(1,6,11,16) contains Boat3
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18
G+(1,6,12,15) contains Petersen
   via 4 5 10 14 9 11 16 13 18 15 removing 1-2 3-8 6-17 7-12
G+(1,6,13,16) contains Petersen
   via 5 8 12 16 10 17 15 14 13 18 removing 1-2 3-7 4-9 6-11
G+(1,6,14,15) contains Boat5
   via 1 2 3 4 5 17 7 8 9 10 11 12 13 14 18 16 6 15
G+(2,7,3,4) contains Petersen
   via 3 6 11 7 18 8 16 14 15 12 removing 1-5 2-17 4-10 9-13
G+(2,7,4,5) contains Petersen
   via 4 6 16 13 9 18 10 14 15 12 removing 1-5 2-17 3-8 7-11
G+(2,7,4,9) contains Petersen
   via 4 8 13 9 18 10 16 11 15 14 removing 1-2 3-17 5-6 7-12
G+(2,7,5,10) contains Petersen
   via 5 6 16 13 9 18 10 14 15 12 removing 1-2 3-17 4-8 7-11
G+(2,7,6,15) contains Thirdapex
   via 4 3 17 6 5 13 8 7 11 16 9 10 14 12 18 15 removing 1-2
G+(2,7,8,13) contains Petersen
   via 2 3 16 7 17 15 13 18 8 12 removing 1-5 4-9 6-11 10-14
G+(2,7,9,13) contains Petersen
   via 4 11 7 12 8 9 18 13 16 14 removing 1-2 3-17 5-10 6-15
G+(2,7,9,14) contains Petersen
   via 6 11 7 18 9 15 12 13 16 14 removing 1-2 3-17 4-8 5-10
G+(2,7,10,14) contains Petersen
   via 5 6 11 7 18 8 13 14 15 12 removing 1-2 3-17 4-9 10-16
G+(2,7,10,16) contains Petersen
   via 5 6 15 12 8 10 14 13 16 18 removing 1-2 3-17 4-9 7-11
G+(2,7,11,16) contains Boat4
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18
G+(2,7,12,15) contains Boat1
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18
G+(2,7,13,16) contains Petersen
   via 2 3 8 12 15 18 13 14 10 16 removing 1-5 4-9 6-11 7-17
G+(2,7,14,15) contains Petersen
   via 4 6 11 7 17 13 16 18 15 12 removing 1-2 3-8 5-10 9-14
G+(2,3,4,9) contains Petersen
   via 4 8 13 9 18 10 16 11 15 14 removing 1-2 3-17 5-6 7-12
G+(2,3,5,10) contains Petersen
   via 5 6 16 13 9 18 10 14 15 12 removing 1-2 3-17 4-8 7-11
G+(2,3,6,11) contains Petersen
   via 4 5 10 14 9 18 16 13 12 15 removing 1-6 2-17 3-8 7-11
G+(2,3,6,15) contains Petersen
   via 4 5 10 14 9 18 16 13 12 15 removing 1-6 2-17 3-8 7-11
G+(2,3,7,11) contains Petersen
   via 7 18 9 14 10 12 13 16 11 15 removing 1-6 2-17 3-8 4-5
G+(2,3,8,13) contains Petersen
   via 1 5 4 9 13 15 12 16 10 14 removing 2-7 3-17 6-11 8-18
G+(2,3,9,13) contains Petersen
   via 4 11 7 12 8 9 18 13 16 14 removing 1-2 3-17 5-10 6-15
G+(2,3,9,14) contains Petersen
   via 6 11 7 18 9 15 12 13 16 14 removing 1-2 3-17 4-8 5-10
G+(2,3,10,14) contains Petersen
   via 5 6 11 7 18 8 13 14 15 12 removing 1-2 3-17 4-9 10-16
G+(2,3,10,16) contains Petersen
   via 5 6 15 12 8 10 14 13 16 18 removing 1-2 3-17 4-9 7-11
G+(2,3,11,16) contains Petersen
   via 4 5 10 14 9 18 16 13 12 15 removing 1-6 2-17 3-8 7-11
G+(2,3,12,15) contains Firstapex
   via 1 2 17 3 4 5 11 7 12 8 13 16 6 18 9 15 removing 10-14
G+(2,3,13,16) contains Petersen
   via 3 8 12 16 10 17 15 14 13 18 removing 1-5 2-7 4-9 6-11
G+(2,3,14,15) contains Petersen
   via 4 6 11 7 17 13 16 18 15 12 removing 1-2 3-8 5-10 9-14
G+(3,4,5,10) contains Petersen
   via 5 18 8 13 9 11 12 14 10 16 removing 1-2 3-7 4-17 6-15
G+(3,4,6,11) contains Petersen
   via 4 5 8 13 9 18 15 14 10 16 removing 1-6 2-7 3-17 11-12
G+(3,4,6,15) contains Petersen
   via 4 5 8 13 9 18 15 14 10 16 removing 1-6 2-7 3-17 11-12
G+(3,4,7,11) contains Petersen
   via 3 6 11 16 8 17 18 12 15 14 removing 1-5 2-7 4-10 9-13
G+(3,4,7,12) contains Petersen
   via 3 6 11 16 8 17 18 12 15 14 removing 1-5 2-7 4-10 9-13
G+(3,4,8,12) contains Petersen
   via 1 5 4 9 13 15 12 16 10 14 removing 2-7 3-17 6-11 8-18
G+(3,4,9,14) contains Petersen
   via 6 11 7 18 9 15 12 13 16 14 removing 1-2 3-8 4-17 5-10
G+(3,4,10,14) contains Petersen
   via 4 17 8 13 9 11 12 14 18 16 removing 1-2 3-7 5-10 6-15
G+(3,4,10,16) contains Petersen
   via 4 17 8 13 9 11 12 14 18 16 removing 1-2 3-7 5-10 6-15
G+(3,4,11,16) contains Petersen
   via 4 5 8 13 9 18 12 14 10 16 removing 1-6 2-7 3-17 11-15
G+(3,4,12,15) contains Petersen
   via 3 6 11 12 8 17 16 13 15 18 removing 1-5 2-7 4-9 10-14
G+(3,4,13,16) contains Firstapex
   via 2 1 5 4 17 3 12 15 14 9 13 8 7 10 18 16 removing 6-11
G+(3,4,14,15) contains Petersen
   via 4 6 11 7 17 13 16 18 15 12 removing 1-2 3-8 5-10 9-14
G+(3,8,4,5) contains Petersen
   via 4 18 8 13 9 11 15 14 10 16 removing 1-2 3-17 5-6 7-12
G+(3,8,5,10) contains Petersen
   via 5 18 8 13 9 11 12 14 10 16 removing 1-2 3-7 4-17 6-15
G+(3,8,6,11) contains Petersen
   via 4 6 18 11 7 13 8 12 15 16 removing 1-2 3-17 5-10 9-14
G+(3,8,6,15) contains Petersen
   via 4 5 10 16 7 9 14 15 18 13 removing 1-2 3-17 6-11 8-12
G+(3,8,7,11) contains Petersen
   via 7 18 9 14 10 12 13 16 11 15 removing 1-6 2-3 4-5 8-17
G+(3,8,9,14) contains Petersen
   via 6 15 8 13 9 11 17 18 14 16 removing 1-2 3-4 5-10 7-12
G+(3,8,10,14) contains Petersen
   via 4 17 8 13 9 11 12 14 18 16 removing 1-2 3-7 5-10 6-15
G+(3,8,10,16) contains Petersen
   via 4 17 8 13 9 11 12 14 18 16 removing 1-2 3-7 5-10 6-15
G+(3,8,11,16) contains Petersen
   via 4 5 10 14 9 18 16 13 12 15 removing 1-6 2-3 7-11 8-17
G+(3,8,12,15) contains Secondapex
   via 5 1 2 3 4 16 11 7 12 13 10 9 14 6 18 15 removing 8-17
G+(3,8,13,16) contains Secondapex
   via 1 5 4 3 2 15 14 9 13 12 6 7 11 10 18 16 removing 8-17
G+(3,8,14,15) contains Petersen
   via 3 4 13 16 7 17 8 12 15 18 removing 1-2 5-10 6-11 9-14
G+(4,5,6,11) contains Petersen
   via 5 8 13 9 17 10 16 18 15 14 removing 1-6 2-7 3-4 11-12
G+(4,5,6,15) contains Petersen
   via 5 8 13 9 17 10 16 18 15 14 removing 1-6 2-7 3-4 11-12
G+(4,5,7,11) contains Petersen
   via 4 6 15 10 17 13 12 18 11 16 removing 1-5 2-7 3-8 9-14
G+(4,5,7,12) contains Petersen
   via 7 9 14 10 18 11 15 12 13 16 removing 1-2 3-8 4-17 5-6
G+(4,5,8,12) contains Petersen
   via 4 9 14 10 17 11 15 18 13 16 removing 1-2 3-8 5-6 7-12
G+(4,5,8,13) contains Petersen
   via 4 9 14 10 17 11 15 18 13 16 removing 1-2 3-8 5-6 7-12
G+(4,5,9,13) contains Petersen
   via 6 11 7 9 18 15 12 13 16 14 removing 1-2 3-8 4-17 5-10
G+(4,5,10,16) contains Thirdapex
   via 2 3 4 10 1 12 8 9 14 15 7 6 11 13 18 16 removing 5-17
G+(4,5,11,16) contains Petersen
   via 5 8 13 9 17 10 16 18 12 14 removing 1-6 2-7 3-4 11-15
G+(4,5,12,15) contains Petersen
   via 4 9 14 10 17 11 15 18 13 16 removing 1-2 3-8 5-6 7-12
G+(4,5,13,16) contains Petersen
   via 4 7 12 13 9 17 15 14 16 18 removing 1-2 3-8 5-10 6-11
G+(4,5,14,15) contains Thirdapex
   via 10 16 11 1 5 9 13 7 2 4 14 17 18 12 6 15 removing 3-8
G+(4,9,6,11) contains Petersen
   via 5 8 13 9 18 10 16 11 12 14 removing 1-2 3-7 4-17 6-15
G+(4,9,6,15) contains Petersen
   via 5 6 11 12 8 10 16 13 18 15 removing 1-2 3-7 4-17 9-14
G+(4,9,7,11) contains Petersen
   via 4 8 13 9 17 10 16 18 12 14 removing 1-2 3-7 5-6 11-15
G+(4,9,7,12) contains Petersen
   via 4 8 13 9 17 10 16 18 12 14 removing 1-2 3-7 5-6 11-15
G+(4,9,8,12) contains Petersen
   via 3 4 17 9 13 15 12 16 10 14 removing 1-5 2-7 6-11 8-18
G+(4,9,10,16) contains Thirdapex
   via 2 3 17 10 1 12 8 9 14 15 7 6 11 13 18 16 removing 4-5
G+(4,9,11,16) contains Petersen
   via 4 8 13 9 17 10 16 18 12 14 removing 1-2 3-7 5-6 11-15
G+(4,9,12,15) contains Petersen
   via 3 4 17 9 13 15 18 16 10 14 removing 1-5 2-7 6-11 8-12
G+(4,9,13,16) contains Boat1
   via 5 4 3 2 1 10 9 8 7 6 14 13 12 11 16 15 17 18
G+(4,9,14,15) contains Boat4
   via 5 4 3 2 1 10 9 8 7 6 14 13 12 11 16 15 17 18
G+(5,10,6,11) contains Secondapex
   via 2 1 5 4 3 11 18 17 10 16 7 8 12 6 14 15 removing 9-13
G+(5,10,7,11) contains Petersen
   via 5 6 15 10 17 13 12 18 11 16 removing 1-2 3-7 4-8 9-14
G+(5,10,7,12) contains Petersen
   via 5 6 15 10 17 13 12 18 11 16 removing 1-2 3-7 4-8 9-14
G+(5,10,8,12) contains Petersen
   via 5 9 14 10 17 11 12 18 13 16 removing 1-2 3-7 4-8 6-15
G+(5,10,8,13) contains Petersen
   via 5 9 14 10 17 11 12 18 13 16 removing 1-2 3-7 4-8 6-15
G+(5,10,9,13) contains Petersen
   via 6 11 9 18 17 15 14 10 16 13 removing 1-2 3-8 4-5 7-12
G+(5,10,11,16) contains Boat5
   via 5 4 3 2 1 17 9 8 7 6 14 13 12 11 18 15 10 16
G+(5,10,12,15) contains Petersen
   via 5 6 16 13 9 17 10 14 15 18 removing 1-2 3-7 4-8 11-12
G+(5,10,13,16) contains Petersen
   via 4 5 15 12 7 9 14 16 18 13 removing 1-2 3-8 6-11 10-17
G+(5,10,14,15) contains Boat3
   via 5 4 3 2 1 10 9 8 7 6 14 13 12 11 16 15 17 18
G+(6,11,7,12) contains Boat4
   via 1 2 3 4 5 6 18 8 9 10 17 12 13 14 15 16 7 11
G+(6,11,8,12) contains Petersen
   via 4 6 17 11 7 13 18 12 15 16 removing 1-2 3-8 5-10 9-14
G+(6,11,8,13) contains Petersen
   via 5 6 17 18 8 16 11 12 15 13 removing 1-2 3-7 4-9 10-14
G+(6,11,9,13) contains Petersen
   via 5 8 12 14 10 17 11 16 13 18 removing 1-2 3-7 4-9 6-15
G+(6,11,9,14) contains Petersen
   via 5 6 15 13 9 10 14 18 17 16 removing 1-2 3-7 4-8 11-12
G+(6,11,10,14) contains Petersen
   via 4 5 16 11 7 9 13 12 15 14 removing 1-2 3-8 6-17 10-18
G+(6,11,10,16) contains Boat6
   via 2 3 4 5 1 7 8 9 10 6 12 13 14 17 11 15 18 16
G+(6,11,12,15) contains Boat5
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18
G+(6,11,13,16) contains Petersen
   via 5 6 15 12 8 10 14 13 18 16 removing 1-2 3-7 4-9 11-17
G+(6,11,14,15) contains Petersen
   via 4 5 10 14 9 11 16 13 15 18 removing 1-2 3-8 6-17 7-12
G+(6,15,7,11) contains Boat3
   via 1 2 3 4 5 17 7 8 9 10 18 12 13 14 15 16 6 11
G+(6,15,7,12) contains Boat2
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 18 17
G+(6,15,8,12) contains Petersen
   via 4 5 10 16 7 9 14 15 17 13 removing 1-2 3-8 6-11 12-18
G+(6,15,8,13) contains Petersen
   via 5 6 11 12 8 14 13 18 17 15 removing 1-2 3-7 4-9 10-16
G+(6,15,9,13) contains Petersen
   via 5 6 11 12 8 10 16 13 17 15 removing 1-2 3-7 4-9 14-18
G+(6,15,9,14) contains Petersen
   via 5 6 11 12 8 10 16 13 17 15 removing 1-2 3-7 4-9 14-18
G+(6,15,10,14) contains Boat6
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 18 17 16 14 15
G+(6,15,12,15) contains Boat7
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18
G+(6,15,13,16) contains Petersen
   via 6 9 13 12 11 17 18 16 14 15 removing 1-2 3-7 4-8 5-10
G+(6,15,14,15) contains Boat7
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14 18 16 17 15
G+(7,11,8,12) contains Boat1
   via 1 2 3 4 5 6 17 8 9 10 11 18 13 14 15 16 7 12
G+(7,11,8,13) contains Secondapex
   via 5 1 2 3 4 16 11 17 18 13 10 9 14 6 8 15 removing 7-12
G+(7,11,9,13) contains Petersen
   via 4 8 12 14 9 11 17 18 13 16 removing 1-2 3-7 5-10 6-15
G+(7,11,9,14) contains Petersen
   via 6 9 13 16 11 15 12 17 18 14 removing 1-2 3-7 4-8 5-10
G+(7,11,10,14) contains Petersen
   via 5 6 11 13 8 18 17 12 15 14 removing 1-2 3-7 4-9 10-16
G+(7,11,10,16) contains Petersen
   via 5 6 15 12 8 10 14 13 16 18 removing 1-2 3-7 4-9 11-17
G+(7,11,13,16) contains Boat6
   via 2 3 4 5 1 7 8 9 10 6 12 13 14 11 17 15 16 18
G+(7,11,14,15) contains Petersen
   via 5 6 11 17 7 14 13 12 15 18 removing 1-2 3-8 4-9 10-16
G+(7,12,8,13) contains Secondapex
   via 5 1 2 3 4 16 11 7 17 13 10 9 14 6 12 15 removing 8-18
G+(7,12,9,13) contains Petersen
   via 4 8 12 14 9 11 17 18 13 16 removing 1-2 3-7 5-10 6-15
G+(7,12,9,14) contains Petersen
   via 6 9 13 16 11 15 12 17 18 14 removing 1-2 3-7 4-8 5-10
G+(7,12,10,14) contains Petersen
   via 5 6 11 13 8 18 17 12 15 14 removing 1-2 3-7 4-9 10-16
G+(7,12,10,16) contains Petersen
   via 5 6 15 12 8 10 14 13 16 18 removing 1-2 3-7 4-9 11-17
G+(7,12,13,16) contains Secondapex
   via 5 1 2 3 4 16 11 7 17 18 10 9 14 6 12 15 removing 8-13
G+(7,12,14,15) contains Petersen
   via 4 5 10 16 7 9 14 18 15 13 removing 1-2 3-8 6-11 12-17
G+(8,12,9,13) contains Secondapex
   via 1 5 4 3 2 15 14 9 18 12 6 7 11 10 13 16 removing 8-17
G+(8,12,9,14) contains Secondapex
   via 3 2 1 5 4 17 12 15 14 18 8 9 13 7 10 16 removing 6-11
G+(8,12,10,14) contains Petersen
   via 5 8 17 18 10 15 12 16 13 14 removing 1-2 3-7 4-9 6-11
G+(8,12,10,16) contains Petersen
   via 5 8 17 18 10 11 12 14 13 16 removing 1-2 3-7 4-9 6-15
G+(8,12,11,16) contains Thirdapex
   via 16 18 11 1 5 8 17 7 2 3 13 4 9 12 6 15 removing 10-14
G+(8,12,14,15) contains Boat2
   via 1 2 3 4 5 6 7 8 9 10 11 17 13 14 18 16 12 15
G+(8,13,9,14) contains Boat1
   via 5 4 3 2 1 10 18 8 7 6 14 17 12 11 16 15 9 13
G+(8,13,10,14) contains Petersen
   via 4 8 12 14 9 10 16 13 17 18 removing 1-2 3-7 5-6 11-15
G+(8,13,10,16) contains Petersen
   via 4 5 10 18 8 9 14 12 11 16 removing 1-2 3-7 6-15 13-17
G+(8,13,11,16) contains Boat2
   via 5 4 3 2 1 10 9 8 7 6 14 17 12 11 18 15 13 16
G+(8,13,14,15) contains Thirdapex
   via 15 18 14 5 1 8 17 9 4 3 12 2 7 13 10 16 removing 6-11
G+(9,13,10,14) contains Boat4
   via 5 4 3 2 1 10 17 8 7 6 18 13 12 11 16 15 9 14
G+(9,13,10,16) contains Boat2
   via 5 4 3 2 1 10 9 8 7 6 14 13 12 11 16 15 17 18
G+(9,13,11,16) contains Petersen
   via 4 5 10 16 8 9 14 12 11 18 removing 1-2 3-7 6-15 13-17
G+(9,13,12,15) contains Secondapex
   via 1 5 4 3 2 15 14 9 17 18 6 7 11 10 13 16 removing 8-12
G+(9,14,10,16) contains Boat3
   via 5 4 3 2 1 18 9 8 7 6 17 13 12 11 16 15 10 14
G+(9,14,11,16) contains Petersen
   via 5 9 13 16 10 11 12 14 17 18 removing 1-2 3-7 4-8 6-15
G+(9,14,12,15) contains Boat6
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18
G+(10,14,11,16) contains Petersen
   via 4 5 15 12 7 9 14 18 16 13 removing 1-2 3-8 6-11 10-17
G+(10,14,12,15) contains Petersen
   via 5 6 11 12 8 10 16 13 15 18 removing 1-2 3-7 4-9 14-17
G+(10,14,13,16) contains Boat5
   via 5 4 3 2 1 10 9 8 7 6 14 13 12 11 16 15 17 18
G+(10,16,11,16) contains Boat7
   via 5 4 3 2 1 10 9 8 7 6 14 13 12 11 18 15 17 16
G+(10,16,12,15) contains Petersen
   via 5 6 11 12 8 17 16 13 15 18 removing 1-2 3-7 4-9 10-14
G+(10,16,13,16) contains Boat7
   via 5 4 3 2 1 10 9 8 7 6 14 13 12 11 16 15 17 18
G+(11,16,13,16) contains Boat7
   via 5 4 3 2 1 10 9 8 7 6 14 13 12 11 17 15 16 18
G+(11,16,14,15) contains Petersen
   via 6 11 9 14 10 15 13 16 17 18 removing 1-2 3-8 4-5 7-12
G+(12,15,14,15) contains Boat7
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14 18 16 15 17


##############################################################
# Proof of (14.6), claim (1)
G=Boat1
# A-expansions:
G+(7,12,1,2) contains Petersen
   via 2 17 7 16 8 20 19 12 18 15 removing 1-5 3-4 6-11 9-10 13-14
G+(7,12,1,5) contains Petersen
   via 7 17 9 13 11 19 14 15 18 12 removing 1-2 3-8 4-5 6-20 10-16
G+(7,12,1,6) contains Petersen
   via 7 17 9 13 11 19 14 15 18 12 removing 1-2 3-8 4-5 6-20 10-16
G+(7,12,2,3) contains Petersen
   via 7 17 10 16 11 19 14 15 18 12 removing 1-6 2-20 3-8 4-5 9-13
G+(7,12,3,4) contains Petersen
   via 3 17 7 16 8 20 19 12 18 14 removing 1-2 4-5 6-10 9-13 11-15
G+(7,12,4,5) contains Petersen
   via 7 17 9 13 11 19 14 15 18 12 removing 1-2 3-8 4-20 5-6 10-16
G+(7,12,4,9) contains Petersen
   via 4 8 13 9 20 10 16 19 12 14 removing 1-2 3-17 5-6 7-18 11-15
G+(7,12,5,10) contains Petersen
   via 5 9 14 10 20 11 18 12 13 16 removing 1-2 3-17 4-8 6-15 7-19
G+(7,12,6,15) contains Petersen
   via 4 17 7 16 13 20 19 12 18 15 removing 1-2 3-8 5-10 6-11 9-14
G+(7,12,9,13) contains Petersen
   via 4 8 12 14 9 11 19 20 13 16 removing 1-2 3-17 5-10 6-15 7-18
G+(7,12,9,14) contains Petersen
   via 6 9 13 16 11 15 12 19 20 14 removing 1-2 3-17 4-8 5-10 7-18
G+(7,12,10,14) contains Petersen
   via 5 8 12 20 10 15 18 16 13 14 removing 1-2 3-17 4-9 6-11 7-19
G+(7,12,10,16) contains Petersen
   via 5 8 12 20 10 11 18 14 13 16 removing 1-2 3-17 4-9 6-15 7-19
G+(7,12,13,16) contains Secondapex
   via 2 1 5 4 3 7 11 16 20 19 17 12 18 6 9 15 removing 8-13 10-14
G+(7,12,14,15) contains Petersen
   via 7 11 16 12 19 17 14 20 15 18 removing 1-2 3-8 4-5 6-10 9-13
G+(12,18,1,2) contains Petersen
   via 2 17 7 12 8 20 11 16 18 19 removing 1-5 3-4 6-15 9-10 13-14
G+(12,18,1,5) contains Petersen
   via 5 20 6 11 17 14 15 18 19 13 removing 1-2 3-8 4-9 7-12 10-16
G+(12,18,1,6) contains Petersen
   via 5 20 6 11 17 14 15 18 19 13 removing 1-2 3-8 4-9 7-12 10-16
G+(12,18,2,3) contains Firstapex
   via 1 2 20 3 4 5 11 7 12 8 13 16 6 19 9 15 removing 10-14 17-18
G+(12,18,3,4) contains Petersen
   via 3 17 7 12 8 20 16 13 18 19 removing 1-2 4-9 5-6 10-14 11-15
G+(12,18,4,5) contains Petersen
   via 4 9 14 10 20 17 18 19 13 16 removing 1-2 3-8 5-6 7-12 11-15
G+(12,18,4,9) contains Petersen
   via 3 4 20 9 13 18 19 16 10 14 removing 1-2 5-6 7-17 8-12 11-15
G+(12,18,5,10) contains Petersen
   via 5 9 14 10 20 11 18 19 13 16 removing 1-2 3-17 4-8 6-15 7-12
G+(12,18,6,11) contains Petersen
   via 4 17 7 11 20 13 12 19 18 16 removing 1-2 3-8 5-10 6-15 9-14
G+(12,18,9,13) contains Petersen
   via 3 4 9 20 13 18 14 16 11 19 removing 1-2 5-10 6-15 7-17 8-12
G+(12,18,9,14) contains Petersen
   via 6 9 13 16 11 15 18 19 20 14 removing 1-2 3-4 5-10 7-17 8-12
G+(12,18,10,14) contains Petersen
   via 5 8 13 16 10 15 14 20 19 18 removing 1-2 3-17 4-9 6-11 7-12
G+(12,18,10,16) contains Petersen
   via 5 8 13 14 10 11 16 20 19 18 removing 1-2 3-17 4-9 6-15 7-12
G+(12,18,11,16) contains Petersen
   via 7 11 15 13 12 17 18 19 20 16 removing 1-2 3-8 4-9 5-6 10-14
G+(12,18,13,16) contains Petersen
   via 7 17 10 16 11 13 14 15 18 20 removing 1-2 3-8 4-9 5-6 12-19
G+(18,17,1,5) contains Petersen
   via 9 14 10 19 17 13 16 11 15 18 removing 1-2 3-8 4-5 6-20 7-12
G+(18,17,1,6) contains Petersen
   via 9 14 10 19 17 13 16 11 15 18 removing 1-2 3-8 4-5 6-20 7-12
G+(18,17,3,4) contains Petersen
   via 3 6 11 16 8 20 19 18 15 14 removing 1-5 2-17 4-10 7-12 9-13
G+(18,17,3,8) contains Firstapex
   via 1 5 4 20 19 17 11 16 13 8 12 7 6 9 18 15 removing 2-3 10-14
G+(18,17,4,5) contains Petersen
   via 9 14 10 19 17 13 16 11 15 18 removing 1-2 3-8 4-20 5-6 7-12
G+(18,17,4,9) contains Petersen
   via 4 8 13 9 20 10 16 19 18 14 removing 1-2 3-17 5-6 7-12 11-15
G+(18,17,5,10) contains Petersen
   via 5 6 16 13 9 20 10 14 15 18 removing 1-2 3-17 4-8 7-19 11-12
G+(18,17,6,11) contains Thirdapex
   via 18 15 14 13 12 20 6 10 16 11 19 7 17 5 9 4 removing 1-2 3-8
G+(18,17,8,13) contains Petersen
   via 3 17 7 12 8 14 16 20 19 18 removing 1-2 4-5 6-10 9-13 11-15
G+(18,17,9,13) contains Petersen
   via 4 8 13 20 9 11 16 14 18 19 removing 1-2 3-17 5-10 6-15 7-12
G+(18,17,9,14) contains Petersen
   via 6 9 13 16 11 15 18 19 20 14 removing 1-2 3-17 4-8 5-10 7-12
G+(18,17,10,14) contains Petersen
   via 5 6 11 12 8 10 16 13 15 18 removing 1-2 3-17 4-9 7-19 14-20
G+(18,17,10,16) contains Petersen
   via 5 6 11 12 8 20 16 13 15 18 removing 1-2 3-17 4-9 7-19 10-14
G+(18,17,11,16) contains Petersen
   via 7 11 15 18 12 17 14 16 20 19 removing 1-2 3-8 4-5 6-10 9-13
G+(18,17,13,16) contains Petersen
   via 7 17 9 13 12 16 14 18 19 20 removing 1-2 3-8 4-5 6-10 11-15
G+(17,7,1,5) contains Petersen
   via 4 5 10 16 6 9 14 15 18 13 removing 1-20 2-17 3-8 7-19 11-12
G+(17,7,1,6) contains Firstapex
   via 4 3 17 19 20 5 13 8 12 7 11 16 9 18 6 15 removing 1-2 10-14
G+(17,7,3,4) contains Petersen
   via 3 6 11 16 8 20 19 18 15 14 removing 1-5 2-17 4-10 7-12 9-13
G+(17,7,3,8) contains Petersen
   via 9 14 10 17 19 13 16 11 15 18 removing 1-6 2-3 4-5 7-12 8-20
G+(17,7,4,5) contains Petersen
   via 4 6 16 13 9 20 10 14 15 18 removing 1-5 2-17 3-8 7-19 11-12
G+(17,7,4,9) contains Petersen
   via 4 8 13 9 20 10 16 19 18 14 removing 1-2 3-17 5-6 7-12 11-15
G+(17,7,5,10) contains Petersen
   via 5 6 16 13 9 20 10 14 15 18 removing 1-2 3-17 4-8 7-19 11-12
G+(17,7,6,15) contains Thirdapex
   via 4 3 19 6 5 13 8 7 11 16 9 10 14 12 20 15 removing 1-2 17-18
G+(17,7,8,13) contains Petersen
   via 3 16 7 12 8 17 19 20 13 18 removing 1-2 4-9 5-6 10-14 11-15
G+(17,7,9,13) contains Petersen
   via 4 8 13 20 9 11 16 14 18 19 removing 1-2 3-17 5-10 6-15 7-12
G+(17,7,9,14) contains Petersen
   via 6 9 13 16 11 15 18 19 20 14 removing 1-2 3-17 4-8 5-10 7-12
G+(17,7,10,14) contains Petersen
   via 5 6 11 12 8 10 16 13 15 18 removing 1-2 3-17 4-9 7-19 14-20
G+(17,7,10,16) contains Petersen
   via 5 6 11 12 8 20 16 13 15 18 removing 1-2 3-17 4-9 7-19 10-14
G+(17,7,13,16) contains Petersen
   via 4 9 13 12 11 17 20 16 14 18 removing 1-2 3-8 5-10 6-15 7-19
G+(17,7,14,15) contains Petersen
   via 7 11 16 13 12 19 17 18 15 20 removing 1-2 3-8 4-9 5-6 10-14
# Jumps creating quadrangles:
G+(7,12,11,6) contains Petersen
   via 4 6 20 11 17 13 12 18 15 16 removing 1-2 3-8 5-10 7-19 9-14
G+(7,12,11,16) contains Thirdapex
   via 16 20 11 1 5 8 12 17 2 3 13 4 9 18 6 15 removing 7-19 10-14
G+(12,18,8,3) contains Secondapex
   via 2 1 5 4 3 7 11 16 13 12 17 19 18 6 9 15 removing 8-20 10-14
G+(12,18,8,13) contains Petersen
   via 7 17 10 16 11 12 14 15 18 19 removing 1-6 2-3 4-5 8-20 9-13
G+(18,17,15,6) contains Thirdapex
   via 4 3 17 6 5 13 8 7 11 16 9 10 14 12 19 18 removing 1-2 15-20
G+(18,17,15,14) contains Petersen
   via 4 6 11 7 17 13 16 19 18 12 removing 1-2 3-8 5-10 9-14 15-20
G+(17,7,2,1) contains Firstapex
   via 1 5 4 3 17 19 11 16 13 8 12 7 6 9 18 15 removing 2-20 10-14
G+(17,7,2,3) contains Petersen
   via 9 14 10 17 19 13 16 11 15 18 removing 1-6 2-20 3-8 4-5 7-12

##############################################################
# Proof of (14.6), claim (2)
G=Boat2
# A-expansions:
G+(12,15,1,2) contains Petersen
   via 2 4 13 16 7 19 12 17 18 15 removing 1-20 3-8 5-10 6-11 9-14
G+(12,15,1,5) contains Petersen
   via 5 20 6 18 17 14 13 12 19 15 removing 1-2 3-8 4-9 7-11 10-16
G+(12,15,1,6) contains Petersen
   via 5 20 6 18 17 14 13 12 19 15 removing 1-2 3-8 4-9 7-11 10-16
G+(12,15,2,7) contains Petersen
   via 4 20 7 16 13 18 17 12 19 15 removing 1-2 3-8 5-10 6-11 9-14
G+(12,15,2,3) contains Petersen
   via 4 20 7 16 13 18 17 12 19 15 removing 1-2 3-8 5-10 6-11 9-14
G+(12,15,3,4) contains Petersen
   via 4 20 7 16 13 18 17 12 19 15 removing 1-2 3-8 5-10 6-11 9-14
G+(12,15,4,5) contains Petersen
   via 4 9 13 12 17 20 16 18 15 19 removing 1-2 3-8 5-6 7-11 10-14
G+(12,15,4,9) contains Petersen
   via 3 4 20 9 13 18 17 16 10 14 removing 1-5 2-7 6-11 8-12 15-19
G+(12,15,5,10) contains Petersen
   via 5 9 14 10 20 18 15 19 13 16 removing 1-2 3-7 4-8 6-11 12-17
G+(12,15,6,11) contains Petersen
   via 6 20 11 16 13 18 17 12 19 15 removing 1-2 3-7 4-8 5-10 9-14
G+(12,15,7,11) contains Petersen
   via 7 20 11 18 17 14 16 12 19 15 removing 1-2 3-8 4-5 6-10 9-13
G+(12,15,9,13) contains Secondapex
   via 3 2 1 5 4 12 17 18 15 19 8 20 13 7 10 16 removing 6-11 9-14
G+(12,15,10,16) contains Petersen
   via 5 8 12 17 18 20 19 15 13 16 removing 1-2 3-7 4-9 6-11 10-14
G+(12,15,11,16) contains Petersen
   via 7 9 13 12 17 20 16 18 15 19 removing 1-2 3-8 4-5 6-11 10-14
G+(12,15,13,16) contains Secondapex
   via 4 3 8 13 9 18 17 12 19 15 5 14 10 7 20 16 removing 1-2 6-11
G+(15,18,1,2) contains Petersen
   via 2 7 17 12 8 19 18 13 16 15 removing 1-20 3-4 5-10 6-11 9-14
G+(15,18,1,5) contains Thirdapex
   via 2 4 9 12 17 20 5 14 15 19 1 18 6 10 13 16 removing 3-8 7-11
G+(15,18,2,7) contains Petersen
   via 7 20 8 12 17 16 13 18 19 15 removing 1-2 3-4 5-10 6-11 9-14
G+(15,18,2,3) contains Petersen
   via 7 20 8 12 17 16 13 18 19 15 removing 1-2 3-4 5-10 6-11 9-14
G+(15,18,3,4) contains Petersen
   via 4 6 11 7 20 13 16 19 18 17 removing 1-2 3-8 5-10 9-14 12-15
G+(15,18,3,8) contains Petersen
   via 7 20 8 12 17 16 13 18 19 15 removing 1-2 3-4 5-10 6-11 9-14
G+(15,18,4,5) contains Petersen
   via 5 8 13 9 20 10 16 19 15 14 removing 1-6 2-7 3-4 11-18 12-17
G+(15,18,4,9) contains Petersen
   via 5 8 12 15 10 18 17 16 13 19 removing 1-2 3-7 4-20 6-11 9-14
G+(15,18,5,10) contains Secondapex
   via 3 2 1 5 4 12 17 18 19 15 8 9 13 7 20 16 removing 6-11 10-14
G+(15,18,7,11) contains Petersen
   via 7 14 10 18 17 20 16 12 15 19 removing 1-2 3-8 4-5 6-11 9-13
G+(15,18,8,13) contains Petersen
   via 5 8 12 15 14 18 17 13 20 19 removing 1-2 3-7 4-9 6-11 10-16
G+(15,18,9,13) contains Petersen
   via 5 8 12 15 10 18 17 16 13 19 removing 1-2 3-7 4-9 6-11 14-20
G+(15,18,10,16) contains Secondapex
   via 4 9 14 10 5 17 12 15 19 18 7 6 11 13 20 16 removing 1-2 3-8
G+(15,18,11,16) contains Petersen
   via 7 14 10 18 17 20 16 12 15 19 removing 1-2 3-8 4-5 6-11 9-13
G+(15,18,13,16) contains Petersen
   via 9 13 12 15 14 18 17 16 20 19 removing 1-2 3-7 4-8 5-10 6-11
G+(18,17,1,2) contains Petersen
   via 7 14 10 16 11 17 19 18 15 12 removing 1-6 2-20 3-8 4-5 9-13
G+(18,17,1,5) contains Petersen
   via 7 14 10 16 11 17 19 18 15 12 removing 1-2 3-8 4-5 6-20 9-13
G+(18,17,2,3) contains Petersen
   via 9 14 10 16 13 19 17 12 15 18 removing 1-6 2-20 3-8 4-5 7-11
G+(18,17,3,4) contains Petersen
   via 6 8 12 17 11 18 15 16 13 19 removing 1-5 2-7 3-20 4-10 9-14
G+(18,17,3,8) contains Petersen
   via 4 5 10 16 7 9 14 17 19 13 removing 1-2 3-20 6-11 8-12 15-18
G+(18,17,4,5) contains Petersen
   via 7 14 10 16 11 17 19 18 15 12 removing 1-2 3-8 4-20 5-6 9-13
G+(18,17,4,9) contains Petersen
   via 6 8 12 17 11 18 15 16 13 19 removing 1-2 3-7 4-20 5-10 9-14
G+(18,17,5,10) contains Petersen
   via 5 6 11 10 20 12 17 19 18 15 removing 1-2 3-7 4-8 9-14 13-16
G+(18,17,8,13) contains Petersen
   via 6 8 12 17 11 18 15 16 20 19 removing 1-2 3-7 4-9 5-10 13-14
G+(18,17,9,13) contains Petersen
   via 6 8 12 17 11 18 15 14 20 19 removing 1-2 3-7 4-9 5-10 13-16
G+(18,17,9,14) contains Petersen
   via 6 9 12 17 11 18 15 14 20 19 removing 1-2 3-7 4-8 5-10 13-16
G+(18,17,10,14) contains Petersen
   via 5 6 11 17 12 20 14 15 18 19 removing 1-2 3-7 4-9 8-13 10-16
G+(18,17,10,16) contains Petersen
   via 5 6 11 17 12 20 16 15 18 19 removing 1-2 3-7 4-9 8-13 10-14
G+(18,17,11,16) contains Thirdapex
   via 7 4 9 12 17 6 5 14 15 18 11 19 20 10 13 16 removing 1-2 3-8
G+(18,17,13,16) contains Petersen
   via 6 11 17 12 13 18 19 20 16 15 removing 1-2 3-7 4-8 5-10 9-14
G+(17,12,1,2) contains Petersen
   via 2 20 6 11 7 14 18 17 19 16 removing 1-5 3-8 4-10 9-13 12-15
G+(17,12,1,5) contains Petersen
   via 9 14 10 16 13 17 19 12 15 18 removing 1-2 3-8 4-5 6-20 7-11
G+(17,12,1,6) contains Petersen
   via 9 14 10 16 13 17 19 12 15 18 removing 1-2 3-8 4-5 6-20 7-11
G+(17,12,2,3) contains Thirdapex
   via 18 15 14 5 1 19 12 9 4 20 17 2 7 13 10 16 removing 3-8 6-11
G+(17,12,3,4) contains Petersen
   via 3 8 12 19 20 18 15 14 16 17 removing 1-5 2-7 4-10 6-11 9-13
G+(17,12,4,5) contains Petersen
   via 9 14 10 16 13 17 19 12 15 18 removing 1-2 3-8 4-20 5-6 7-11
G+(17,12,4,9) contains Petersen
   via 4 8 13 9 20 10 16 17 15 14 removing 1-2 3-7 5-6 11-18 12-19
G+(17,12,5,10) contains Petersen
   via 5 20 10 16 13 18 15 12 19 17 removing 1-2 3-7 4-8 6-11 9-14
G+(17,12,6,11) contains Petersen
   via 6 8 7 11 20 18 17 19 12 15 removing 1-2 3-4 5-10 9-14 13-16
G+(17,12,9,13) contains Petersen
   via 4 8 12 19 9 18 15 14 16 17 removing 1-2 3-7 5-10 6-11 13-20
G+(17,12,9,14) contains Petersen
   via 9 13 12 19 20 18 15 14 16 17 removing 1-2 3-7 4-8 5-10 6-11
G+(17,12,10,14) contains Petersen
   via 5 8 12 19 20 18 15 14 13 17 removing 1-2 3-7 4-9 6-11 10-16
G+(17,12,10,16) contains Petersen
   via 5 8 12 19 10 18 15 14 13 17 removing 1-2 3-7 4-9 6-11 16-20
G+(17,12,11,16) contains Thirdapex
   via 4 3 17 6 5 13 8 19 20 16 9 10 14 12 18 15 removing 1-2 7-11
G+(17,12,13,16) contains Petersen
   via 7 8 12 15 16 17 19 20 13 18 removing 1-2 3-4 5-10 6-11 9-14
G+(12,15,8,3) contains Petersen
   via 3 4 13 16 7 19 12 17 18 15 removing 1-2 5-10 6-11 8-20 9-14
G+(12,15,8,13) contains Thirdapex
   via 18 15 14 5 1 12 19 9 4 3 17 2 7 13 10 16 removing 6-11 8-20
G+(15,18,14,9) contains Petersen
   via 5 8 12 15 10 18 17 16 13 19 removing 1-2 3-7 4-9 6-11 14-20
G+(15,18,14,10) contains Secondapex
   via 3 2 1 5 4 12 17 18 19 15 8 9 13 7 10 16 removing 6-11 14-20
G+(18,17,6,1) contains Petersen
   via 7 14 10 16 11 17 19 18 15 12 removing 1-2 3-8 4-5 6-20 9-13
# B-expansions via (18,17,6,11)
G+(18,17,6,11)+(6,20,2,7) contains Thirdapex
   via 22 4 9 12 17 6 5 14 15 18 21 19 20 10 13 16 removing 1-2 3-8 7-11
G+(18,17,6,11)+(6,20,2,3) contains Petersen
   via 6 7 11 20 21 18 15 12 17 19 removing 1-5 2-22 3-4 8-13 9-10
G+(18,17,6,11)+(6,20,3,4) contains Petersen
   via 6 7 11 20 21 18 15 12 17 19 removing 1-5 2-3 4-22 8-13 9-10
G+(18,17,6,11)+(6,20,3,8) contains Petersen
   via 6 7 11 20 21 18 15 12 17 19 removing 1-2 3-22 4-9 5-10 8-13
G+(18,17,6,11)+(6,20,4,5) contains Petersen
   via 6 7 11 20 21 18 16 13 17 19 removing 1-5 2-3 4-8 9-14 10-22 12-15
G+(18,17,6,11)+(6,20,4,9) contains Petersen
   via 5 8 9 14 10 18 19 17 12 15 removing 1-2 3-7 4-22 6-21 11-20 13-16
G+(18,17,6,11)+(6,20,5,10) contains Petersen
   via 6 7 11 20 21 18 16 13 17 19 removing 1-5 2-3 4-8 9-14 10-22 12-15
G+(18,17,6,11)+(6,20,7,17) contains Petersen
   via 7 14 10 16 11 22 21 20 19 17 removing 1-2 3-8 4-5 6-18 9-13 12-15
G+(18,17,6,11)+(6,20,8,12) contains Petersen
   via 7 8 22 20 11 17 12 15 18 19 removing 1-2 3-4 5-10 6-21 9-14 13-16
G+(18,17,6,11)+(6,20,8,13) contains Petersen
   via 5 8 12 17 16 18 15 13 22 19 removing 1-2 3-7 4-9 6-21 10-14 11-20
G+(18,17,6,11)+(6,20,9,13) contains Petersen
   via 5 8 12 17 10 18 15 14 22 19 removing 1-2 3-7 4-9 6-21 11-20 13-16
G+(18,17,6,11)+(6,20,9,14) contains Petersen
   via 5 9 13 16 10 18 15 14 22 19 removing 1-2 3-7 4-8 6-21 11-20 12-17
G+(18,17,6,11)+(6,20,10,14) contains Petersen
   via 4 5 16 12 17 14 20 19 18 15 removing 1-2 3-8 6-21 7-11 9-13 10-22
G+(18,17,6,11)+(6,20,10,16) contains Petersen
   via 6 7 11 16 18 21 20 19 17 22 removing 1-5 2-3 4-9 8-13 10-14 12-15
G+(18,17,6,11)+(6,20,12,17) contains Petersen
   via 6 13 16 15 18 21 20 19 17 22 removing 1-2 3-4 5-10 7-11 8-12 9-14
G+(18,17,6,11)+(6,20,12,15) contains Petersen
   via 6 13 12 19 18 21 22 15 16 20 removing 1-2 3-7 4-8 5-10 9-14 11-17
G+(18,17,6,11)+(6,20,13,16) contains Petersen
   via 5 8 12 17 10 18 15 14 13 19 removing 1-2 3-7 4-9 6-21 11-20 16-22
G+(18,17,6,11)+(6,20,14,15) contains Petersen
   via 10 16 12 17 14 18 15 22 20 19 removing 1-2 3-8 4-5 6-21 7-11 9-13
# C-expansions via (18,17,6,11)
G+(18,17,6,11)+(6,18,14,9) contains Petersen
   via 5 8 13 16 10 21 22 14 15 18 removing 1-2 3-7 4-9 6-20 11-19 12-17
G+(18,17,6,11)+(6,18,14,10) contains Secondapex
   via 3 2 1 5 4 15 18 21 22 14 8 9 13 19 10 16 removing 6-20 7-11 12-17
G+(18,17,6,11)+(19,20,7,2) contains Thirdapex
   via 19 18 14 13 17 20 6 10 16 11 21 7 22 5 9 4 removing 1-2 3-8 12-15
# D-expansion via (18,17,6,11)
G+(18,17,6,11)+(18,19,12,8) contains Petersen
   via 4 17 12 22 13 18 15 16 19 21 removing 1-2 3-8 5-10 6-20 7-11 9-14
# E-expansions via (18,17,6,11)
G+(18,17,6,11)+(19,18,15,12)+(15,22,8,3) contains Petersen
   via 3 4 13 22 23 19 16 15 18 21 removing 1-2 5-10 6-20 7-11 8-24 9-14 12-17
G+(18,17,6,11)+(19,18,15,12)+(15,22,8,13) contains Secondapex
   via 2 17 12 8 3 18 21 22 23 15 1 14 10 19 24 16 removing 4-5 6-20 7-11 9-13
# B-expansions via (17,12,7,2)
G+(17,12,7,2)+(7,20,1,5) contains Petersen
   via 4 5 10 16 13 18 15 12 19 17 removing 1-22 2-20 3-8 6-11 7-21 9-14
G+(17,12,7,2)+(7,20,1,6) contains Thirdapex
   via 20 4 9 12 19 22 5 14 15 18 21 17 7 10 13 16 removing 1-2 3-8 6-11
G+(17,12,7,2)+(7,20,3,4) contains Petersen
   via 3 8 12 19 22 18 15 14 16 17 removing 1-5 2-20 4-10 6-11 7-21 9-13
G+(17,12,7,2)+(7,20,3,8) contains Petersen
   via 6 11 7 17 18 20 21 14 16 19 removing 1-5 2-3 4-10 8-22 9-13 12-15
G+(17,12,7,2)+(7,20,4,5) contains Petersen
   via 4 22 10 16 13 18 15 12 19 17 removing 1-5 2-20 3-8 6-11 7-21 9-14
G+(17,12,7,2)+(7,20,4,9) contains Petersen
   via 4 8 13 9 22 10 16 17 15 14 removing 1-2 3-20 5-6 7-21 11-18 12-19
G+(17,12,7,2)+(7,20,5,10) contains Petersen
   via 5 22 10 16 13 18 15 12 19 17 removing 1-2 3-20 4-8 6-11 7-21 9-14
G+(17,12,7,2)+(7,20,6,18) contains Thirdapex
   via 20 4 9 12 19 22 5 14 15 18 21 17 7 10 13 16 removing 1-2 3-8 6-11
G+(17,12,7,2)+(7,20,8,12) contains Thirdapex
   via 12 15 14 13 22 17 18 10 16 7 19 21 20 5 9 4 removing 1-2 3-8 6-11
G+(17,12,7,2)+(7,20,8,13) contains Petersen
   via 6 11 7 17 18 20 21 13 16 19 removing 1-5 2-3 4-9 8-22 10-14 12-15
G+(17,12,7,2)+(7,20,9,13) contains Petersen
   via 4 8 12 19 9 18 15 14 16 17 removing 1-2 3-20 5-10 6-11 7-21 13-22
G+(17,12,7,2)+(7,20,9,14) contains Petersen
   via 9 13 12 19 22 18 15 14 16 17 removing 1-2 3-20 4-8 5-10 6-11 7-21
G+(17,12,7,2)+(7,20,10,14) contains Petersen
   via 5 8 12 19 22 18 15 14 13 17 removing 1-2 3-20 4-9 6-11 7-21 10-16
G+(17,12,7,2)+(7,20,10,16) contains Petersen
   via 5 8 12 19 10 18 15 14 13 17 removing 1-2 3-20 4-9 6-11 7-21 16-22
G+(17,12,7,2)+(7,20,12,15) contains Petersen
   via 11 16 12 19 18 21 22 15 14 20 removing 1-2 3-8 4-5 6-10 7-17 9-13
G+(17,12,7,2)+(7,20,13,16) contains Petersen
   via 6 11 7 17 18 20 21 22 16 19 removing 1-5 2-3 4-9 8-13 10-14 12-15
G+(17,12,7,2)+(7,20,14,15) contains Petersen
   via 9 14 10 16 13 20 18 15 22 21 removing 1-2 3-8 4-5 6-11 7-17 12-19
G+(17,12,7,2)+(7,20,15,18) contains Petersen
   via 7 16 13 18 17 21 20 19 15 22 removing 1-2 3-4 5-10 6-11 8-12 9-14
# C-expansions via (17,12,7,2)
G+(17,12,7,2)+(7,17,6,1) contains Petersen
   via 10 16 11 20 14 17 18 15 12 19 removing 1-2 3-8 4-5 6-22 7-21 9-13
G+(17,12,7,2)+(19,20,8,3) contains Secondapex
   via 2 20 21 22 3 18 17 19 12 15 1 14 10 7 8 16 removing 4-5 6-11 9-13
G+(17,12,7,2)+(19,20,8,13) contains Petersen
   via 3 4 13 22 8 20 16 15 18 21 removing 1-2 5-10 6-11 7-17 9-14 12-19
# D-expansion via (17,12,7,2)
G+(17,12,7,2)+(17,19,15,14) contains Petersen
   via 5 19 12 13 14 18 15 22 21 17 removing 1-2 3-8 4-9 6-11 7-20 10-16
# E-expansions via (17,12,7,2)
G+(17,12,7,2)+(19,17,18,15)+(18,22,14,9) contains Petersen
   via 5 8 13 16 10 23 24 14 15 22 removing 1-2 3-20 4-9 6-11 7-19 12-21 17-18
G+(17,12,7,2)+(19,17,18,15)+(18,22,14,10) contains Secondapex
   via 1 5 4 3 2 23 24 14 15 22 18 21 17 10 8 16 removing 6-11 7-20 9-13 12-19
G+(17,12,7,11) contains Thirdapex
   via 4 3 17 6 5 13 8 19 11 16 9 10 14 12 18 15 removing 1-2 7-20


##############################################################
# Proof of (14.6), claim (3)
G=Boat3
# A-expansions:
G+(6,11,1,2) contains Thirdapex
   via 4 3 19 17 5 13 8 11 18 16 9 10 14 12 6 15 removing 1-20 2-7
G+(6,11,1,5) contains Petersen
   via 6 17 8 13 19 15 12 11 18 16 removing 1-20 2-7 3-4 5-10 9-14
G+(6,11,2,3) contains Petersen
   via 2 17 6 15 7 20 19 11 18 16 removing 1-5 3-4 8-12 9-10 13-14
G+(6,11,3,4) contains Petersen
   via 6 17 8 13 19 15 12 11 18 16 removing 1-5 2-7 3-20 4-10 9-14
G+(6,11,3,8) contains Petersen
   via 4 17 6 15 7 13 19 11 18 16 removing 1-2 3-20 5-10 8-12 9-14
G+(6,11,4,5) contains Petersen
   via 6 17 8 13 19 15 12 11 18 16 removing 1-5 2-7 3-4 9-14 10-20
G+(6,11,4,9) contains Petersen
   via 6 17 8 13 19 15 12 11 18 16 removing 1-2 3-7 4-20 5-10 9-14
G+(6,11,5,10) contains Petersen
   via 5 20 10 16 13 17 15 12 11 18 removing 1-2 3-7 4-8 6-19 9-14
G+(6,11,8,12) contains Petersen
   via 4 17 6 15 7 13 19 11 18 16 removing 1-2 3-8 5-10 9-14 12-20
G+(6,11,8,13) contains Petersen
   via 6 17 8 20 19 15 12 11 18 16 removing 1-2 3-7 4-9 5-10 13-14
G+(6,11,9,13) contains Petersen
   via 6 17 8 20 19 15 12 11 18 14 removing 1-2 3-7 4-9 5-10 13-16
G+(6,11,9,14) contains Petersen
   via 9 20 11 12 13 17 18 16 14 15 removing 1-2 3-7 4-8 5-10 6-19
G+(6,11,10,14) contains Petersen
   via 5 8 12 11 20 17 15 14 13 18 removing 1-2 3-7 4-9 6-19 10-16
G+(6,11,10,16) contains Petersen
   via 5 8 12 20 10 17 15 14 13 16 removing 1-2 3-7 4-9 6-19 11-18
G+(6,11,13,16) contains Petersen
   via 6 19 11 12 15 17 18 16 20 13 removing 1-2 3-7 4-8 5-10 9-14
G+(11,18,1,2) contains Thirdapex
   via 6 15 14 5 1 7 12 9 4 2 11 20 19 13 10 16 removing 3-8 17-18
G+(11,18,1,5) contains Petersen
   via 4 5 10 16 13 17 15 12 19 18 removing 1-20 2-7 3-8 6-11 9-14
G+(11,18,2,3) contains Petersen
   via 2 17 6 11 7 20 14 16 18 19 removing 1-5 3-8 4-10 9-13 12-15
G+(11,18,3,4) contains Petersen
   via 3 8 12 19 20 17 15 14 16 18 removing 1-5 2-7 4-10 6-11 9-13
G+(11,18,3,8) contains Petersen
   via 2 3 20 8 12 18 19 15 14 16 removing 1-5 4-10 6-17 7-11 9-13
G+(11,18,4,5) contains Petersen
   via 4 20 10 16 13 17 15 12 19 18 removing 1-5 2-7 3-8 6-11 9-14
G+(11,18,4,9) contains Petersen
   via 4 8 13 9 20 10 16 19 12 14 removing 1-2 3-7 5-17 6-18 11-15
G+(11,18,5,10) contains Petersen
   via 5 20 10 16 13 17 15 12 19 18 removing 1-2 3-7 4-8 6-11 9-14
G+(11,18,8,12) contains Thirdapex
   via 4 3 11 17 5 13 8 19 18 16 9 10 14 20 6 15 removing 1-2 7-12
G+(11,18,8,13) contains Secondapex
   via 5 1 2 3 4 16 18 19 20 13 10 9 14 17 8 15 removing 6-11 7-12
G+(11,18,9,13) contains Petersen
   via 4 8 12 14 9 18 19 20 13 16 removing 1-2 3-7 5-10 6-17 11-15
G+(11,18,9,14) contains Petersen
   via 9 13 12 19 20 17 15 14 16 18 removing 1-2 3-7 4-8 5-10 6-11
G+(11,18,10,14) contains Petersen
   via 5 8 12 19 20 17 15 14 13 18 removing 1-2 3-7 4-9 6-11 10-16
G+(11,18,12,15) contains Thirdapex
   via 4 7 11 17 5 13 12 19 18 16 9 10 14 20 6 15 removing 1-2 3-8
G+(11,18,14,15) contains Petersen
   via 6 11 9 13 15 17 14 20 19 18 removing 1-2 3-8 4-5 7-12 10-16
G+(18,17,2,7) contains Thirdapex
   via 20 4 9 12 7 17 5 14 15 6 19 11 18 10 13 16 removing 1-2 3-8
G+(18,17,2,3) contains Petersen
   via 4 5 10 14 9 18 16 13 12 15 removing 1-17 2-20 3-8 6-19 7-11
G+(18,17,3,4) contains Petersen
   via 4 5 8 13 9 18 12 14 10 16 removing 1-17 2-7 3-20 6-19 11-15
G+(18,17,3,8) contains Petersen
   via 5 17 6 11 7 16 15 12 19 18 removing 1-2 3-20 4-9 8-13 10-14
G+(18,17,4,5) contains Petersen
   via 5 8 13 9 20 10 16 18 12 14 removing 1-17 2-7 3-4 6-19 11-15
G+(18,17,4,9) contains Petersen
   via 5 8 13 9 19 10 16 18 12 14 removing 1-2 3-7 4-20 6-17 11-15
G+(18,17,5,10) contains Secondapex
   via 2 1 5 4 3 18 19 20 10 16 7 8 12 17 14 15 removing 6-11 9-13
G+(18,17,7,12) contains Petersen
   via 6 11 8 12 15 17 13 16 18 19 removing 1-2 3-4 5-10 7-20 9-14
G+(18,17,8,12) contains Petersen
   via 6 11 8 13 17 15 20 19 18 16 removing 1-2 3-4 5-10 7-12 9-14
G+(18,17,8,13) contains Petersen
   via 5 8 12 18 16 17 15 13 20 19 removing 1-2 3-7 4-9 6-11 10-14
G+(18,17,9,13) contains Petersen
   via 5 8 12 14 10 19 18 16 13 20 removing 1-2 3-7 4-9 6-17 11-15
G+(18,17,9,14) contains Petersen
   via 5 9 13 16 10 17 15 14 20 19 removing 1-2 3-7 4-8 6-11 12-18
G+(18,17,10,14) contains Petersen
   via 4 5 10 20 14 18 16 15 17 19 removing 1-2 3-8 6-11 7-12 9-13
G+(18,17,12,15) contains Petersen
   via 6 11 12 13 17 15 20 19 18 16 removing 1-2 3-7 4-8 5-10 9-14
G+(18,17,14,15) contains Petersen
   via 6 17 10 14 11 15 16 18 19 20 removing 1-2 3-8 4-5 7-12 9-13
G+(17,6,2,7) contains Thirdapex
   via 4 3 20 17 5 13 8 7 18 16 9 10 14 12 19 15 removing 1-2 6-11
G+(17,6,2,3) contains Petersen
   via 4 5 10 14 9 18 16 13 12 15 removing 1-17 2-20 3-8 6-19 7-11
G+(17,6,3,4) contains Petersen
   via 4 5 8 13 9 18 12 14 10 16 removing 1-17 2-7 3-20 6-19 11-15
G+(17,6,3,8) contains Petersen
   via 5 14 6 11 7 17 19 8 13 18 removing 1-2 3-20 4-9 10-16 12-15
G+(17,6,4,5) contains Petersen
   via 5 8 13 9 20 10 16 18 12 14 removing 1-17 2-7 3-4 6-19 11-15
G+(17,6,4,9) contains Petersen
   via 5 8 13 9 17 10 16 18 12 14 removing 1-2 3-7 4-20 6-19 11-15
G+(17,6,5,10) contains Secondapex
   via 5 1 2 3 4 6 11 7 12 15 20 14 10 18 8 16 removing 9-13 17-19
G+(17,6,7,12) contains Petersen
   via 7 9 13 18 11 20 12 15 14 17 removing 1-2 3-8 4-5 6-19 10-16
G+(17,6,8,12) contains Petersen
   via 5 14 6 11 7 17 19 20 13 18 removing 1-2 3-8 4-9 10-16 12-15
G+(17,6,8,13) contains Petersen
   via 5 8 12 15 14 17 18 13 20 19 removing 1-2 3-7 4-9 6-11 10-16
G+(17,6,9,13) contains Petersen
   via 5 8 12 14 10 17 18 16 13 20 removing 1-2 3-7 4-9 6-19 11-15
G+(17,6,9,14) contains Petersen
   via 5 8 12 14 10 17 18 16 13 20 removing 1-2 3-7 4-9 6-19 11-15
G+(17,6,10,14) contains Secondapex
   via 1 5 4 3 2 19 20 14 15 6 17 11 18 10 8 16 removing 7-12 9-13
G+(17,6,10,16) contains Thirdapex
   via 4 5 17 11 7 14 10 19 6 15 9 12 13 20 18 16 removing 1-2 3-8
G+(17,6,13,16) contains Petersen
   via 9 13 12 15 14 17 18 16 20 19 removing 1-2 3-7 4-8 5-10 6-11
# Jumps creating quadrangles:
G+(6,11,15,12) contains Boat2
   via 1 2 3 4 5 17 11 8 9 10 18 20 13 14 15 16 19 6 removing 7-12
G+(6,11,15,14) contains Petersen
   via 5 7 11 20 14 17 18 13 12 15 removing 1-2 3-8 4-9 6-19 10-16
G+(11,18,7,2) contains Boat2
   via 1 2 3 4 5 17 19 8 9 10 18 12 13 14 15 16 11 6 removing 7-20
G+(11,18,7,12) contains Thirdapex
   via 4 3 11 17 5 13 8 19 18 16 9 10 14 12 6 15 removing 1-2 7-20
G+(18,17,16,10) contains Boat2
   via 2 1 5 4 3 11 17 10 9 8 6 20 14 13 16 15 19 18 removing 7-12
G+(18,17,16,13) contains Petersen
   via 5 8 12 18 10 17 15 14 13 19 removing 1-2 3-7 4-9 6-11 16-20
G+(17,6,1,2) contains Thirdapex
   via 4 3 2 17 5 13 8 7 18 16 9 10 14 12 19 15 removing 1-20 6-11
G+(17,6,1,5) contains Thirdapex
   via 2 4 9 12 7 19 5 14 15 6 17 11 18 10 13 16 removing 1-20 3-8


##############################################################
# Proof of (14.6), claim (3)
G=Boat4
# A-expansions:
G+(7,11,1,2) contains Petersen
   via 7 19 10 16 12 17 14 15 11 18 removing 1-6 2-20 3-8 4-5 9-13
G+(7,11,1,5) contains Petersen
   via 7 19 10 16 12 17 14 15 11 18 removing 1-2 3-8 4-5 6-20 9-13
G+(7,11,2,3) contains Petersen
   via 2 6 15 7 17 20 16 18 11 19 removing 1-5 3-4 8-12 9-10 13-14
G+(7,11,3,4) contains Petersen
   via 3 6 11 16 8 20 19 12 15 14 removing 1-5 2-17 4-10 7-18 9-13
G+(7,11,3,8) contains Petersen
   via 4 6 11 8 13 17 18 16 15 12 removing 1-2 3-20 5-10 7-19 9-14
G+(7,11,4,5) contains Petersen
   via 7 19 10 16 12 17 14 15 11 18 removing 1-2 3-8 4-20 5-6 9-13
G+(7,11,4,9) contains Petersen
   via 5 8 13 9 11 10 16 18 12 14 removing 1-2 3-17 4-20 6-15 7-19
G+(7,11,5,10) contains Petersen
   via 5 6 15 10 20 13 12 19 11 16 removing 1-2 3-17 4-8 7-18 9-14
G+(7,11,8,13) contains Petersen
   via 5 6 11 20 8 16 18 12 15 13 removing 1-2 3-17 4-9 7-19 10-14
G+(7,11,9,13) contains Petersen
   via 5 8 12 14 10 11 18 16 13 20 removing 1-2 3-17 4-9 6-15 7-19
G+(7,11,9,14) contains Petersen
   via 6 9 13 16 11 15 12 19 20 14 removing 1-2 3-17 4-8 5-10 7-18
G+(7,11,10,14) contains Petersen
   via 5 6 11 13 8 20 19 12 15 14 removing 1-2 3-17 4-9 7-18 10-16
G+(7,11,10,16) contains Petersen
   via 5 6 15 12 8 10 14 13 16 20 removing 1-2 3-17 4-9 7-18 11-19
G+(7,11,13,16) contains Petersen
   via 5 6 15 12 8 10 14 13 20 16 removing 1-2 3-17 4-9 7-19 11-18
G+(7,11,14,15) contains Petersen
   via 5 6 12 7 17 14 13 18 11 19 removing 1-2 3-8 4-9 10-16 15-20
G+(11,18,1,2) contains Thirdapex
   via 6 15 14 5 1 7 12 9 4 2 11 20 19 13 10 16 removing 3-8 17-18
G+(11,18,1,5) contains Petersen
   via 2 6 11 7 17 8 19 18 15 12 removing 1-20 3-4 5-10 9-14 13-16
G+(11,18,2,3) contains Petersen
   via 2 6 11 7 17 20 19 18 15 12 removing 1-5 3-4 8-13 9-10
G+(11,18,3,4) contains Petersen
   via 2 6 11 7 17 8 19 18 15 12 removing 1-5 3-20 4-10 9-14 13-16
G+(11,18,3,8) contains Petersen
   via 4 6 19 8 13 17 18 16 15 12 removing 1-2 3-20 5-10 7-11 9-14
G+(11,18,4,5) contains Petersen
   via 2 6 11 7 17 8 19 18 15 12 removing 1-5 3-4 9-14 10-20 13-16
G+(11,18,4,9) contains Petersen
   via 5 8 13 9 19 10 16 18 12 14 removing 1-2 3-17 4-20 6-15 7-11
G+(11,18,5,10) contains Petersen
   via 2 6 11 7 17 8 19 18 15 12 removing 1-5 3-4 9-14 10-20 13-16
G+(11,18,8,12) contains Petersen
   via 7 17 8 13 11 12 20 19 18 16 removing 1-2 3-4 5-10 6-15 9-14
G+(11,18,8,13) contains Petersen
   via 5 6 15 12 8 16 13 20 19 18 removing 1-2 3-17 4-9 7-11 10-14
G+(11,18,9,13) contains Petersen
   via 5 8 12 14 10 19 18 16 13 20 removing 1-2 3-17 4-9 6-15 7-11
G+(11,18,9,14) contains Petersen
   via 5 9 13 16 10 11 12 14 20 19 removing 1-2 3-17 4-8 6-15 7-18
G+(11,18,10,14) contains Petersen
   via 4 5 10 20 9 18 16 13 12 19 removing 1-2 3-8 6-11 7-17 14-15
G+(11,18,12,15) contains Petersen
   via 7 11 10 16 12 17 14 20 19 18 removing 1-2 3-8 4-5 6-15 9-13
G+(11,18,14,15) contains Petersen
   via 7 11 10 16 12 17 14 20 19 18 removing 1-2 3-8 4-5 6-15 9-13
G+(18,17,1,5) contains Petersen
   via 4 5 10 15 6 13 16 18 19 12 removing 1-20 2-17 3-8 7-11 9-14
G+(18,17,1,6) contains Thirdapex
   via 17 4 9 12 7 20 5 14 15 6 19 11 18 10 13 16 removing 1-2 3-8
G+(18,17,3,4) contains Petersen
   via 3 6 15 12 8 20 14 16 18 19 removing 1-5 2-17 4-10 7-11 9-13
G+(18,17,3,8) contains Petersen
   via 9 14 10 16 13 19 17 12 15 18 removing 1-6 2-3 4-5 7-11 8-20
G+(18,17,4,5) contains Petersen
   via 4 6 15 10 20 13 12 19 18 16 removing 1-5 2-17 3-8 7-11 9-14
G+(18,17,4,9) contains Petersen
   via 4 8 13 9 20 10 16 18 12 14 removing 1-2 3-17 5-6 7-19 11-15
G+(18,17,5,10) contains Petersen
   via 5 6 15 10 20 13 12 19 18 16 removing 1-2 3-17 4-8 7-11 9-14
G+(18,17,6,15) contains Petersen
   via 6 13 8 12 11 20 19 18 16 15 removing 1-2 3-4 5-10 7-17 9-14
G+(18,17,8,12) contains Thirdapex
   via 12 15 14 13 20 11 6 10 16 18 7 19 17 5 9 4 removing 1-2 3-8
G+(18,17,8,13) contains Petersen
   via 2 3 8 12 15 19 20 13 16 18 removing 1-5 4-9 6-11 7-17 10-14
G+(18,17,9,13) contains Petersen
   via 4 8 12 14 9 18 19 20 13 16 removing 1-2 3-17 5-10 6-15 7-11
G+(18,17,9,14) contains Petersen
   via 6 9 13 12 15 18 16 14 20 19 removing 1-2 3-17 4-8 5-10 7-11
G+(18,17,10,14) contains Petersen
   via 5 6 15 12 8 20 14 13 18 19 removing 1-2 3-17 4-9 7-11 10-16
G+(18,17,12,15) contains Petersen
   via 7 11 15 20 12 17 14 16 18 19 removing 1-2 3-8 4-5 6-10 9-13
G+(18,17,14,15) contains Petersen
   via 7 17 9 14 11 12 13 18 19 20 removing 1-2 3-8 4-5 6-15 10-16
G+(17,7,1,5) contains Petersen
   via 9 14 10 16 13 17 19 12 15 18 removing 1-2 3-8 4-5 6-20 7-11
G+(17,7,1,6) contains Petersen
   via 9 14 10 16 13 17 19 12 15 18 removing 1-2 3-8 4-5 6-20 7-11
G+(17,7,3,4) contains Petersen
   via 3 6 15 12 8 20 14 16 18 19 removing 1-5 2-17 4-10 7-11 9-13
G+(17,7,3,8) contains Secondapex
   via 2 17 19 20 3 6 11 7 12 15 1 14 10 18 8 16 removing 4-5 9-13
G+(17,7,4,5) contains Petersen
   via 9 14 10 16 13 17 19 12 15 18 removing 1-2 3-8 4-20 5-6 7-11
G+(17,7,4,9) contains Petersen
   via 4 8 13 9 20 10 16 18 12 14 removing 1-2 3-17 5-6 7-19 11-15
G+(17,7,5,10) contains Petersen
   via 5 6 15 10 20 13 12 19 18 16 removing 1-2 3-17 4-8 7-11 9-14
G+(17,7,6,15) contains Petersen
   via 6 13 8 12 11 20 17 18 16 15 removing 1-2 3-4 5-10 7-19 9-14
G+(17,7,8,13) contains Petersen
   via 3 4 11 7 12 17 18 16 13 19 removing 1-2 5-10 6-15 8-20 9-14
G+(17,7,9,13) contains Petersen
   via 4 8 12 14 9 18 19 20 13 16 removing 1-2 3-17 5-10 6-15 7-11
G+(17,7,9,14) contains Petersen
   via 6 9 13 12 15 18 16 14 20 19 removing 1-2 3-17 4-8 5-10 7-11
G+(17,7,10,14) contains Petersen
   via 5 6 15 12 8 20 14 13 18 19 removing 1-2 3-17 4-9 7-11 10-16
G+(17,7,10,16) contains Petersen
   via 5 6 15 12 8 10 14 13 18 19 removing 1-2 3-17 4-9 7-11 16-20
G+(17,7,13,16) contains Petersen
   via 7 12 8 13 11 19 17 18 16 20 removing 1-2 3-4 5-10 6-15 9-14
G+(17,7,14,15) contains Petersen
   via 4 6 11 7 13 17 18 16 20 19 removing 1-2 3-8 5-10 9-14 12-15
# Jumps creating quadrangles:
G+(7,11,12,8) contains Petersen
   via 4 6 11 18 17 13 20 12 15 16 removing 1-2 3-8 5-10 7-19 9-14
G+(7,11,12,15) contains Boat2
   via 1 2 3 4 5 11 17 8 9 10 18 12 13 14 20 16 7 19 removing 6-15
G+(11,18,6,1) contains Boat2
   via 1 2 3 4 5 19 17 8 9 10 18 12 13 14 15 16 7 11 removing 6-20
G+(11,18,6,15) contains Petersen
   via 7 11 10 16 12 17 14 15 19 18 removing 1-2 3-8 4-5 6-20 9-13
G+(18,17,16,10) contains Petersen
   via 5 6 15 12 8 10 14 13 18 19 removing 1-2 3-17 4-9 7-11 16-20
G+(18,17,16,13) contains Petersen
   via 2 3 8 12 15 19 13 14 10 18 removing 1-5 4-9 6-11 7-17 16-20
G+(17,7,2,1) contains Petersen
   via 9 14 10 16 13 17 19 12 15 18 removing 1-6 2-20 3-8 4-5 7-11
G+(17,7,2,3) contains Thirdapex
   via 6 15 14 5 1 7 12 9 4 19 11 17 18 13 10 16 removing 2-20 3-8


##############################################################
# Proof of (14.6), claim (4)
G=Boat5
# A-expansions:
G+(6,15,2,7) contains Petersen
   via 6 19 7 11 17 13 12 18 15 16 removing 1-2 3-20 4-8 5-10 9-14
G+(6,15,2,3) contains Petersen
   via 6 19 7 11 17 13 12 18 15 16 removing 1-2 3-20 4-8 5-10 9-14
G+(6,15,3,4) contains Petersen
   via 6 19 7 11 17 13 12 18 15 16 removing 1-2 3-8 4-20 5-10 9-14
G+(6,15,3,8) contains Petersen
   via 6 13 8 18 17 19 20 11 16 15 removing 1-2 3-4 5-10 7-12 9-14
G+(6,15,4,5) contains Petersen
   via 5 8 13 9 20 10 16 17 18 14 removing 1-6 2-7 3-4 11-12 15-19
G+(6,15,4,9) contains Petersen
   via 5 6 19 13 8 10 15 18 17 16 removing 1-2 3-7 4-20 9-14 11-12
G+(6,15,5,10) contains Secondapex
   via 3 2 1 5 4 18 17 6 19 15 8 9 13 11 20 16 removing 7-12 10-14
G+(6,15,7,11) contains Petersen
   via 6 17 11 16 13 19 20 12 18 15 removing 1-2 3-7 4-8 5-10 9-14
G+(6,15,7,12) contains Petersen
   via 6 17 11 16 13 19 20 12 18 15 removing 1-2 3-7 4-8 5-10 9-14
G+(6,15,8,12) contains Petersen
   via 5 6 17 18 12 14 13 20 19 15 removing 1-2 3-8 4-9 7-11 10-16
G+(6,15,8,13) contains Petersen
   via 5 6 17 18 8 14 13 20 19 15 removing 1-2 3-7 4-9 10-16 11-12
G+(6,15,9,13) contains Petersen
   via 5 6 19 13 8 10 15 18 17 16 removing 1-2 3-7 4-9 11-12 14-20
G+(6,15,10,16) contains Secondapex
   via 3 2 1 5 4 18 17 6 19 15 8 9 13 11 20 16 removing 7-12 10-14
G+(6,15,11,16) contains Petersen
   via 9 14 10 17 11 13 16 20 15 18 removing 1-2 3-8 4-5 6-19 7-12
G+(6,15,13,16) contains Petersen
   via 6 9 13 20 19 17 18 15 14 16 removing 1-2 3-7 4-8 5-10 11-12
G+(15,18,1,2) contains Petersen
   via 2 4 17 11 7 19 18 12 13 16 removing 1-20 3-8 5-10 6-15 9-14
G+(15,18,1,5) contains Petersen
   via 4 5 10 14 9 11 16 13 18 17 removing 1-2 3-8 6-20 7-12 15-19
G+(15,18,2,7) contains Petersen
   via 4 20 7 11 17 13 12 18 19 16 removing 1-2 3-8 5-10 6-15 9-14
G+(15,18,2,3) contains Petersen
   via 4 20 7 11 17 13 12 18 19 16 removing 1-2 3-8 5-10 6-15 9-14
G+(15,18,3,4) contains Petersen
   via 4 20 7 11 17 13 12 18 19 16 removing 1-2 3-8 5-10 6-15 9-14
G+(15,18,3,8) contains Petersen
   via 3 4 17 11 7 19 18 12 13 16 removing 1-2 5-10 6-15 8-20 9-14
G+(15,18,4,5) contains Petersen
   via 4 9 14 10 20 11 17 18 13 16 removing 1-2 3-8 5-6 7-12 15-19
G+(15,18,4,9) contains Petersen
   via 3 4 20 9 13 15 19 16 10 14 removing 1-5 2-7 6-17 8-12
G+(15,18,5,10) contains Petersen
   via 5 6 17 18 9 20 10 14 15 19 removing 1-2 3-7 4-8 11-12 13-16
G+(15,18,7,11) contains Petersen
   via 6 7 20 11 17 15 19 18 12 16 removing 1-2 3-8 4-9 5-10 13-14
G+(15,18,8,13) contains Secondapex
   via 2 7 12 8 3 6 17 18 19 15 1 14 10 11 20 16 removing 4-5 9-13
G+(15,18,9,13) contains Firstapex
   via 7 1 5 4 8 12 17 6 14 9 20 18 11 10 13 16 removing 2-3 15-19
G+(15,18,10,16) contains Petersen
   via 5 6 15 13 8 20 19 18 17 16 removing 1-2 3-7 4-9 10-14 11-12
G+(15,18,11,16) contains Petersen
   via 9 14 10 17 11 13 16 20 19 18 removing 1-2 3-8 4-5 6-15 7-12
G+(15,18,13,16) contains Secondapex
   via 4 7 12 13 9 6 17 18 19 15 5 14 10 11 20 16 removing 1-2 3-8
G+(18,17,1,2) contains Petersen
   via 4 5 10 14 9 11 16 13 19 17 removing 1-6 2-20 3-8 7-12 15-18
G+(18,17,1,5) contains Petersen
   via 4 5 10 14 9 11 16 13 19 17 removing 1-2 3-8 6-20 7-12 15-18
G+(18,17,2,7) contains Thirdapex
   via 18 15 14 13 12 17 6 10 16 11 19 7 20 5 9 4 removing 1-2 3-8
G+(18,17,2,3) contains Petersen
   via 2 7 12 8 20 15 18 19 11 16 removing 1-5 3-4 6-17 9-10 13-14
G+(18,17,3,4) contains Petersen
   via 6 8 12 11 17 15 18 19 13 16 removing 1-5 2-7 3-20 4-10 9-14
G+(18,17,3,8) contains Petersen
   via 4 6 17 11 7 13 19 18 15 16 removing 1-2 3-20 5-10 8-12 9-14
G+(18,17,4,5) contains Petersen
   via 4 9 14 10 20 11 17 19 13 16 removing 1-2 3-8 5-6 7-12 15-18
G+(18,17,4,9) contains Petersen
   via 6 8 12 11 17 15 18 19 13 16 removing 1-2 3-7 4-20 5-10 9-14
G+(18,17,5,10) contains Petersen
   via 5 6 15 10 20 13 18 19 17 16 removing 1-2 3-7 4-8 9-14 11-12
G+(18,17,8,13) contains Petersen
   via 6 8 12 11 17 15 18 19 20 16 removing 1-2 3-7 4-9 5-10 13-14
G+(18,17,9,13) contains Petersen
   via 6 8 12 11 17 15 18 19 20 14 removing 1-2 3-7 4-9 5-10 13-16
G+(18,17,9,14) contains Petersen
   via 6 9 13 18 15 17 16 14 20 19 removing 1-2 3-7 4-8 5-10 11-12
G+(18,17,10,14) contains Petersen
   via 5 6 17 11 12 20 19 18 15 14 removing 1-2 3-7 4-9 8-13 10-16
G+(18,17,10,16) contains Petersen
   via 5 6 17 11 12 20 19 18 15 16 removing 1-2 3-7 4-9 8-13 10-14
G+(18,17,13,16) contains Petersen
   via 9 17 11 12 13 14 16 20 19 18 removing 1-2 3-7 4-8 5-10 6-15
G+(17,6,2,7) contains Thirdapex
   via 20 3 4 6 19 12 8 9 15 18 7 17 11 13 5 16 removing 1-2 10-14
G+(17,6,2,3) contains Petersen
   via 6 7 12 8 19 15 18 17 11 16 removing 1-5 2-20 3-4 9-10 13-14
G+(17,6,3,4) contains Petersen
   via 6 7 12 8 19 15 18 17 11 16 removing 1-5 2-3 4-20 9-10 13-14
G+(17,6,3,8) contains Petersen
   via 6 7 12 8 19 15 18 17 11 16 removing 1-2 3-20 4-9 5-10 13-14
G+(17,6,4,5) contains Petersen
   via 6 7 11 17 19 15 16 13 12 18 removing 1-5 2-3 4-8 9-14 10-20
G+(17,6,4,9) contains Petersen
   via 5 8 13 9 19 10 16 17 18 14 removing 1-2 3-7 4-20 6-15 11-12
G+(17,6,5,10) contains Petersen
   via 6 7 11 17 19 15 16 13 12 18 removing 1-5 2-3 4-8 9-14 10-20
G+(17,6,7,12) contains Petersen
   via 7 14 10 16 11 20 19 17 18 12 removing 1-2 3-8 4-5 6-15 9-13
G+(17,6,8,12) contains Petersen
   via 6 7 11 16 15 19 17 18 12 20 removing 1-2 3-8 4-9 5-10 13-14
G+(17,6,8,13) contains Petersen
   via 5 6 15 18 8 16 13 20 19 17 removing 1-2 3-7 4-9 10-14 11-12
G+(17,6,9,13) contains Petersen
   via 5 8 13 16 10 19 20 14 18 17 removing 1-2 3-7 4-9 6-15 11-12
G+(17,6,9,14) contains Petersen
   via 5 6 15 18 9 10 14 20 19 17 removing 1-2 3-7 4-8 11-12 13-16
G+(17,6,10,14) contains Petersen
   via 4 5 10 13 9 17 20 14 15 18 removing 1-2 3-8 6-19 7-12 11-16
G+(17,6,10,16) contains Petersen
   via 6 7 11 16 15 19 17 18 12 20 removing 1-5 2-3 4-9 8-13 10-14
G+(17,6,13,16) contains Petersen
   via 5 8 12 16 10 19 18 14 13 20 removing 1-2 3-7 4-9 6-15 11-17
# Jumps creating quadrangles:
G+(6,15,1,2) contains Petersen
   via 6 19 7 11 17 13 12 18 15 16 removing 1-20 2-3 4-8 5-10 9-14
G+(6,15,1,5) contains Thirdapex
   via 2 3 4 19 6 12 8 9 15 18 7 17 11 13 5 16 removing 1-20 10-14
G+(15,18,14,9) contains Secondapex
   via 3 2 1 5 4 18 17 6 15 19 8 9 13 11 10 16 removing 7-12 14-20
G+(15,18,14,10) contains Petersen
   via 5 6 15 13 8 10 19 18 17 16 removing 1-2 3-7 4-9 11-12 14-20
G+(18,17,12,7) contains Boat4
   via 1 2 3 4 5 6 19 8 9 10 17 18 13 14 15 16 7 11 removing 12-20
G+(18,17,12,8) contains Petersen
   via 4 6 17 11 7 13 19 18 15 16 removing 1-2 3-8 5-10 9-14 12-20
G+(17,6,11,7) contains Boat4
   via 12 7 2 3 8 18 19 1 4 13 17 6 5 9 15 16 20 11 removing 10-14
G+(17,6,11,16) contains Boat3
   via 1 2 3 4 5 17 7 8 9 10 11 12 13 14 18 16 19 20 removing 6-15


##############################################################
# Proof of (14.6), claim (4)
G=Boat6
# A-expansions:
G+(14,15,1,2) contains Petersen
   via 6 9 8 12 11 15 19 14 17 18 removing 1-20 2-7 3-4 5-10 13-16
G+(14,15,1,5) contains Secondapex
   via 3 2 20 5 4 18 15 19 14 17 8 9 13 11 10 16 removing 1-6 7-12
G+(14,15,2,7) contains Petersen
   via 5 6 11 7 12 14 17 18 15 19 removing 1-2 3-20 4-9 8-13 10-16
G+(14,15,2,3) contains Petersen
   via 5 6 11 7 12 14 17 18 15 19 removing 1-2 3-20 4-9 8-13 10-16
G+(14,15,3,4) contains Petersen
   via 6 9 8 12 11 15 19 14 17 18 removing 1-2 3-7 4-20 5-10 13-16
G+(14,15,3,8) contains Petersen
   via 6 9 8 12 11 15 19 14 17 18 removing 1-2 3-7 4-20 5-10 13-16
G+(14,15,4,5) contains Petersen
   via 5 20 9 16 10 18 17 14 19 15 removing 1-6 2-7 3-4 8-13 11-12
G+(14,15,4,9) contains Petersen
   via 5 6 11 12 8 10 16 13 15 18 removing 1-2 3-7 4-20 9-17 14-19
G+(14,15,7,11) contains Petersen
   via 5 6 11 20 12 14 17 18 15 19 removing 1-2 3-7 4-9 8-13 10-16
G+(14,15,7,12) contains Petersen
   via 5 6 11 20 12 14 17 18 15 19 removing 1-2 3-7 4-9 8-13 10-16
G+(14,15,8,12) contains Petersen
   via 6 9 20 12 11 15 19 14 17 18 removing 1-2 3-7 4-8 5-10 13-16
G+(14,15,8,13) contains Petersen
   via 6 9 20 12 11 15 19 14 17 18 removing 1-2 3-7 4-8 5-10 13-16
G+(14,15,9,13) contains Petersen
   via 6 9 20 13 16 15 19 14 17 18 removing 1-2 3-7 4-8 5-10 11-12
G+(14,15,11,16) contains Petersen
   via 6 10 14 17 11 15 19 20 16 18 removing 1-2 3-8 4-5 7-12 9-13
G+(14,15,13,16) contains Petersen
   via 6 9 13 12 11 15 20 16 17 18 removing 1-2 3-7 4-8 5-10 14-19
G+(15,18,1,2) contains Petersen
   via 6 9 13 16 11 15 19 18 17 14 removing 1-20 2-7 3-4 5-10 8-12
G+(15,18,1,5) contains Petersen
   via 4 5 10 16 11 17 14 15 19 18 removing 1-2 3-8 6-20 7-12 9-13
G+(15,18,2,7) contains Petersen
   via 6 9 13 16 11 15 19 18 17 14 removing 1-2 3-4 5-10 7-20 8-12
G+(15,18,2,3) contains Petersen
   via 6 9 13 16 11 15 19 18 17 14 removing 1-2 3-4 5-10 7-20 8-12
G+(15,18,3,4) contains Petersen
   via 6 9 13 16 11 15 19 18 17 14 removing 1-2 3-7 4-20 5-10 8-12
G+(15,18,3,8) contains Petersen
   via 6 9 13 16 11 15 19 18 17 14 removing 1-2 3-7 4-20 5-10 8-12
G+(15,18,4,5) contains Petersen
   via 4 20 10 16 11 17 14 15 19 18 removing 1-2 3-8 5-6 7-12 9-13
G+(15,18,4,9) contains Petersen
   via 5 6 11 12 8 10 16 13 19 18 removing 1-2 3-7 4-20 9-17 14-15
G+(15,18,5,10) contains Petersen
   via 5 6 16 10 20 17 18 19 15 14 removing 1-2 3-7 4-8 9-13 11-12
G+(15,18,7,11) contains Secondapex
   via 3 2 1 5 4 18 19 15 14 17 8 9 13 20 10 16 removing 6-11 7-12
G+(15,18,8,13) contains Petersen
   via 6 9 13 16 11 15 19 18 17 14 removing 1-2 3-7 4-8 5-10 12-20
G+(15,18,9,13) contains Petersen
   via 6 9 20 13 12 15 19 18 17 14 removing 1-2 3-7 4-8 5-10 11-16
G+(15,18,10,16) contains Petersen
   via 10 12 11 15 14 20 16 17 18 19 removing 1-2 3-7 4-9 5-6 8-13
G+(15,18,11,16) contains Secondapex
   via 4 5 6 11 7 17 14 15 19 18 9 12 13 10 20 16 removing 1-2 3-8
G+(15,18,13,16) contains Petersen
   via 6 9 17 18 11 15 14 16 20 19 removing 1-2 3-7 4-8 5-10 12-13
G+(18,17,1,2) contains Petersen
   via 6 9 13 16 11 15 18 19 17 14 removing 1-20 2-3 4-8 5-10 7-12
G+(18,17,1,5) contains Petersen
   via 5 8 12 18 10 20 11 16 13 19 removing 1-2 3-7 4-9 6-15 14-17
G+(18,17,1,6) contains Petersen
   via 5 8 12 18 10 20 11 16 13 19 removing 1-2 3-7 4-9 6-15 14-17
G+(18,17,2,7) contains Petersen
   via 6 9 13 16 11 15 18 19 17 14 removing 1-2 3-20 4-8 5-10 7-12
G+(18,17,2,3) contains Petersen
   via 6 9 13 16 11 15 18 19 17 14 removing 1-2 3-20 4-8 5-10 7-12
G+(18,17,3,4) contains Petersen
   via 6 9 13 16 11 15 18 19 17 14 removing 1-2 3-8 4-20 5-10 7-12
G+(18,17,3,8) contains Petersen
   via 6 9 13 16 11 15 18 19 17 14 removing 1-2 3-4 5-10 7-12 8-20
G+(18,17,4,5) contains Petersen
   via 5 6 11 16 10 19 17 14 15 18 removing 1-2 3-8 4-20 7-12 9-13
G+(18,17,5,10) contains Petersen
   via 5 9 13 10 20 15 18 19 17 14 removing 1-2 3-7 4-8 6-11 12-16
G+(18,17,6,11) contains Petersen
   via 6 9 13 18 15 20 16 14 17 19 removing 1-2 3-7 4-8 5-10 11-12
G+(18,17,7,11) contains Petersen
   via 6 9 13 16 11 15 18 19 17 14 removing 1-2 3-7 4-8 5-10 12-20
G+(18,17,8,13) contains Secondapex
   via 3 2 1 5 4 19 18 15 14 17 20 9 13 7 10 16 removing 6-11 8-12
G+(18,17,10,16) contains Petersen
   via 8 10 14 17 13 18 15 16 20 19 removing 1-2 3-7 4-9 5-6 11-12
G+(18,17,11,16) contains Petersen
   via 6 9 13 18 15 20 16 14 17 19 removing 1-2 3-7 4-8 5-10 11-12
G+(18,17,13,16) contains Secondapex
   via 3 4 9 13 8 15 14 17 19 18 6 12 11 10 20 16 removing 1-5 2-7
G+(17,14,1,2) contains Petersen
   via 3 4 9 16 12 19 17 18 15 14 removing 1-20 2-7 5-10 6-11 8-13
G+(17,14,1,5) contains Petersen
   via 5 8 12 18 10 20 11 16 13 17 removing 1-2 3-7 4-9 6-15 14-19
G+(17,14,1,6) contains Petersen
   via 5 8 12 18 10 20 11 16 13 17 removing 1-2 3-7 4-9 6-15 14-19
G+(17,14,2,7) contains Petersen
   via 6 7 12 13 9 15 18 17 19 14 removing 1-2 3-20 4-8 5-10 11-16
G+(17,14,2,3) contains Petersen
   via 6 7 12 13 9 15 18 17 19 14 removing 1-2 3-20 4-8 5-10 11-16
G+(17,14,3,4) contains Petersen
   via 4 9 16 12 20 15 14 19 17 18 removing 1-2 3-7 5-10 6-11 8-13
G+(17,14,3,8) contains Petersen
   via 4 9 16 12 20 15 14 19 17 18 removing 1-2 3-7 5-10 6-11 8-13
G+(17,14,4,5) contains Secondapex
   via 1 5 20 4 3 15 14 19 17 18 6 12 11 10 9 16 removing 2-7 8-13
G+(17,14,6,11) contains Petersen
   via 6 9 13 12 20 15 14 19 17 18 removing 1-2 3-7 4-8 5-10 11-16
G+(17,14,7,11) contains Petersen
   via 6 9 13 12 20 15 14 19 17 18 removing 1-2 3-7 4-8 5-10 11-16
G+(17,14,7,12) contains Petersen
   via 6 9 13 12 20 15 14 19 17 18 removing 1-2 3-7 4-8 5-10 11-16
G+(17,14,8,12) contains Petersen
   via 8 20 12 16 13 15 18 17 19 14 removing 1-2 3-7 4-9 5-10 6-11
G+(17,14,8,13) contains Petersen
   via 4 8 20 13 9 14 19 17 18 15 removing 1-2 3-7 5-6 10-16 11-12
G+(17,14,11,16) contains Petersen
   via 6 9 13 12 11 15 16 20 17 18 removing 1-2 3-7 4-8 5-10 14-19
G+(17,14,13,16) contains Petersen
   via 9 10 14 15 13 17 19 20 16 18 removing 1-5 2-7 3-4 6-11 8-12
# Jumps creating quadrangles:
G+(14,15,10,5) contains Boat3
   via 5 4 3 2 1 10 9 8 7 6 14 13 12 11 16 15 20 19 removing 17-18
G+(14,15,10,16) contains Boat3
   via 5 1 2 3 4 20 6 7 8 9 19 11 12 13 16 17 10 14 removing 15-18
G+(15,18,6,1) contains Petersen
   via 4 5 10 16 11 17 14 15 19 18 removing 1-2 3-8 6-20 7-12 9-13
G+(15,18,6,11) contains Secondapex
   via 3 2 1 5 4 18 19 15 14 17 8 9 13 11 10 16 removing 6-20 7-12
G+(18,17,12,7) contains Petersen
   via 6 9 13 16 11 15 18 19 17 14 removing 1-2 3-7 4-8 5-10 12-20
G+(18,17,12,8) contains Secondapex
   via 3 2 1 5 4 19 18 15 14 17 8 9 13 7 10 16 removing 6-11 12-20
G+(17,14,9,4) contains Secondapex
   via 1 5 4 3 2 15 14 19 17 18 6 7 11 10 13 16 removing 8-12 9-20
G+(17,14,9,13) contains Petersen
   via 3 4 10 16 13 15 14 19 17 18 removing 1-5 2-7 6-11 8-12 9-20


##############################################################
# Proof of (14.6), claim (5)
G=Boat7
# Testing augmenting paths from X={15 17 18}
G+(15,17,1,2) contains Petersen
   via 2 4 6 11 7 19 17 12 13 16 removing 1-20 3-8 5-10 9-14 15-18
G+(15,17,1,5) contains Thirdapex
   via 2 3 4 20 1 12 8 9 19 17 7 6 11 13 5 16 removing 10-14 15-18
G+(15,17,1,6) contains Boat5
   via 1 2 3 4 5 19 7 8 9 10 11 12 13 14 15 16 17 18 removing 6-20
G+(15,17,2,7) contains Petersen
   via 4 6 11 7 20 13 16 19 17 12 removing 1-2 3-8 5-10 9-14 15-18
G+(15,17,2,3) contains Petersen
   via 4 6 11 7 20 13 16 19 17 12 removing 1-2 3-8 5-10 9-14 15-18
G+(15,17,3,4) contains Petersen
   via 4 6 11 7 20 13 16 19 17 12 removing 1-2 3-8 5-10 9-14 15-18
G+(15,17,3,8) contains Petersen
   via 4 5 10 16 7 9 14 18 17 13 removing 1-2 3-20 6-11 8-12 15-19
G+(15,17,4,5) contains Petersen
   via 5 8 13 9 20 10 16 17 18 14 removing 1-6 2-7 3-4 11-12 15-19
G+(15,17,4,9) contains Petersen
   via 5 6 11 12 8 10 16 13 17 18 removing 1-2 3-7 4-20 9-14 15-19
G+(15,17,5,10) contains Boat2
   via 4 5 1 2 3 14 20 6 7 8 10 17 11 12 18 16 19 15 removing 9-13
G+(15,17,6,11) contains Petersen
   via 4 5 10 14 9 11 16 13 17 19 removing 1-2 3-8 6-20 7-12 15-18
G+(15,17,7,11) contains Petersen
   via 5 6 11 20 7 14 13 12 17 19 removing 1-2 3-8 4-9 10-16 15-18
G+(15,17,7,12) contains Petersen
   via 4 5 10 16 7 9 14 19 17 13 removing 1-2 3-8 6-11 12-20 15-18
G+(15,17,8,12) contains Petersen
   via 4 5 10 16 7 9 14 18 17 13 removing 1-2 3-8 6-11 12-20 15-19
G+(15,17,8,13) contains Petersen
   via 5 6 11 12 8 14 13 20 17 18 removing 1-2 3-7 4-9 10-16 15-19
G+(15,17,9,13) contains Petersen
   via 5 6 11 12 8 10 16 13 17 18 removing 1-2 3-7 4-9 14-20 15-19
G+(15,17,9,14) contains Petersen
   via 5 6 11 12 8 10 16 13 17 18 removing 1-2 3-7 4-9 14-20 15-19
G+(15,17,10,14) contains Boat6
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 19 17 16 15 18 removing 14-20
G+(15,17,10,16) contains Boat5
   via 1 5 4 3 2 17 10 9 8 7 20 14 13 12 18 16 19 15 removing 6-11
G+(15,17,11,16) contains Petersen
   via 6 11 9 14 10 17 13 16 20 19 removing 1-2 3-8 4-5 7-12 15-18
G+(15,17,13,16) contains Petersen
   via 6 9 13 12 11 17 20 16 14 18 removing 1-2 3-7 4-8 5-10 15-19
G+(15,18,1,2) contains Petersen
   via 2 4 6 11 7 19 18 12 13 16 removing 1-20 3-8 5-10 9-14 15-17
G+(15,18,1,5) contains Petersen
   via 4 5 10 14 9 11 16 13 18 17 removing 1-2 3-8 6-20 7-12 15-19
G+(15,18,1,6) contains Petersen
   via 4 5 10 14 9 11 16 13 18 17 removing 1-2 3-8 6-20 7-12 15-19
G+(15,18,2,7) contains Petersen
   via 4 6 11 7 20 13 16 19 18 12 removing 1-2 3-8 5-10 9-14 15-17
G+(15,18,2,3) contains Petersen
   via 4 6 11 7 20 13 16 19 18 12 removing 1-2 3-8 5-10 9-14 15-17
G+(15,18,3,4) contains Petersen
   via 4 6 11 7 20 13 16 19 18 12 removing 1-2 3-8 5-10 9-14 15-17
G+(15,18,3,8) contains Petersen
   via 3 4 13 16 7 20 8 12 18 19 removing 1-2 5-10 6-11 9-14 15-17
G+(15,18,4,5) contains Petersen
   via 4 9 14 10 20 11 17 18 13 16 removing 1-2 3-8 5-6 7-12 15-19
G+(15,18,4,9) contains Petersen
   via 3 4 20 9 13 17 18 16 10 14 removing 1-5 2-7 6-11 8-12 15-19
G+(15,18,5,10) contains Petersen
   via 5 6 16 13 9 20 10 14 17 18 removing 1-2 3-7 4-8 11-12 15-19
G+(15,18,6,11) contains Petersen
   via 4 5 10 14 9 11 16 13 18 19 removing 1-2 3-8 6-20 7-12 15-17
G+(15,18,7,11) contains Petersen
   via 5 6 11 20 7 14 13 12 18 19 removing 1-2 3-8 4-9 10-16 15-17
G+(15,18,7,12) contains Petersen
   via 4 5 10 16 7 9 14 19 18 13 removing 1-2 3-8 6-11 12-20 15-17
G+(15,18,8,12) contains Boat2
   via 1 2 3 4 5 6 7 8 9 10 11 19 13 14 15 16 18 17 removing 12-20
G+(15,18,8,13) contains Thirdapex
   via 18 19 14 5 1 8 20 9 4 3 12 2 7 13 10 16 removing 6-11 15-17
G+(15,18,9,13) contains Secondapex
   via 1 5 4 3 2 17 14 9 20 18 6 7 11 10 13 16 removing 8-12 15-19
G+(15,18,9,14) contains Boat6
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 15 17 16 19 18 removing 14-20
G+(15,18,10,14) contains Petersen
   via 5 6 11 12 8 10 16 13 17 18 removing 1-2 3-7 4-9 14-20 15-19
G+(15,18,10,16) contains Petersen
   via 5 6 11 12 8 20 16 13 17 18 removing 1-2 3-7 4-9 10-14 15-19
G+(15,18,11,16) contains Petersen
   via 6 11 9 14 10 18 13 16 20 19 removing 1-2 3-8 4-5 7-12 15-17
G+(15,18,13,16) contains Boat5
   via 12 8 3 2 7 18 13 4 1 11 20 9 5 6 17 16 19 15 removing 10-14
G+(17,18,1,2) contains Petersen
   via 4 5 10 14 9 11 16 13 19 17 removing 1-6 2-20 3-8 7-12 15-18
G+(17,18,1,5) contains Petersen
   via 4 5 10 14 9 11 16 13 19 17 removing 1-2 3-8 6-20 7-12 15-18
G+(17,18,1,6) contains Petersen
   via 4 5 10 14 9 11 16 13 19 17 removing 1-2 3-8 6-20 7-12 15-18
G+(17,18,2,7) contains Thirdapex
   via 4 3 20 6 5 13 8 7 11 16 9 10 14 12 19 18 removing 1-2 15-17
G+(17,18,2,3) contains Petersen
   via 4 5 10 14 9 19 16 13 12 18 removing 1-6 2-20 3-8 7-11 15-17
G+(17,18,3,4) contains Petersen
   via 3 6 11 12 8 20 16 13 17 19 removing 1-5 2-7 4-9 10-14 15-18
G+(17,18,3,8) contains Petersen
   via 4 5 10 16 7 9 14 18 19 13 removing 1-2 3-20 6-11 8-12 15-17
G+(17,18,4,5) contains Petersen
   via 4 9 14 10 20 11 17 19 13 16 removing 1-2 3-8 5-6 7-12 15-18
G+(17,18,4,9) contains Petersen
   via 5 6 11 12 8 10 16 13 19 18 removing 1-2 3-7 4-20 9-14 15-17
G+(17,18,5,10) contains Petersen
   via 5 6 16 13 9 20 10 14 17 19 removing 1-2 3-7 4-8 11-12 15-18
G+(17,18,6,11) contains Boat5
   via 1 2 3 4 5 17 7 8 9 10 11 12 13 14 15 16 19 18 removing 6-20
G+(17,18,7,11) contains Boat2
   via 1 2 3 4 5 6 20 8 9 10 11 18 13 14 15 16 19 17 removing 7-12
G+(17,18,7,12) contains Boat2
   via 1 2 3 4 5 6 7 8 9 10 11 18 13 14 15 16 19 17 removing 12-20
G+(17,18,8,12) contains Petersen
   via 4 5 10 16 7 9 14 18 19 13 removing 1-2 3-8 6-11 12-20 15-17
G+(17,18,8,13) contains Petersen
   via 5 6 11 12 8 14 13 20 19 18 removing 1-2 3-7 4-9 10-16 15-17
G+(17,18,9,13) contains Petersen
   via 5 6 11 12 8 10 16 13 19 18 removing 1-2 3-7 4-9 14-20 15-17
G+(17,18,9,14) contains Petersen
   via 5 6 11 12 8 10 16 13 19 18 removing 1-2 3-7 4-9 14-20 15-17
G+(17,18,10,14) contains Petersen
   via 5 6 11 12 8 10 16 13 17 19 removing 1-2 3-7 4-9 14-20 15-18
G+(17,18,10,16) contains Petersen
   via 5 6 11 12 8 20 16 13 17 19 removing 1-2 3-7 4-9 10-14 15-18
G+(17,18,11,16) contains Boat5
   via 1 2 3 4 5 17 7 8 9 10 20 12 13 14 15 16 19 18 removing 6-11
G+(17,18,13,16) contains Petersen
   via 6 9 13 12 11 19 20 16 14 18 removing 1-2 3-7 4-8 5-10 15-17


##############################################################
# Proof of (14.4)
G=Sailboat
# Checking (E6) for path 15  6  1  5 10 16 
G+(6,15,10,16)+(1,6,16,18) contains Thirdapex
   via 3 2 19 18 10 12 7 6 17 15 8 14 13 11 20 16 removing 1-5 4-9
G+(15,6,5,10)+(6,1,10,16) contains Petersen
   via 6 19 8 12 11 17 13 16 20 15 removing 1-5 2-7 3-4 9-14 10-18
G+(15,6,5,10)+(17,6,18,10) contains Boat3
   via 5 1 2 3 4 20 6 7 8 9 19 11 12 13 16 15 18 17 removing 10-14
G+(15,6,10,16)+(17,6,18,16) contains Boat3
   via 1 5 4 3 2 17 10 9 8 7 18 14 13 12 15 16 19 20 removing 6-11
# Checking (E6) for path 16 11  7 12 15 
G+(16,11,12,15)+(17,11,18,15) contains Boat3
   via 12 7 2 3 8 20 11 1 4 13 19 6 5 9 15 16 18 17 removing 10-14
# Checking (E6) for path 15 12  8 13 16 
G+(15,12,13,16)+(17,12,18,16) contains Boat3
   via 13 8 3 4 9 20 12 2 5 14 19 7 1 10 16 15 18 17 removing 6-11


##############################################################
# Proof of (15.2), claim (1)
G=Square1
# A-expansions:
G+(13,16,1,2) contains Petersen
   via 5 11 6 7 8 12 10 9 16 19 removing 1-20 2-3 4-15 13-18 14-17
G+(13,16,1,5) contains Petersen
   via 5 12 10 11 20 17 16 19 13 18 removing 1-2 3-14 4-15 6-7 8-9
G+(13,16,1,11) contains Petersen
   via 5 12 10 11 20 17 16 19 13 18 removing 1-2 3-14 4-15 6-7 8-9
G+(13,16,2,3) contains Petersen
   via 5 11 6 7 8 12 10 9 16 19 removing 1-2 3-20 4-15 13-18 14-17
G+(13,16,2,14) contains Petersen
   via 5 11 6 7 8 12 10 9 16 19 removing 1-2 3-20 4-15 13-18 14-17
G+(13,16,3,4) contains Petersen
   via 4 20 8 9 15 18 17 16 19 13 removing 1-2 3-14 5-12 6-7 10-11
G+(13,16,3,8) contains Petersen
   via 4 20 8 9 15 18 17 16 19 13 removing 1-2 3-14 5-12 6-7 10-11
G+(13,16,4,5) contains Petersen
   via 6 7 14 12 10 18 17 16 19 13 removing 1-11 2-3 4-15 5-20 8-9
G+(13,16,6,7) contains Petersen
   via 7 9 15 11 20 17 16 19 13 18 removing 1-2 3-14 4-8 5-12 6-10
G+(13,16,6,10) contains Petersen
   via 6 7 9 15 11 19 13 18 17 16 removing 1-2 3-14 4-8 5-12 10-20
G+(13,16,6,11) contains Petersen
   via 7 9 15 11 20 17 16 19 13 18 removing 1-2 3-14 4-8 5-12 6-10
G+(13,16,7,14) contains Petersen
   via 5 11 6 7 8 12 10 9 17 20 removing 1-2 3-14 4-15 13-18 16-19
G+(13,16,7,8) contains Petersen
   via 7 20 8 9 10 17 18 13 19 16 removing 1-2 3-14 4-15 5-12 6-11
G+(13,16,8,9) contains Petersen
   via 4 8 20 9 15 13 19 16 17 18 removing 1-2 3-14 5-11 6-7 10-12
G+(13,16,9,10) contains Petersen
   via 9 20 10 12 15 18 17 16 19 13 removing 1-5 2-14 3-4 6-11 7-8
G+(16,17,1,2) contains Petersen
   via 3 8 9 11 20 13 16 19 17 18 removing 1-5 2-14 4-15 6-7 10-12
G+(16,17,1,5) contains Petersen
   via 5 8 9 11 20 13 16 19 17 18 removing 1-2 3-14 4-15 6-7 10-12
G+(16,17,1,11) contains Petersen
   via 5 8 9 11 20 13 16 19 17 18 removing 1-2 3-14 4-15 6-7 10-12
G+(16,17,2,3) contains Petersen
   via 3 8 9 11 20 13 16 19 17 18 removing 1-5 2-14 4-15 6-7 10-12
G+(16,17,3,4) contains Petersen
   via 3 9 10 12 20 18 17 19 16 13 removing 1-5 2-14 4-15 6-11 7-8
G+(16,17,3,8) contains Starfish
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20
G+(16,17,4,5) contains Petersen
   via 4 15 9 12 20 18 17 19 16 13 removing 1-5 2-14 3-8 6-7 10-11
G+(16,17,5,12) contains Petersen
   via 5 15 9 12 20 18 17 19 16 13 removing 1-2 3-14 4-8 6-7 10-11
G+(16,17,6,7) contains Petersen
   via 6 10 9 15 11 19 17 18 13 16 removing 1-2 3-14 4-8 5-12 7-20
G+(16,17,6,10) contains Petersen
   via 9 10 20 11 15 17 19 16 13 18 removing 1-2 3-14 4-8 5-12 6-7
G+(16,17,6,11) contains Petersen
   via 9 10 20 11 15 17 19 16 13 18 removing 1-2 3-14 4-8 5-12 6-7
G+(16,17,7,8) contains Petersen
   via 6 10 9 15 11 19 17 18 13 16 removing 1-2 3-4 5-12 7-14 8-20
G+(16,17,8,9) contains Petersen
   via 6 7 14 12 10 18 17 19 16 13 removing 1-11 2-3 4-5 8-20 9-15
G+(16,17,9,10) contains Petersen
   via 6 7 14 12 10 18 17 19 16 13 removing 1-2 3-8 4-15 5-11 9-20
G+(16,17,10,12) contains Petersen
   via 8 9 10 20 12 17 18 13 16 19 removing 1-2 3-14 4-15 5-11 6-7
G+(17,18,1,2) contains Petersen
   via 6 10 9 15 11 17 19 18 13 16 removing 1-20 2-14 3-4 5-12 7-8
G+(17,18,1,5) contains Petersen
   via 5 15 9 10 12 19 18 13 16 17 removing 1-20 2-14 3-4 6-11 7-8
G+(17,18,2,3) contains Petersen
   via 6 10 9 15 11 17 19 18 13 16 removing 1-2 3-4 5-12 7-8 14-20
G+(17,18,3,4) contains Petersen
   via 6 10 9 15 11 17 19 18 13 16 removing 1-2 3-14 4-20 5-12 7-8
G+(17,18,3,8) contains Petersen
   via 6 10 9 15 11 17 19 18 13 16 removing 1-2 3-14 4-20 5-12 7-8
G+(17,18,4,5) contains Petersen
   via 9 10 12 13 18 15 20 19 17 16 removing 1-5 2-14 3-4 6-11 7-8
G+(17,18,4,15) contains Petersen
   via 5 11 6 7 8 12 10 9 19 17 removing 1-2 3-14 4-20 13-18 15-16
G+(17,18,5,12) contains Petersen
   via 5 11 10 12 20 16 17 19 18 13 removing 1-2 3-14 4-8 6-7 9-15
G+(17,18,6,7) contains Petersen
   via 6 20 7 14 11 16 13 18 19 17 removing 1-5 2-3 4-15 8-9 10-12
G+(17,18,6,10) contains Petersen
   via 7 9 10 12 14 18 19 17 16 13 removing 1-2 3-8 4-15 5-11 6-20
G+(17,18,7,8) contains Petersen
   via 6 10 9 15 11 17 19 18 13 16 removing 1-2 3-14 4-8 5-12 7-20
G+(17,18,8,9) contains Petersen
   via 6 10 9 15 11 17 19 18 13 16 removing 1-2 3-14 4-8 5-12 7-20
G+(17,18,9,15) contains Petersen
   via 7 9 13 18 11 17 16 15 20 19 removing 1-2 3-14 4-8 5-12 6-10
G+(17,18,9,10) contains Petersen
   via 6 10 13 18 11 17 16 15 20 19 removing 1-2 3-14 4-8 5-12 7-9
G+(17,18,10,12) contains Petersen
   via 6 7 12 20 10 18 13 16 17 19 removing 1-2 3-14 4-15 5-11 8-9
G+(18,13,1,2) contains Petersen
   via 5 11 6 7 8 12 10 9 18 19 removing 1-20 2-3 4-15 13-16 14-17
G+(18,13,1,5) contains Jaws
   via 17 18 11 1 2 14 7 6 19 20 3 8 16 13 12 5 4 15 9 10
G+(18,13,2,3) contains Petersen
   via 5 11 6 7 8 12 10 9 18 19 removing 1-2 3-20 4-15 13-16 14-17
G+(18,13,2,14) contains Petersen
   via 5 11 6 7 8 12 10 9 18 19 removing 1-2 3-20 4-15 13-16 14-17
G+(18,13,3,4) contains Petersen
   via 6 7 8 15 11 13 19 18 17 16 removing 1-2 3-14 4-20 5-12 9-10
G+(18,13,3,8) contains Petersen
   via 6 7 8 15 11 13 19 18 17 16 removing 1-2 3-14 4-20 5-12 9-10
G+(18,13,4,5) contains Petersen
   via 5 12 10 15 20 17 18 19 13 16 removing 1-11 2-3 4-8 6-7 9-14
G+(18,13,4,15) contains Petersen
   via 5 11 6 7 8 12 10 9 18 17 removing 1-2 3-14 4-20 13-19 15-16
G+(18,13,6,7) contains Petersen
   via 5 11 6 20 8 12 10 9 18 19 removing 1-2 3-14 4-15 7-17 13-16
G+(18,13,6,10) contains Jaws
   via 1 2 14 7 6 11 18 17 3 8 20 19 5 4 15 9 10 12 13 16
G+(18,13,7,14) contains Petersen
   via 5 11 6 7 8 12 10 9 18 19 removing 1-2 3-14 4-15 13-16 17-20
G+(18,13,7,8) contains Petersen
   via 6 7 20 15 11 13 19 18 17 16 removing 1-2 3-14 4-8 5-12 9-10
G+(18,13,8,9) contains Petersen
   via 6 7 20 15 11 13 19 18 17 16 removing 1-2 3-14 4-8 5-12 9-10
G+(18,13,9,15) contains Petersen
   via 9 10 11 15 20 17 18 19 13 16 removing 1-2 3-14 4-8 5-12 6-7
G+(18,13,9,10) contains Petersen
   via 6 7 9 15 11 13 19 18 17 16 removing 1-2 3-14 4-8 5-12 10-20
# B-expansions via (13,16,12,5)
G+(13,16,12,5)+(12,20,1,2) contains Petersen
   via 10 11 18 13 12 16 17 21 20 19 removing 1-22 2-3 4-8 5-15 6-7 9-14
G+(13,16,12,5)+(12,20,1,11) contains Petersen
   via 8 9 12 13 18 20 21 17 16 19 removing 1-5 2-3 4-15 6-10 7-14 11-22
G+(13,16,12,5)+(12,20,2,3) contains Petersen
   via 10 11 18 13 12 16 17 21 20 19 removing 1-2 3-22 4-8 5-15 6-7 9-14
G+(13,16,12,5)+(12,20,2,14) contains Petersen
   via 10 11 18 13 12 16 17 21 20 19 removing 1-2 3-22 4-8 5-15 6-7 9-14
G+(13,16,12,5)+(12,20,3,4) contains Petersen
   via 10 11 18 13 12 16 17 21 20 19 removing 1-2 3-14 4-22 5-15 6-7 8-9
G+(13,16,12,5)+(12,20,3,8) contains Petersen
   via 10 11 18 13 12 16 17 21 20 19 removing 1-2 3-14 4-22 5-15 6-7 8-9
G+(13,16,12,5)+(12,20,4,15) contains Petersen
   via 10 11 18 13 12 16 17 21 20 19 removing 1-2 3-14 4-5 6-7 8-9 15-22
G+(13,16,12,5)+(12,20,6,7) contains Petersen
   via 10 11 18 13 12 16 17 21 20 19 removing 1-2 3-14 4-8 5-15 6-22 7-9
G+(13,16,12,5)+(12,20,6,11) contains Petersen
   via 7 9 15 11 22 17 16 19 13 18 removing 1-2 3-14 4-8 5-20 6-10 12-21
G+(13,16,12,5)+(12,20,7,14) contains Petersen
   via 10 11 18 13 12 16 17 21 20 19 removing 1-2 3-14 4-8 5-15 6-7 9-22
G+(13,16,12,5)+(12,20,7,8) contains Petersen
   via 10 11 18 13 12 16 17 21 20 19 removing 1-2 3-14 4-8 5-15 6-7 9-22
G+(13,16,12,5)+(12,20,8,9) contains Petersen
   via 10 11 18 13 12 16 17 21 20 19 removing 1-2 3-14 4-8 5-15 6-7 9-22
G+(13,16,12,5)+(12,20,9,15) contains Jaws
   via 1 2 14 7 6 11 18 17 3 8 12 13 5 4 15 22 21 20 19 16 removing 9-10
G+(13,16,12,5)+(12,20,11,18) contains Diamond
   via 8 9 7 6 10 14 3 2 11 17 16 22 18 21 12 13 20 19 removing 1-5 4-15
G+(13,16,12,5)+(12,20,14,17) contains Petersen
   via 10 11 18 13 12 16 17 21 20 19 removing 1-2 3-14 4-8 5-15 6-7 9-22
G+(13,16,12,5)+(12,20,15,16) contains Concertina
   via 17 18 11 6 7 8 3 10 9 13 12 16 19 20 21 22 15 4 removing 1-5 2-14
G+(13,16,12,5)+(12,20,16,17) contains Petersen
   via 10 11 18 13 12 16 22 21 20 19 removing 1-2 3-14 4-8 5-15 6-7 9-17
G+(13,16,12,5)+(12,20,17,18) contains Petersen
   via 10 11 18 13 12 17 22 21 20 19 removing 1-2 3-14 4-8 5-15 6-7 9-16
# C-expansions via (13,16,12,5)
G+(13,16,12,5)+(12,13,11,1) contains Petersen
   via 6 7 19 16 10 18 13 21 14 17 removing 1-5 2-3 4-15 8-9 11-22 12-20
G+(13,16,12,5)+(12,13,11,6) contains Jaws
   via 1 2 14 7 22 11 18 17 3 8 21 13 5 4 15 9 12 20 19 16 removing 6-10
G+(13,16,12,5)+(19,20,15,4) contains Petersen
   via 12 13 19 16 15 20 21 22 18 17 removing 1-11 2-3 4-5 6-10 7-14 8-9
G+(13,16,12,5)+(19,20,15,9) contains Petersen
   via 3 4 20 10 9 18 21 22 15 17 removing 1-5 2-14 6-11 7-8 12-13 16-19
# D-expansion via (13,16,12,5)
G+(13,16,12,5)+(13,19,17,14) contains Petersen
   via 7 9 13 18 11 22 21 19 16 17 removing 1-2 3-14 4-8 5-15 6-10 12-20
# E-expansions via (13,16,12,5)
G+(13,16,12,5)+(19,13,18,17)+(18,22,14,2) contains Petersen
   via 6 10 9 23 11 17 16 19 21 22 removing 1-2 3-4 5-15 7-8 12-20 13-18 14-24
G+(13,16,12,5)+(19,13,18,17)+(18,22,14,7) contains Petersen
   via 2 3 8 9 18 14 24 23 22 17 removing 1-5 4-15 6-7 10-11 12-20 13-21 16-19
# B-expansions via (13,16,12,10)
G+(13,16,12,10)+(12,20,1,2) contains Petersen
   via 10 15 12 13 18 20 21 17 16 19 removing 1-22 2-3 4-8 5-11 6-7 9-14
G+(13,16,12,10)+(12,20,1,11) contains Petersen
   via 10 15 12 13 18 20 21 17 16 19 removing 1-5 2-3 4-8 6-7 9-14 11-22
G+(13,16,12,10)+(12,20,2,3) contains Petersen
   via 10 15 12 13 18 20 21 17 16 19 removing 1-2 3-22 4-8 5-11 6-7 9-14
G+(13,16,12,10)+(12,20,2,14) contains Petersen
   via 10 15 12 13 18 20 21 17 16 19 removing 1-2 3-22 4-8 5-11 6-7 9-14
G+(13,16,12,10)+(12,20,3,4) contains Petersen
   via 10 15 12 13 18 20 21 17 16 19 removing 1-2 3-14 4-22 5-11 6-7 8-9
G+(13,16,12,10)+(12,20,3,8) contains Petersen
   via 10 15 12 13 18 20 21 17 16 19 removing 1-2 3-14 4-22 5-11 6-7 8-9
G+(13,16,12,10)+(12,20,4,15) contains Jaws
   via 17 18 11 1 2 14 7 6 13 12 3 8 16 19 20 21 22 15 9 10 removing 4-5
G+(13,16,12,10)+(12,20,6,7) contains Petersen
   via 10 15 12 13 18 20 21 17 16 19 removing 1-2 3-14 4-8 5-11 6-22 7-9
G+(13,16,12,10)+(12,20,6,11) contains Petersen
   via 9 15 12 13 18 20 21 17 16 19 removing 1-5 2-14 3-4 6-10 7-8 11-22
G+(13,16,12,10)+(12,20,7,14) contains Petersen
   via 10 15 12 13 18 20 21 17 16 19 removing 1-2 3-14 4-8 5-11 6-7 9-22
G+(13,16,12,10)+(12,20,7,8) contains Petersen
   via 10 15 12 13 18 20 21 17 16 19 removing 1-2 3-14 4-8 5-11 6-7 9-22
G+(13,16,12,10)+(12,20,8,9) contains Petersen
   via 10 15 12 13 18 20 21 17 16 19 removing 1-2 3-14 4-8 5-11 6-7 9-22
G+(13,16,12,10)+(12,20,9,15) contains Petersen
   via 9 10 11 15 22 17 18 21 20 16 removing 1-2 3-14 4-8 5-12 6-7 13-19
G+(13,16,12,10)+(12,20,11,18) contains Diamond
   via 9 15 8 3 4 7 10 6 11 17 16 22 18 21 12 13 20 19 removing 1-5 2-14
G+(13,16,12,10)+(12,20,14,17) contains Petersen
   via 10 15 12 13 18 20 21 17 16 19 removing 1-2 3-14 4-8 5-11 6-7 9-22
G+(13,16,12,10)+(12,20,15,16) contains Concertina
   via 17 18 11 2 14 7 6 3 8 13 12 16 19 20 21 22 9 10 removing 1-5 4-15
G+(13,16,12,10)+(12,20,16,17) contains Petersen
   via 10 15 12 13 18 20 21 22 16 19 removing 1-2 3-14 4-8 5-11 6-7 9-17
G+(13,16,12,10)+(12,20,17,18) contains Petersen
   via 10 15 12 13 18 20 21 22 16 19 removing 1-2 3-14 4-8 5-11 6-7 9-17
# C-expansions via (13,16,12,10)
G+(13,16,12,10)+(12,13,11,1) contains Jaws
   via 6 7 14 2 22 11 18 17 8 3 21 13 10 9 15 4 12 20 19 16 removing 1-5
G+(13,16,12,10)+(12,13,11,6) contains Petersen
   via 6 10 9 15 21 17 18 13 19 16 removing 1-5 2-14 3-4 7-8 11-22 12-20
G+(13,16,12,10)+(19,20,15,4) contains Petersen
   via 6 7 14 20 10 18 17 15 22 21 removing 1-11 2-3 4-5 8-9 12-13 16-19
G+(13,16,12,10)+(19,20,15,9) contains Petersen
   via 12 13 19 16 15 20 21 22 18 17 removing 1-5 2-14 3-4 6-11 7-8 9-10
# D-expansion via (13,16,12,10)
G+(13,16,12,10)+(13,19,17,14) contains Petersen
   via 9 10 18 13 15 22 17 16 19 21 removing 1-2 3-14 4-8 5-11 6-7 12-20
# E-expansions via (13,16,12,10)
G+(13,16,12,10)+(19,13,18,17)+(18,22,14,2) contains Petersen
   via 6 10 9 24 14 18 15 17 22 23 removing 1-2 3-4 5-11 7-8 12-20 13-21 16-19
G+(13,16,12,10)+(19,13,18,17)+(18,22,14,7) contains Petersen
   via 9 10 11 14 24 15 18 23 22 17 removing 1-5 2-3 4-8 6-7 12-20 13-21 16-19
G+(16,17,15,4) contains Petersen
   via 3 4 12 10 9 18 13 16 19 17 removing 1-5 2-14 6-11 7-8 15-20
G+(16,17,15,9) contains Petersen
   via 6 7 14 12 10 18 17 19 16 13 removing 1-11 2-3 4-5 8-9 15-20
G+(17,18,14,2) contains Petersen
   via 6 10 9 15 11 17 19 18 13 16 removing 1-2 3-4 5-12 7-8 14-20
G+(17,18,14,7) contains Petersen
   via 2 3 8 9 11 17 19 18 13 16 removing 1-5 4-15 6-7 10-12 14-20
# B-expansions via (18,13,11,1)
G+(18,13,11,1)+(11,20,2,3) contains Petersen
   via 6 11 21 16 13 14 20 19 18 17 removing 1-5 2-22 3-4 7-8 9-10 12-15
G+(18,13,11,1)+(11,20,2,14) contains Jaws
   via 10 9 15 4 5 12 13 16 8 3 20 19 6 7 14 22 21 11 18 17 removing 1-2
G+(18,13,11,1)+(11,20,3,4) contains Petersen
   via 6 11 21 16 13 14 20 19 18 17 removing 1-5 2-3 4-22 7-8 9-10 12-15
G+(18,13,11,1)+(11,20,3,8) contains Petersen
   via 8 9 10 12 14 19 18 17 16 13 removing 1-2 3-22 4-15 5-20 6-7 11-21
G+(18,13,11,1)+(11,20,4,5) contains Petersen
   via 10 11 21 16 13 14 20 19 18 17 removing 1-5 2-3 4-8 6-7 9-15 12-22
G+(18,13,11,1)+(11,20,4,15) contains Petersen
   via 8 10 11 18 17 20 21 16 13 19 removing 1-2 3-14 4-22 5-12 6-7 9-15
G+(18,13,11,1)+(11,20,5,12) contains Petersen
   via 10 11 21 16 13 14 20 19 18 17 removing 1-5 2-3 4-8 6-7 9-15 12-22
G+(18,13,11,1)+(11,20,7,14) contains Petersen
   via 9 10 12 13 16 22 14 17 18 19 removing 1-2 3-8 4-15 5-20 6-7 11-21
G+(18,13,11,1)+(11,20,7,8) contains Petersen
   via 9 10 12 13 16 22 14 17 18 19 removing 1-2 3-8 4-15 5-20 6-7 11-21
G+(18,13,11,1)+(11,20,8,9) contains Petersen
   via 8 22 9 10 12 17 16 13 19 18 removing 1-2 3-14 4-15 5-20 6-7 11-21
G+(18,13,11,1)+(11,20,9,15) contains Petersen
   via 8 10 11 18 17 20 21 16 13 19 removing 1-2 3-14 4-15 5-12 6-7 9-22
G+(18,13,11,1)+(11,20,9,10) contains Petersen
   via 7 8 9 22 10 17 16 13 20 21 removing 1-2 3-14 4-15 5-12 6-11 18-19
G+(18,13,11,1)+(11,20,10,12) contains Petersen
   via 7 11 21 16 13 14 20 19 18 17 removing 1-5 2-3 4-15 6-10 8-9 12-22
G+(18,13,11,1)+(11,20,12,13) contains Diamond
   via 7 14 8 3 2 9 6 10 12 16 17 22 13 21 20 19 11 18 removing 1-5 4-15
G+(18,13,11,1)+(11,20,13,16) contains Petersen
   via 10 11 18 19 13 15 16 22 21 20 removing 1-2 3-14 4-8 5-12 6-7 9-17
G+(18,13,11,1)+(11,20,14,17) contains Concertina
   via 16 13 12 4 15 9 10 3 8 19 20 17 18 11 21 22 7 6 removing 1-5 2-14
G+(18,13,11,1)+(11,20,15,16) contains Petersen
   via 9 10 11 18 17 20 21 16 13 19 removing 1-2 3-14 4-8 5-12 6-7 15-22
G+(18,13,11,1)+(11,20,16,17) contains Petersen
   via 9 10 13 16 15 17 19 20 21 22 removing 1-2 3-14 4-8 5-12 6-7 11-18
# C-expansions via (18,13,11,1)
G+(18,13,11,1)+(11,18,14,2) contains Petersen
   via 6 10 9 15 20 17 18 19 13 16 removing 1-2 3-4 5-12 7-8 11-21 14-22
G+(18,13,11,1)+(11,18,14,7) contains Petersen
   via 11 16 13 19 20 21 22 14 17 18 removing 1-5 2-3 4-15 6-7 8-9 10-12
G+(18,13,11,1)+(19,20,12,5) contains Jaws
   via 6 7 14 2 20 11 18 17 8 3 21 19 10 9 15 4 22 12 13 16 removing 1-5
G+(18,13,11,1)+(19,20,12,10) contains Petersen
   via 6 7 13 16 10 18 19 21 14 17 removing 1-5 2-3 4-15 8-9 11-20 12-22
# D-expansion via (18,13,11,1)
G+(18,13,11,1)+(18,19,16,15) contains Petersen
   via 8 9 10 13 19 17 18 21 22 16 removing 1-2 3-14 4-15 5-12 6-7 11-20
# E-expansions via (18,13,11,1)
G+(18,13,11,1)+(19,18,17,16)+(17,22,15,4) contains Petersen
   via 9 10 12 19 14 22 23 17 18 21 removing 1-5 2-3 4-8 6-7 11-20 13-16 15-24
G+(18,13,11,1)+(19,18,17,16)+(17,22,15,9) contains Petersen
   via 6 7 14 19 10 18 17 23 22 21 removing 1-5 2-3 4-12 8-9 11-20 13-16 15-24
# B-expansions via (18,13,11,6)
G+(18,13,11,6)+(11,20,2,3) contains Petersen
   via 6 12 11 18 17 20 21 16 13 19 removing 1-2 3-4 5-15 7-8 9-10 14-22
G+(18,13,11,6)+(11,20,2,14) contains Petersen
   via 6 12 11 18 17 20 21 16 13 19 removing 1-2 3-4 5-15 7-8 9-10 14-22
G+(18,13,11,6)+(11,20,3,4) contains Petersen
   via 6 12 11 18 17 20 21 16 13 19 removing 1-2 3-14 4-22 5-15 7-8 9-10
G+(18,13,11,6)+(11,20,3,8) contains Petersen
   via 6 12 11 18 17 20 21 16 13 19 removing 1-2 3-14 4-22 5-15 7-8 9-10
G+(18,13,11,6)+(11,20,4,5) contains Petersen
   via 10 12 11 18 17 20 21 16 13 19 removing 1-2 3-14 4-8 5-22 6-7 9-15
G+(18,13,11,6)+(11,20,4,15) contains Petersen
   via 10 12 11 18 17 20 21 16 13 19 removing 1-2 3-14 4-8 5-22 6-7 9-15
G+(18,13,11,6)+(11,20,5,12) contains Petersen
   via 7 8 11 18 17 20 21 16 13 19 removing 1-5 2-14 3-4 6-10 9-15 12-22
G+(18,13,11,6)+(11,20,7,14) contains Jaws
   via 1 2 14 22 21 11 18 17 3 8 20 19 5 4 15 9 10 12 13 16 removing 6-7
G+(18,13,11,6)+(11,20,7,8) contains Petersen
   via 6 12 11 18 17 20 21 16 13 19 removing 1-2 3-14 4-8 5-15 7-22 9-10
G+(18,13,11,6)+(11,20,8,9) contains Petersen
   via 6 12 11 18 17 20 21 16 13 19 removing 1-2 3-14 4-8 5-15 7-22 9-10
G+(18,13,11,6)+(11,20,9,15) contains Petersen
   via 10 12 11 18 17 20 21 16 13 19 removing 1-2 3-14 4-8 5-15 6-7 9-22
G+(18,13,11,6)+(11,20,9,10) contains Petersen
   via 6 12 11 18 17 20 21 16 13 19 removing 1-2 3-14 4-8 5-15 7-9 10-22
G+(18,13,11,6)+(11,20,10,12) contains Petersen
   via 6 7 12 22 10 20 13 16 17 21 removing 1-2 3-14 4-15 5-11 8-9 18-19
G+(18,13,11,6)+(11,20,12,13) contains Diamond
   via 8 7 9 10 6 15 3 4 12 16 17 22 13 21 20 19 11 18 removing 1-5 2-14
G+(18,13,11,6)+(11,20,13,16) contains Petersen
   via 10 12 11 18 17 20 21 22 13 19 removing 1-2 3-14 4-8 5-15 6-7 9-16
G+(18,13,11,6)+(11,20,14,17) contains Concertina
   via 2 14 22 21 11 18 17 20 19 7 6 3 8 9 10 12 13 16 removing 1-5 4-15
G+(18,13,11,6)+(11,20,15,16) contains Petersen
   via 10 12 11 18 17 20 21 16 13 19 removing 1-2 3-14 4-8 5-15 6-7 9-22
G+(18,13,11,6)+(11,20,16,17) contains Petersen
   via 10 12 11 18 17 20 21 22 13 19 removing 1-2 3-14 4-8 5-15 6-7 9-16
# C-expansions via (18,13,11,6)
G+(18,13,11,6)+(11,18,14,2) contains Petersen
   via 11 16 13 19 20 21 22 14 17 18 removing 1-2 3-4 5-12 6-10 7-8 9-15
G+(18,13,11,6)+(11,18,14,7) contains Petersen
   via 2 3 8 9 20 17 18 19 13 16 removing 1-5 4-15 6-7 10-12 11-21 14-22
G+(18,13,11,6)+(19,20,12,5) contains Petersen
   via 6 10 9 15 21 17 18 19 13 16 removing 1-5 2-14 3-4 7-8 11-20 12-22
G+(18,13,11,6)+(19,20,12,10) contains Jaws
   via 1 2 14 7 20 11 18 17 3 8 21 19 5 4 15 9 22 12 13 16 removing 6-10
# D-expansion via (18,13,11,6)
G+(18,13,11,6)+(18,19,16,15) contains Petersen
   via 7 9 12 13 19 17 18 21 22 16 removing 1-2 3-14 4-8 5-15 6-10 11-20
# E-expansions via (18,13,11,6)
G+(18,13,11,6)+(19,18,17,16)+(17,22,15,4) contains Petersen
   via 3 4 19 7 8 18 21 22 23 17 removing 1-5 2-14 6-10 9-12 11-20 13-16 15-24
G+(18,13,11,6)+(19,18,17,16)+(17,22,15,9) contains Petersen
   via 6 7 16 12 10 21 22 23 17 18 removing 1-2 3-14 4-5 8-9 11-20 13-19 15-24


##############################################################
# Proof of (15.2), claim (2)
G=Square2
# A-expansions:
G+(5,12,1,2) contains Petersen
   via 5 19 6 10 9 17 11 13 12 18 removing 1-20 2-3 4-15 7-8 14-16
G+(5,12,1,11) contains Petersen
   via 5 19 6 10 9 17 14 16 12 18 removing 1-20 2-3 4-15 7-8 11-13
G+(5,12,2,3) contains Petersen
   via 5 19 6 10 9 17 11 13 12 18 removing 1-2 3-20 4-15 7-8 14-16
G+(5,12,2,7) contains Petersen
   via 5 19 6 10 9 17 11 13 12 18 removing 1-2 3-20 4-15 7-8 14-16
G+(5,12,3,15) contains Petersen
   via 5 19 6 10 9 17 11 13 12 18 removing 1-2 3-4 7-8 14-16 15-20
G+(5,12,6,14) contains Petersen
   via 5 19 6 10 9 17 11 13 12 18 removing 1-2 3-7 4-15 8-14 16-20
G+(5,12,6,10) contains Petersen
   via 5 9 10 18 17 19 20 11 13 12 removing 1-2 3-7 4-15 6-14
G+(5,12,6,11) contains Petersen
   via 5 9 10 18 17 19 20 11 13 12 removing 1-2 3-7 4-15 6-14
G+(5,12,7,14) contains Petersen
   via 5 19 6 10 9 17 11 13 12 18 removing 1-2 3-7 4-15 8-20 14-16
G+(5,12,7,8) contains Petersen
   via 5 19 6 10 9 17 11 13 12 18 removing 1-2 3-7 4-15 8-20 14-16
G+(5,12,8,15) contains Petersen
   via 4 5 19 8 9 16 12 18 17 14 removing 1-2 3-7 6-10 11-13 15-20
G+(5,12,8,9) contains Petersen
   via 4 5 19 20 9 16 12 18 17 14 removing 1-2 3-7 6-10 8-15 11-13
G+(5,12,9,10) contains Petersen
   via 2 3 15 8 7 13 16 14 18 12 removing 1-17 4-9 5-19 6-11 10-20
G+(5,12,14,16) contains Petersen
   via 5 19 6 10 9 17 11 13 12 18 removing 1-2 3-7 4-15 8-14 16-20
G+(5,12,15,16) contains Diamond
   via 13 16 12 19 20 18 1 17 5 10 14 4 9 3 15 8 2 7 removing 6-11
G+(12,18,1,2) contains Petersen
   via 2 4 9 10 6 19 13 11 17 18 removing 1-20 3-15 5-12 7-8 14-16
G+(12,18,1,11) contains Diamond
   via 20 11 19 12 13 18 1 17 5 10 6 4 9 3 15 8 2 7 removing 14-16
G+(12,18,2,3) contains Petersen
   via 4 20 6 10 9 17 11 13 19 18 removing 1-2 3-15 5-12 7-8 14-16
G+(12,18,2,7) contains Petersen
   via 4 20 6 10 9 17 11 13 19 18 removing 1-2 3-15 5-12 7-8 14-16
G+(12,18,3,4) contains Petersen
   via 4 20 6 10 9 17 11 13 19 18 removing 1-2 3-15 5-12 7-8 14-16
G+(12,18,3,15) contains Petersen
   via 3 4 9 18 14 20 15 16 12 19 removing 1-2 5-17 6-10 7-8 11-13
G+(12,18,4,9) contains Petersen
   via 2 3 15 8 7 13 16 14 18 19 removing 1-17 4-20 5-12 6-11 9-10
G+(12,18,6,14) contains Petersen
   via 6 10 16 13 11 20 14 17 18 19 removing 1-2 3-15 4-9 5-12 7-8
G+(12,18,6,11) contains Petersen
   via 5 17 11 13 12 14 20 19 18 16 removing 1-2 3-15 4-9 6-10 7-8
G+(12,18,7,14) contains Petersen
   via 6 20 7 8 10 11 17 18 19 13 removing 1-2 3-15 4-9 5-12 14-16
G+(12,18,7,8) contains Petersen
   via 4 7 20 8 9 12 19 18 14 16 removing 1-2 3-15 5-17 6-10 11-13
G+(12,18,8,15) contains Petersen
   via 4 9 8 13 12 15 20 19 10 16 removing 1-17 2-3 5-18 6-11 7-14
G+(12,18,8,9) contains Petersen
   via 2 3 15 8 7 13 16 14 10 19 removing 1-17 4-5 6-11 9-20 12-18
G+(12,18,14,16) contains Petersen
   via 7 8 18 11 14 12 19 20 16 13 removing 1-2 3-15 4-9 5-17 6-10
G+(12,18,15,16) contains Petersen
   via 6 14 8 15 11 19 12 13 16 20 removing 1-17 2-7 3-4 5-18 9-10
G+(18,17,2,3) contains Petersen
   via 6 10 9 17 11 14 16 13 18 19 removing 1-2 3-20 4-15 5-12 7-8
G+(18,17,2,7) contains Petersen
   via 6 10 9 17 11 14 16 13 18 19 removing 1-2 3-20 4-15 5-12 7-8
G+(18,17,3,4) contains Petersen
   via 5 9 10 11 17 12 18 19 15 13 removing 1-2 3-7 4-20 6-14 8-16
G+(18,17,3,15) contains Petersen
   via 5 9 10 11 17 12 18 19 15 13 removing 1-2 3-7 4-20 6-14 8-16
G+(18,17,4,9) contains Petersen
   via 5 14 6 11 17 12 18 19 16 13 removing 1-2 3-15 4-20 7-8 9-10
G+(18,17,6,14) contains Petersen
   via 6 10 9 17 11 20 16 13 18 19 removing 1-2 3-7 4-15 5-12 8-14
G+(18,17,6,11) contains Petersen
   via 6 10 8 11 20 16 15 19 18 13 removing 1-17 2-3 4-9 5-12 7-14
G+(18,17,7,14) contains Petersen
   via 6 10 9 17 11 14 16 13 18 19 removing 1-2 3-7 4-15 5-12 8-20
G+(18,17,7,8) contains Petersen
   via 6 10 9 17 11 14 16 13 18 19 removing 1-2 3-7 4-15 5-12 8-20
G+(18,17,8,15) contains Petersen
   via 5 9 10 11 17 12 18 19 20 13 removing 1-2 3-7 4-15 6-14 8-16
G+(18,17,8,9) contains Petersen
   via 5 9 10 11 17 12 18 19 20 13 removing 1-2 3-7 4-15 6-14
G+(18,17,11,13) contains Diamond
   via 20 11 19 17 1 18 13 12 5 10 6 4 9 3 2 7 16 14 removing 8-15
G+(18,17,13,16) contains Petersen
   via 5 9 10 11 17 12 18 19 20 13 removing 1-2 3-7 4-15 6-14
G+(18,17,14,16) contains Petersen
   via 6 10 9 17 11 20 16 13 18 19 removing 1-2 3-7 4-15 5-12 8-14
G+(18,17,15,16) contains Petersen
   via 5 9 10 11 17 12 18 19 20 13 removing 1-2 3-7 4-15 6-14 8-16
G+(17,5,2,3) contains Petersen
   via 2 7 8 12 13 20 15 16 14 18 removing 1-17 3-4 5-19 6-11 9-10
G+(17,5,2,7) contains Petersen
   via 4 11 6 10 9 19 14 16 13 18 removing 1-17 2-20 3-15 5-12 7-8
G+(17,5,3,15) contains Petersen
   via 5 7 8 18 12 19 15 16 14 17 removing 1-2 3-20 4-9 6-10 11-13
G+(17,5,6,14) contains Petersen
   via 4 11 6 10 9 19 20 16 13 18 removing 1-17 2-7 3-15 5-12 8-14
G+(17,5,6,10) contains Petersen
   via 2 3 15 8 7 13 16 14 19 18 removing 1-17 4-9 5-12 6-11 10-20
G+(17,5,6,11) contains Petersen
   via 6 10 8 11 20 16 15 19 18 13 removing 1-17 2-3 4-9 5-12 7-14
G+(17,5,7,14) contains Petersen
   via 6 11 7 8 10 14 20 18 13 16 removing 1-17 2-3 4-15 5-9 12-19
G+(17,5,7,8) contains Petersen
   via 6 7 20 8 10 11 17 18 12 13 removing 1-2 3-15 4-9 5-19 14-16
G+(17,5,8,15) contains Petersen
   via 5 7 8 18 12 19 20 16 14 17 removing 1-2 3-15 4-9 6-10 11-13
G+(17,5,8,9) contains Petersen
   via 5 6 10 18 12 19 20 13 11 17 removing 1-2 3-15 4-9 7-8 14-16
G+(17,5,9,10) contains Petersen
   via 5 6 10 18 12 19 20 13 11 17 removing 1-2 3-15 4-9 7-8 14-16
G+(17,5,11,13) contains Petersen
   via 6 10 9 19 20 14 16 13 18 17 removing 1-11 2-3 4-15 5-12 7-8
G+(17,5,13,16) contains Petersen
   via 5 14 11 13 12 19 17 18 16 20 removing 1-2 3-15 4-9 6-10 7-8
G+(17,5,14,16) contains Petersen
   via 6 10 18 17 11 14 12 13 16 20 removing 1-2 3-15 4-9 5-19 7-8
G+(17,5,15,16) contains Petersen
   via 5 7 8 18 12 19 20 16 14 17 removing 1-2 3-15 4-9 6-10 11-13
# Jumps creating quadrangles:
G+(5,12,4,3) contains Petersen
   via 5 19 6 10 9 17 11 13 12 18 removing 1-2 3-15 4-20 7-8 14-16
G+(5,12,4,9) contains Petersen
   via 2 3 15 8 7 13 16 14 18 12 removing 1-17 4-20 5-19 6-11 9-10
G+(12,18,13,11) contains Bigdrum
   via 1 17 18 20 11 5 13 10 6 4 9 16 14 3 15 8 7 2 removing 12-19
G+(12,18,13,16) contains Petersen
   via 5 13 6 10 9 17 14 16 20 18 removing 1-11 2-3 4-15 7-8 12-19
G+(18,17,10,9) contains Petersen
   via 5 14 6 11 17 12 18 19 16 13 removing 1-2 3-15 4-9 7-8 10-20
G+(18,17,10,6) contains Petersen
   via 2 3 15 8 7 13 16 14 19 18 removing 1-17 4-9 5-12 6-11 10-20
G+(17,5,1,2) contains Concertina
   via 16 14 7 8 15 3 2 9 4 6 10 13 11 17 18 12 5 19 removing 1-20
G+(17,5,1,11) contains Petersen
   via 6 10 9 19 11 14 16 13 18 17 removing 1-20 2-3 4-15 5-12 7-8


##############################################################
# Proof of (15.2), claim (3)
G=Square3
# A-expansions:
G+(6,11,1,2) contains Petersen
   via 7 8 10 13 11 14 18 17 15 16 removing 1-20 2-3 4-9 5-12 6-19
G+(6,11,1,5) contains Petersen
   via 6 16 8 9 19 18 17 11 13 10 removing 1-20 2-3 4-15 5-12 7-14
G+(6,11,2,3) contains Petersen
   via 7 8 10 13 11 14 18 17 15 16 removing 1-2 3-20 4-9 5-12 6-19
G+(6,11,2,7) contains Petersen
   via 7 8 10 13 11 14 18 17 15 16 removing 1-2 3-20 4-9 5-12 6-19
G+(6,11,3,4) contains Petersen
   via 6 14 7 8 19 18 17 11 13 10 removing 1-5 2-3 4-20 9-12 15-16
G+(6,11,3,15) contains Petersen
   via 6 14 7 8 19 18 17 11 13 10 removing 1-2 3-20 4-9 5-12 15-16
G+(6,11,4,5) contains Petersen
   via 6 16 8 20 19 18 17 11 13 12 removing 1-5 2-3 4-15 7-14 9-10
G+(6,11,4,9) contains Petersen
   via 6 19 9 10 18 16 15 17 11 13 removing 1-2 3-7 4-20 5-12 8-14
G+(6,11,5,12) contains Petersen
   via 5 16 6 18 17 20 19 11 13 12 removing 1-2 3-7 4-15 8-14 9-10
G+(6,11,7,8) contains Petersen
   via 8 10 13 11 20 15 16 14 18 17 removing 1-2 3-7 4-9 5-12 6-19
G+(6,11,8,15) contains Petersen
   via 6 18 10 20 19 16 13 11 17 15 removing 1-2 3-7 4-9 5-12 8-14
G+(6,11,8,9) contains Petersen
   via 6 18 10 20 19 16 13 11 17 15 removing 1-2 3-7 4-9 5-12 8-14
G+(6,11,9,10) contains Petersen
   via 6 16 9 17 18 19 20 10 13 11 removing 1-2 3-7 4-15 5-12 8-14
G+(6,11,10,12) contains Petersen
   via 5 17 10 20 12 14 16 13 11 19 removing 1-2 3-15 4-9 6-18 7-8
G+(6,11,15,16) contains Petersen
   via 6 14 7 8 19 18 17 11 13 10 removing 1-2 3-15 4-9 5-12 16-20
G+(11,17,2,3) contains Petersen
   via 7 8 10 13 19 14 18 17 15 16 removing 1-2 3-20 4-9 5-12 6-11
G+(11,17,2,7) contains Petersen
   via 7 8 10 13 19 14 18 17 15 16 removing 1-2 3-20 4-9 5-12 6-11
G+(11,17,3,4) contains Petersen
   via 6 14 9 10 18 11 19 17 16 13 removing 1-5 2-7 3-20 4-12 8-15
G+(11,17,3,15) contains Petersen
   via 5 7 8 10 12 17 15 16 14 18 removing 1-2 3-20 4-9 6-11 13-19
G+(11,17,4,5) contains Petersen
   via 6 11 13 12 18 14 16 17 19 20 removing 1-5 2-7 3-4 8-15 9-10
G+(11,17,4,9) contains Petersen
   via 6 14 9 10 18 11 19 17 16 13 removing 1-2 3-7 4-20 5-12 8-15
G+(11,17,5,12) contains Petersen
   via 6 11 13 12 18 14 16 17 19 20 removing 1-5 2-7 3-4 8-15 9-10
G+(11,17,7,14) contains Petersen
   via 8 10 13 19 20 15 16 14 18 17 removing 1-2 3-7 4-9 5-12 6-11
G+(11,17,7,8) contains Petersen
   via 8 10 13 19 20 15 16 14 18 17 removing 1-2 3-7 4-9 5-12 6-11
G+(11,17,8,15) contains Petersen
   via 6 14 8 10 18 11 19 17 16 13 removing 1-2 3-7 4-9 5-12 15-20
G+(11,17,8,9) contains Petersen
   via 6 18 10 13 11 14 20 19 17 16 removing 1-2 3-7 4-9 5-12 8-15
G+(11,17,9,10) contains Petersen
   via 5 9 20 10 12 17 19 13 16 18 removing 1-2 3-7 4-15 6-11 8-14
G+(11,17,10,12) contains Diamond
   via 4 5 3 2 1 15 9 8 7 13 12 6 11 18 17 19 10 20 removing 14-16
G+(11,17,14,16) contains Petersen
   via 5 14 6 11 13 17 18 16 20 19 removing 1-2 3-15 4-9 7-8 10-12
G+(11,17,15,16) contains Petersen
   via 5 7 8 10 12 17 20 16 14 18 removing 1-2 3-15 4-9 6-11 13-19
G+(17,18,2,3) contains Petersen
   via 6 14 9 10 18 11 17 19 16 13 removing 1-2 3-4 5-12 7-20 8-15
G+(17,18,2,7) contains Petersen
   via 6 14 9 10 18 11 17 19 16 13 removing 1-2 3-4 5-12 7-20 8-15
G+(17,18,3,4) contains Petersen
   via 6 14 9 10 18 11 17 19 16 13 removing 1-2 3-7 4-20 5-12 8-15
G+(17,18,3,15) contains Petersen
   via 6 14 9 10 18 11 17 19 16 13 removing 1-2 3-7 4-20 5-12 8-15
G+(17,18,4,5) contains Petersen
   via 8 10 12 13 17 15 20 19 18 16 removing 1-5 2-3 4-9 6-11 7-14
G+(17,18,4,9) contains Petersen
   via 5 14 6 11 17 12 18 19 16 13 removing 1-2 3-15 4-20 7-8 9-10
G+(17,18,5,12) contains Petersen
   via 8 10 12 13 17 15 20 19 18 16 removing 1-5 2-3 4-9 6-11 7-14
G+(17,18,7,14) contains Diamond
   via 5 12 4 9 10 3 1 2 7 16 13 20 14 19 18 6 17 11 removing 8-15
G+(17,18,7,8) contains Petersen
   via 7 20 8 10 12 14 16 13 19 18 removing 1-2 3-15 4-9 5-17 6-11
G+(17,18,8,15) contains Petersen
   via 6 14 9 10 18 11 17 19 16 13 removing 1-2 3-7 4-15 5-12 8-20
G+(17,18,8,9) contains Petersen
   via 5 14 6 11 17 12 18 19 16 13 removing 1-2 3-15 4-9 7-8 10-20
G+(17,18,12,13) contains Concertina
   via 1 5 20 19 17 11 13 18 6 4 9 2 3 15 8 7 14 16 removing 10-12
G+(17,18,13,16) contains Petersen
   via 6 16 9 10 18 11 17 19 20 13 removing 1-2 3-7 4-15 5-12 8-14
G+(17,18,14,16) contains Petersen
   via 6 14 9 10 18 11 17 19 20 13 removing 1-2 3-7 4-15 5-12 8-16
G+(17,18,15,16) contains Petersen
   via 6 14 9 10 18 11 17 19 16 13 removing 1-2 3-7 4-15 5-12 8-20
G+(18,6,1,2) contains Petersen
   via 3 4 9 6 19 13 10 18 17 11 removing 1-20 2-7 5-12 8-15 14-16
G+(18,6,1,5) contains Petersen
   via 4 5 12 10 9 17 13 16 19 18 removing 1-20 2-7 3-15 6-11 8-14
G+(18,6,2,3) contains Petersen
   via 3 4 9 7 20 16 10 18 17 14 removing 1-2 5-12 6-19 8-15 11-13
G+(18,6,2,7) contains Petersen
   via 3 4 9 7 20 16 10 18 17 14 removing 1-2 5-12 6-19 8-15 11-13
G+(18,6,3,4) contains Petersen
   via 4 9 6 11 17 20 19 18 10 13 removing 1-2 3-7 5-12 8-15 14-16
G+(18,6,3,15) contains Petersen
   via 4 9 6 11 17 20 19 18 10 13 removing 1-2 3-7 5-12 8-15 14-16
G+(18,6,4,5) contains Petersen
   via 4 9 10 12 20 17 18 19 16 13 removing 1-5 2-7 3-15 6-11 8-14
G+(18,6,4,9) contains Petersen
   via 3 4 20 9 15 18 19 13 12 10 removing 1-5 2-7 6-14 8-16 11-17
G+(18,6,5,12) contains Petersen
   via 5 9 10 12 20 17 18 19 16 13 removing 1-2 3-7 4-15 6-11 8-14
G+(18,6,7,8) contains Square1
   via 16 14 6 11 13 8 20 19 18 10 15 12 5 7 17 1 2 3 removing 4-9
G+(18,6,8,15) contains Petersen
   via 4 9 8 14 17 15 20 18 10 16 removing 1-2 3-7 5-12 6-19 11-13
G+(18,6,8,9) contains Concertina
   via 1 5 12 18 17 11 13 19 6 4 20 2 3 15 8 7 14 16 removing 9-10
G+(18,6,12,13) contains Petersen
   via 5 12 10 18 17 14 16 13 20 19 removing 1-2 3-15 4-9 6-11 7-8
G+(18,6,13,16) contains Petersen
   via 6 14 10 13 11 19 18 17 16 20 removing 1-2 3-7 4-9 5-12 8-15
G+(18,6,15,16) contains Petersen
   via 6 8 10 13 11 19 18 17 15 20 removing 1-2 3-7 4-9 5-12 14-16
G+(6,11,14,7) contains Petersen
   via 8 10 13 11 20 15 16 14 18 17 removing 1-2 3-7 4-9 5-12 6-19
# B-expansions via (6,11,14,16)
G+(6,11,14,16)+(14,20,1,2) contains Petersen
   via 6 19 11 13 14 18 17 21 20 16 removing 1-5 2-22 3-15 4-9 7-8 10-12
G+(6,11,14,16)+(14,20,1,5) contains Petersen
   via 6 19 11 13 14 18 17 21 20 16 removing 1-2 3-15 4-9 5-22 7-8 10-12
G+(6,11,14,16)+(14,20,1,17) contains Petersen
   via 6 19 11 13 14 18 17 21 20 16 removing 1-2 3-15 4-9 5-22 7-8 10-12
G+(6,11,14,16)+(14,20,2,3) contains Petersen
   via 7 8 10 12 21 17 18 20 16 13 removing 1-5 2-22 3-15 4-9 6-14 11-19
G+(6,11,14,16)+(14,20,3,4) contains Petersen
   via 7 8 10 12 21 17 18 20 16 13 removing 1-5 2-3 4-9 6-14 11-19 15-22
G+(6,11,14,16)+(14,20,3,15) contains Petersen
   via 7 8 10 12 21 17 18 20 16 13 removing 1-5 2-3 4-9 6-14 11-19 15-22
G+(6,11,14,16)+(14,20,4,5) contains Petersen
   via 7 8 10 12 21 17 18 20 16 13 removing 1-5 2-3 4-15 6-14 9-22 11-19
G+(6,11,14,16)+(14,20,4,9) contains Petersen
   via 4 15 8 9 22 11 19 20 16 13 removing 1-2 3-7 5-12 6-18 10-17 14-21
G+(6,11,14,16)+(14,20,5,12) contains Petersen
   via 5 9 10 12 22 17 18 20 16 13 removing 1-2 3-7 4-15 6-14 8-21 11-19
G+(6,11,14,16)+(14,20,8,15) contains Petersen
   via 3 4 9 10 16 14 21 20 17 18 removing 1-2 5-12 6-19 7-8 11-13 15-22
G+(6,11,14,16)+(14,20,8,9) contains Petersen
   via 4 9 10 16 15 17 18 14 21 20 removing 1-2 3-7 5-12 6-19 8-22 11-13
G+(6,11,14,16)+(14,20,9,10) contains Petersen
   via 8 9 22 10 16 14 21 20 17 18 removing 1-2 3-7 4-15 5-12 6-19 11-13
G+(6,11,14,16)+(14,20,10,18) contains Petersen
   via 8 10 13 11 19 15 16 20 22 17 removing 1-2 3-7 4-9 5-12 6-18 14-21
G+(6,11,14,16)+(14,20,10,12) contains Petersen
   via 7 8 10 11 19 12 22 20 16 13 removing 1-2 3-15 4-9 5-17 6-18 14-21
G+(6,11,14,16)+(14,20,11,17) contains Petersen
   via 10 13 11 19 18 21 22 17 16 20 removing 1-2 3-7 4-9 5-12 6-14 8-15
G+(6,11,14,16)+(14,20,11,13) contains Petersen
   via 6 14 8 11 19 13 16 20 21 22 removing 1-2 3-7 4-15 5-12 9-10 17-18
G+(6,11,14,16)+(14,20,12,13) contains Petersen
   via 7 8 10 18 17 21 22 13 16 20 removing 1-2 3-15 4-9 5-12 6-14 11-19
G+(6,11,14,16)+(14,20,17,18) contains Petersen
   via 6 14 9 10 18 19 17 22 21 20 removing 1-2 3-7 4-15 5-12 8-16 11-13
# C-expansions via (6,11,14,16)
G+(6,11,14,16)+(14,6,10,9) contains Square1
   via 22 21 6 18 10 16 20 19 11 13 9 12 5 14 17 1 2 4 removing 3-15 7-8
G+(6,11,14,16)+(14,6,10,12) contains Petersen
   via 7 8 10 18 17 14 22 13 16 20 removing 1-2 3-15 4-9 5-12 6-21 11-19
G+(6,11,14,16)+(19,20,13,12) contains Petersen
   via 5 12 10 18 17 20 16 13 22 21 removing 1-2 3-15 4-9 6-14 7-8 11-19
# D-expansion via (6,11,14,16)
G+(6,11,14,16)+(6,19,17,1) contains Diamond
   via 4 5 3 2 1 15 9 8 7 16 13 14 20 6 21 19 18 11 removing 10-12 17-22
# E-expansions via (6,11,14,16)
G+(6,11,14,16)+(19,6,18,17)+(18,22,1,2) contains Petersen
   via 9 10 13 11 17 20 16 22 21 19 removing 1-24 2-7 3-4 5-12 6-14 8-15 18-23
G+(6,11,14,16)+(19,6,18,17)+(18,22,1,5) contains Petersen
   via 7 8 16 13 17 14 20 22 23 18 removing 1-24 2-3 4-15 5-12 6-21 9-10 11-19
# B-expansions via (11,17,13,12)
G+(11,17,13,12)+(13,20,1,2) contains Petersen
   via 2 4 9 10 20 14 16 19 17 18 removing 1-22 3-15 5-12 6-11 7-8 13-21
G+(11,17,13,12)+(13,20,1,5) contains Petersen
   via 5 12 10 16 14 22 17 19 20 21 removing 1-2 3-15 4-9 6-18 7-8 11-13
G+(11,17,13,12)+(13,20,1,17) contains Petersen
   via 5 12 10 16 14 22 17 19 20 21 removing 1-2 3-15 4-9 6-18 7-8 11-13
G+(11,17,13,12)+(13,20,2,3) contains Petersen
   via 4 9 10 20 22 17 18 14 16 19 removing 1-2 3-15 5-12 6-11 7-8 13-21
G+(11,17,13,12)+(13,20,2,7) contains Petersen
   via 4 9 10 20 22 17 18 14 16 19 removing 1-2 3-15 5-12 6-11 7-8 13-21
G+(11,17,13,12)+(13,20,3,4) contains Petersen
   via 4 9 10 20 22 17 18 14 16 19 removing 1-2 3-15 5-12 6-11 7-8 13-21
G+(11,17,13,12)+(13,20,3,15) contains Petersen
   via 3 4 9 10 20 14 16 19 17 18 removing 1-2 5-12 6-11 7-8 13-21 15-22
G+(11,17,13,12)+(13,20,4,5) contains Diamond
   via 4 22 3 2 1 15 9 8 7 13 21 6 11 18 17 19 10 20 removing 5-12 14-16
G+(11,17,13,12)+(13,20,4,9) contains Petersen
   via 8 9 10 12 15 17 18 13 21 20 removing 1-5 2-3 4-22 6-14 7-16 11-19
G+(11,17,13,12)+(13,20,6,14) contains Petersen
   via 6 18 10 16 11 22 20 19 17 14 removing 1-2 3-15 4-9 5-12 7-8 13-21
G+(11,17,13,12)+(13,20,6,18) contains Petersen
   via 6 11 13 16 14 22 21 20 19 17 removing 1-2 3-7 4-9 5-12 8-15 10-18
G+(11,17,13,12)+(13,20,7,14) contains Petersen
   via 7 8 10 20 22 17 18 14 16 19 removing 1-2 3-15 4-9 5-12 6-11 13-21
G+(11,17,13,12)+(13,20,7,8) contains Petersen
   via 4 7 20 10 9 17 19 16 14 18 removing 1-2 3-15 5-12 6-11 8-22 13-21
G+(11,17,13,12)+(13,20,8,15) contains Petersen
   via 7 8 10 12 16 17 18 13 21 20 removing 1-5 2-3 4-9 6-14 11-19 15-22
G+(11,17,13,12)+(13,20,8,9) contains Petersen
   via 8 22 10 12 15 17 18 13 21 20 removing 1-5 2-3 4-9 6-14 7-16 11-19
G+(11,17,13,12)+(13,20,9,10) contains Petersen
   via 8 22 10 12 15 17 18 13 21 20 removing 1-5 2-3 4-9 6-14 7-16 11-19
G+(11,17,13,12)+(13,20,10,18) contains Petersen
   via 6 11 13 16 14 18 21 20 19 17 removing 1-2 3-7 4-9 5-12 8-15 10-22
G+(11,17,13,12)+(13,20,17,18) contains Petersen
   via 9 10 18 11 13 17 22 21 20 19 removing 1-2 3-7 4-15 5-12 6-14
# C-expansions via (11,17,13,12)
G+(11,17,13,12)+(13,11,14,7) contains Petersen
   via 8 10 18 14 22 15 17 19 20 16 removing 1-2 3-7 4-9 5-12 6-11 13-21
G+(11,17,13,12)+(19,20,1,2) contains Petersen
   via 6 11 13 16 14 18 20 21 19 17 removing 1-22 2-3 4-15 5-12 7-8 9-10
G+(11,17,13,12)+(19,20,1,5) contains Petersen
   via 6 11 13 16 14 18 20 21 19 17 removing 1-22 2-7 3-4 5-12 8-15 9-10
# D-expansion via (11,17,13,12)
G+(11,17,13,12)+(11,19,18,10) contains Diamond
   via 5 12 4 9 10 3 1 2 7 13 20 6 11 18 22 21 17 19 removing 8-15 14-16
# E-expansions via (11,17,13,12)
G+(11,17,13,12)+(19,11,6,18)+(6,22,10,9) contains Square1
   via 24 23 22 18 10 13 11 21 19 20 9 12 5 6 17 1 2 4 removing 3-15 7-8 14-16
G+(11,17,13,12)+(19,11,6,18)+(6,22,10,12) contains Petersen
   via 10 16 14 17 18 24 23 22 21 19 removing 1-2 3-15 4-9 5-12 6-11 7-8 13-20
G+(11,17,13,16) contains Petersen
   via 5 14 6 13 12 17 18 10 16 20 removing 1-2 3-15 4-9 7-8 11-19
G+(17,18,1,2) contains Petersen
   via 6 14 9 10 18 11 17 19 16 13 removing 1-20 2-7 3-4 5-12 8-15
G+(17,18,1,5) contains Petersen
   via 7 8 10 13 17 14 18 19 15 16 removing 1-20 2-3 4-9 5-12 6-11
G+(18,6,10,9) contains Concertina
   via 1 5 12 18 17 11 13 19 6 4 9 2 3 15 8 7 14 16 removing 10-20
G+(18,6,10,12) contains Petersen
   via 5 14 6 11 17 12 19 18 16 13 removing 1-2 3-15 4-9 7-8 10-20


##############################################################
# Proof of (15.2), claim (4)
G=Square4
# A-expansions:
G+(14,16,1,2) contains Petersen
   via 6 10 12 13 11 17 14 19 16 18 removing 1-5 2-20 3-15 4-9 7-8
G+(14,16,1,5) contains Petersen
   via 6 10 12 13 11 17 14 19 16 18 removing 1-2 3-15 4-9 5-20 7-8
G+(14,16,1,11) contains Petersen
   via 6 10 12 13 11 17 14 19 16 18 removing 1-2 3-15 4-9 5-20 7-8
G+(14,16,2,3) contains Petersen
   via 7 8 10 12 13 14 17 18 16 19 removing 1-5 2-20 3-15 4-9 6-11
G+(14,16,3,4) contains Petersen
   via 7 8 10 12 13 14 17 18 16 19 removing 1-5 2-3 4-9 6-11 15-20
G+(14,16,4,5) contains Petersen
   via 7 8 10 12 13 14 17 18 16 19 removing 1-5 2-3 4-15 6-11 9-20
G+(14,16,4,9) contains Petersen
   via 4 15 8 9 20 17 14 19 16 18 removing 1-2 3-7 5-12 6-10 11-13
G+(14,16,5,12) contains Petersen
   via 5 11 6 10 9 20 17 18 13 12 removing 1-2 3-7 4-15 8-14 16-19
G+(14,16,6,10) contains Petersen
   via 6 15 8 10 20 17 14 19 16 18 removing 1-2 3-7 4-9 5-12 11-13
G+(14,16,6,11) contains Petersen
   via 6 10 12 13 20 17 14 19 16 18 removing 1-2 3-15 4-9 5-11 7-8
G+(14,16,8,9) contains Concertina
   via 18 17 6 11 13 12 10 1 5 14 7 16 19 20 8 15 4 9 removing 2-3
G+(14,16,9,10) contains Petersen
   via 6 15 8 12 10 17 14 19 16 18 removing 1-5 2-7 3-4 9-20 11-13
G+(14,16,10,12) contains Petersen
   via 7 8 10 20 12 14 17 18 16 19 removing 1-2 3-15 4-9 5-11 6-13
G+(14,16,11,13) contains Petersen
   via 8 15 11 20 13 14 17 18 16 19 removing 1-2 3-7 4-9 5-12 6-10
G+(14,16,12,13) contains Petersen
   via 7 8 10 20 13 14 17 18 16 19 removing 1-2 3-15 4-9 5-12 6-11
G+(16,18,1,2) contains Petersen
   via 2 3 15 8 7 19 16 14 17 18 removing 1-20 4-9 5-12 6-10 11-13
G+(16,18,1,5) contains Petersen
   via 5 20 6 10 12 14 17 18 19 16 removing 1-2 3-15 4-9 7-8 11-13
G+(16,18,1,11) contains Petersen
   via 5 20 6 10 12 14 17 18 19 16 removing 1-2 3-15 4-9 7-8 11-13
G+(16,18,2,3) contains Petersen
   via 3 20 7 8 15 17 14 16 19 18 removing 1-2 4-9 5-12 6-10 11-13
G+(16,18,2,7) contains Petersen
   via 3 20 7 8 15 17 14 16 19 18 removing 1-2 4-9 5-12 6-10 11-13
G+(16,18,3,4) contains Diamond
   via 5 4 12 10 9 13 1 11 6 19 20 14 16 7 8 15 2 3 removing 17-18
G+(16,18,4,5) contains Bigdrum
   via 10 12 13 11 6 5 1 18 17 20 19 2 7 4 3 15 8 9 removing 14-16
G+(16,18,4,9) contains Petersen
   via 7 9 10 12 13 14 17 18 19 16 removing 1-5 2-3 4-20 6-11 8-15
G+(16,18,5,12) contains Diamond
   via 4 5 3 2 1 15 9 8 7 19 20 17 18 6 11 13 10 12 removing 14-16
G+(16,18,6,10) contains Petersen
   via 6 20 10 13 11 17 14 16 19 18 removing 1-2 3-7 4-9 5-12 8-15
G+(16,18,6,11) contains Petersen
   via 6 10 13 11 20 17 18 19 16 14 removing 1-2 3-15 4-9 5-12 7-8
G+(16,18,7,8) contains Petersen
   via 3 7 20 8 15 18 19 16 14 17 removing 1-2 4-9 5-11 6-13 10-12
G+(16,18,8,9) contains Petersen
   via 7 20 10 12 13 14 17 18 19 16 removing 1-5 2-3 4-9 6-11 8-15
G+(16,18,9,10) contains Petersen
   via 7 20 10 12 13 14 17 18 19 16 removing 1-5 2-3 4-9 6-11 8-15
G+(16,18,10,12) contains Petersen
   via 6 11 13 12 20 17 18 19 16 14 removing 1-5 2-7 3-4 8-15 9-10
G+(18,17,1,2) contains Petersen
   via 2 3 11 13 7 19 17 14 16 18 removing 1-20 4-9 5-12 6-10 8-15
G+(18,17,1,5) contains Petersen
   via 4 5 19 6 11 9 18 13 12 10 removing 1-20 2-7 3-15 8-14 16-17
G+(18,17,1,11) contains Concertina
   via 1 5 13 11 20 19 18 6 17 4 9 2 3 15 8 7 14 16 removing 10-12
G+(18,17,2,3) contains Petersen
   via 3 20 7 13 11 16 14 17 19 18 removing 1-2 4-9 5-12 6-10 8-15
G+(18,17,2,7) contains Petersen
   via 3 20 7 13 11 16 14 17 19 18 removing 1-2 4-9 5-12 6-10 8-15
G+(18,17,3,4) contains Petersen
   via 3 20 9 13 11 16 14 17 19 18 removing 1-5 2-7 4-12 6-10 8-15
G+(18,17,3,15) contains Petersen
   via 3 12 10 17 14 20 15 16 18 19 removing 1-2 4-9 5-11 6-13 7-8
G+(18,17,4,5) contains Petersen
   via 4 11 6 10 9 20 19 18 13 12 removing 1-5 2-7 3-15 8-14 16-17
G+(18,17,4,9) contains Petersen
   via 4 20 9 13 11 16 14 17 19 18 removing 1-2 3-7 5-12 6-10 8-15
G+(18,17,5,12) contains Petersen
   via 5 11 6 10 9 20 19 18 13 12 removing 1-2 3-7 4-15 8-14 16-17
G+(18,17,7,8) contains Petersen
   via 7 20 8 10 12 14 16 18 19 17 removing 1-2 3-15 4-9 5-11 6-13
G+(18,17,8,15) contains Petersen
   via 8 13 11 17 14 20 15 16 18 19 removing 1-2 3-7 4-9 5-12 6-10
G+(18,17,8,9) contains Petersen
   via 7 20 9 10 13 14 16 18 19 17 removing 1-5 2-3 4-12 6-11 8-15
G+(18,17,9,10) contains Petersen
   via 7 8 15 12 13 14 16 18 19 17 removing 1-5 2-3 4-9 6-11 10-20
G+(18,17,10,12) contains Petersen
   via 6 10 20 12 13 17 19 18 16 14 removing 1-2 3-15 4-9 5-11 7-8
G+(17,14,1,2) contains Concertina
   via 18 17 6 11 13 12 10 1 5 19 20 16 14 7 2 3 4 9 removing 8-15
G+(17,14,1,5) contains Petersen
   via 6 10 12 13 11 17 19 14 16 18 removing 1-20 2-3 4-15 5-9 7-8
G+(17,14,1,11) contains Concertina
   via 16 14 7 2 3 4 9 1 5 19 20 18 17 6 11 13 12 10 removing 8-15
G+(17,14,2,3) contains Petersen
   via 6 10 12 13 11 17 19 14 16 18 removing 1-5 2-20 3-15 4-9 7-8
G+(17,14,3,4) contains Petersen
   via 7 8 15 20 13 14 16 18 17 19 removing 1-5 2-3 4-9 6-11 10-12
G+(17,14,3,15) contains Petersen
   via 3 7 8 15 20 18 17 19 14 16 removing 1-2 4-9 5-11 6-13 10-12
G+(17,14,4,5) contains Petersen
   via 6 10 12 13 11 17 19 14 16 18 removing 1-5 2-3 4-15 7-8 9-20
G+(17,14,4,9) contains Petersen
   via 6 10 12 13 11 17 19 14 16 18 removing 1-5 2-3 4-15 7-8 9-20
G+(17,14,5,12) contains Petersen
   via 5 11 6 10 9 20 17 18 13 12 removing 1-2 3-7 4-15 8-14 16-19
G+(17,14,8,15) contains Petersen
   via 3 7 8 20 15 17 18 16 14 19 removing 1-2 4-9 5-12 6-10 11-13
G+(17,14,8,9) contains Concertina
   via 18 17 6 10 12 5 1 9 4 19 20 16 14 7 8 15 3 2 removing 11-13
G+(17,14,9,10) contains Concertina
   via 1 5 12 10 6 17 18 20 19 4 9 2 3 15 8 7 14 16 removing 11-13
G+(17,14,10,12) contains Petersen
   via 6 10 20 13 11 17 19 14 16 18 removing 1-2 3-15 4-9 5-12 7-8
G+(17,14,11,13) contains Petersen
   via 6 10 13 20 11 17 18 16 14 19 removing 1-2 3-7 4-9 5-12 8-15
G+(17,14,12,13) contains Petersen
   via 6 10 20 13 11 17 19 14 16 18 removing 1-2 3-15 4-9 5-12 7-8
# Jumps creating quadrangles:
G+(14,16,7,2) contains Square3
   via 2 1 5 4 3 14 6 10 9 8 19 15 16 17 12 18 20 7 removing 11-13
G+(14,16,7,8) contains Square3
   via 9 10 12 5 4 14 6 11 1 2 19 3 16 17 13 18 20 7 removing 8-15
G+(16,18,15,3) contains Square3
   via 9 10 12 5 4 14 6 11 1 2 16 3 19 17 13 18 8 7 removing 15-20
G+(16,18,15,8) contains Petersen
   via 7 8 10 12 13 14 17 18 19 16 removing 1-5 2-3 4-9 6-11 15-20
G+(18,17,13,11) contains Square3
   via 1 2 3 4 5 17 7 8 9 10 19 12 18 14 15 16 11 6 removing 13-20
G+(18,17,13,12) contains Petersen
   via 5 11 6 10 12 14 17 19 18 16 removing 1-2 3-15 4-9 7-8 13-20
G+(17,14,6,10) contains Square3
   via 1 2 3 4 5 19 7 8 9 10 17 12 18 14 15 16 6 20 removing 11-13
G+(17,14,6,11) contains Square3
   via 10 9 4 5 12 19 7 2 1 11 17 13 18 14 3 16 6 20 removing 8-15


##############################################################
# Proof of (15.2), claim (5)
G=Square5
# A-expansions:
G+(13,16,1,2) contains Petersen
   via 6 10 8 15 11 16 19 13 17 18 removing 1-20 2-3 4-9 5-12 7-14
G+(13,16,1,5) contains Petersen
   via 7 8 9 10 14 13 19 16 18 17 removing 1-20 2-3 4-15 5-12 6-11
G+(13,16,2,3) contains Petersen
   via 6 10 8 15 11 16 19 13 17 18 removing 1-2 3-20 4-9 5-12 7-14
G+(13,16,2,7) contains Petersen
   via 6 10 8 15 11 16 19 13 17 18 removing 1-2 3-20 4-9 5-12 7-14
G+(13,16,3,4) contains Petersen
   via 7 14 10 17 13 15 20 19 16 18 removing 1-5 2-3 4-12 6-11 8-9
G+(13,16,3,15) contains Petersen
   via 5 11 6 14 7 12 10 8 19 16 removing 1-2 3-20 4-9 13-17 15-18
G+(13,16,4,5) contains Petersen
   via 7 8 20 12 14 13 19 16 18 17 removing 1-5 2-3 4-15 6-11 9-10
G+(13,16,4,9) contains Petersen
   via 6 10 9 15 11 16 19 13 17 18 removing 1-2 3-7 4-20 5-12 8-14
G+(13,16,5,12) contains Petersen
   via 5 11 6 12 20 18 16 19 13 17 removing 1-2 3-7 4-15 8-14 9-10
G+(13,16,6,10) contains Diamond
   via 5 12 4 9 10 3 1 2 7 18 17 14 16 6 20 19 11 13 removing 8-15
G+(13,16,7,8) contains Petersen
   via 6 10 8 15 11 16 19 13 17 18 removing 1-2 3-7 4-9 5-12 14-20
G+(13,16,8,15) contains Petersen
   via 8 14 11 13 17 20 15 18 16 19 removing 1-2 3-7 4-9 5-12 6-10
G+(13,16,8,9) contains Petersen
   via 6 10 17 13 11 16 18 15 20 19 removing 1-2 3-7 4-9 5-12 8-14
G+(13,16,9,10) contains Petersen
   via 6 11 9 20 10 16 18 17 13 19 removing 1-2 3-7 4-15 5-12 8-14
G+(13,16,10,12) contains Petersen
   via 6 10 20 12 14 13 19 16 18 17 removing 1-2 3-15 4-9 5-11 7-8
G+(16,18,1,2) contains Petersen
   via 2 7 8 11 20 17 18 19 16 13 removing 1-5 3-15 4-9 6-14 10-12
G+(16,18,1,5) contains Petersen
   via 5 7 8 11 20 17 18 19 16 13 removing 1-2 3-15 4-9 6-14 10-12
G+(16,18,1,11) contains Petersen
   via 5 7 8 11 20 17 18 19 16 13 removing 1-2 3-15 4-9 6-14 10-12
G+(16,18,2,3) contains Petersen
   via 2 7 14 10 20 13 16 19 18 17 removing 1-5 3-15 4-12 6-11 8-9
G+(16,18,2,7) contains Square1
   via 8 7 14 6 10 18 19 16 13 17 15 12 5 20 11 1 2 3 removing 4-9
G+(16,18,3,4) contains Petersen
   via 3 15 8 9 20 13 16 19 18 17 removing 1-5 2-7 4-12 6-14 10-11
G+(16,18,4,5) contains Petersen
   via 4 9 10 12 20 13 16 19 18 17 removing 1-5 2-7 3-15 6-11 8-14
G+(16,18,4,9) contains Petersen
   via 4 15 8 9 20 13 16 19 18 17 removing 1-2 3-7 5-12 6-14 10-11
G+(16,18,5,12) contains Petersen
   via 5 9 10 12 20 13 16 19 18 17 removing 1-2 3-7 4-15 6-11 8-14
G+(16,18,6,10) contains Petersen
   via 8 10 20 11 15 16 19 18 17 13 removing 1-2 3-7 4-9 5-12 6-14
G+(16,18,6,11) contains Petersen
   via 6 14 8 11 20 17 18 19 16 13 removing 1-2 3-7 4-15 5-12 9-10
G+(16,18,7,8) contains Petersen
   via 3 4 9 10 14 18 19 16 13 17 removing 1-2 5-12 6-11 7-20 8-15
G+(16,18,8,9) contains Petersen
   via 4 9 10 17 13 15 14 16 19 18 removing 1-2 3-7 5-12 6-11 8-20
G+(16,18,9,10) contains Petersen
   via 8 9 20 10 14 18 19 16 13 17 removing 1-2 3-7 4-15 5-12 6-11
G+(16,18,10,12) contains Petersen
   via 7 8 10 20 12 16 13 17 18 19 removing 1-2 3-15 4-9 5-11 6-14
G+(18,17,1,2) contains Petersen
   via 2 4 9 10 14 19 18 16 13 17 removing 1-20 3-15 5-12 6-11 7-8
G+(18,17,1,5) contains Petersen
   via 5 12 10 11 20 16 18 19 17 13 removing 1-2 3-15 4-9 6-14 7-8
G+(18,17,1,11) contains Petersen
   via 5 12 10 11 20 16 18 19 17 13 removing 1-2 3-15 4-9 6-14 7-8
G+(18,17,2,3) contains Petersen
   via 4 9 10 17 13 20 14 16 18 19 removing 1-2 3-15 5-12 6-11 7-8
G+(18,17,2,7) contains Petersen
   via 4 9 10 17 13 20 14 16 18 19 removing 1-2 3-15 5-12 6-11 7-8
G+(18,17,3,4) contains Petersen
   via 4 9 10 17 13 20 14 16 18 19 removing 1-2 3-15 5-12 6-11 7-8
G+(18,17,4,5) contains Diamond
   via 4 20 3 2 1 15 9 8 7 18 19 14 16 6 11 13 10 17 removing 5-12
G+(18,17,4,9) contains Petersen
   via 8 9 10 12 15 13 16 18 19 17 removing 1-5 2-3 4-20 6-11 7-14
G+(18,17,6,14) contains Petersen
   via 8 15 11 13 17 14 20 19 18 16 removing 1-2 3-7 4-9 5-12 6-10
G+(18,17,6,10) contains Petersen
   via 6 14 8 15 11 19 17 13 16 18 removing 1-2 3-7 4-9 5-12 10-20
G+(18,17,6,11) contains Petersen
   via 6 10 9 11 20 16 18 19 17 13 removing 1-2 3-7 4-15 5-12 8-14
G+(18,17,7,14) contains Petersen
   via 7 8 10 17 13 20 14 16 18 19 removing 1-2 3-15 4-9 5-12 6-11
G+(18,17,7,8) contains Petersen
   via 4 7 14 10 9 13 16 18 19 17 removing 1-2 3-15 5-12 6-11 8-20
G+(18,17,8,9) contains Petersen
   via 8 20 10 12 15 13 16 18 19 17 removing 1-5 2-3 4-9 6-11 7-14
G+(18,17,9,10) contains Petersen
   via 8 20 10 12 15 13 16 18 19 17 removing 1-5 2-3 4-9 6-11 7-14
G+(17,13,1,2) contains Petersen
   via 7 8 9 10 14 19 13 16 18 17 removing 1-20 2-3 4-15 5-12 6-11
G+(17,13,1,5) contains Petersen
   via 6 14 8 15 11 17 19 13 16 18 removing 1-20 2-7 3-4 5-12 9-10
G+(17,13,2,3) contains Petersen
   via 7 8 9 10 14 19 13 16 18 17 removing 1-2 3-20 4-15 5-12 6-11
G+(17,13,2,7) contains Petersen
   via 7 8 9 10 14 19 13 16 18 17 removing 1-2 3-20 4-15 5-12 6-11
G+(17,13,3,4) contains Petersen
   via 7 8 9 10 14 19 13 16 18 17 removing 1-2 3-15 4-20 5-12 6-11
G+(17,13,3,15) contains Petersen
   via 9 10 14 16 13 15 20 19 17 18 removing 1-2 3-4 5-12 6-11 7-8
G+(17,13,4,5) contains Petersen
   via 6 14 8 15 11 17 19 13 16 18 removing 1-5 2-7 3-4 9-10 12-20
G+(17,13,4,9) contains Petersen
   via 6 14 8 15 11 17 19 13 16 18 removing 1-2 3-7 4-20 5-12 9-10
G+(17,13,6,14) contains Petersen
   via 5 11 6 20 14 17 18 16 13 19 removing 1-2 3-15 4-9 7-8 10-12
G+(17,13,6,10) contains Diamond
   via 4 5 3 2 1 15 9 8 7 18 17 14 16 6 11 13 20 19 removing 10-12
G+(17,13,7,14) contains Petersen
   via 8 9 10 14 20 18 17 19 13 16 removing 1-2 3-7 4-15 5-12 6-11
G+(17,13,7,8) contains Petersen
   via 8 9 10 14 20 18 17 19 13 16 removing 1-2 3-7 4-15 5-12 6-11
G+(17,13,8,15) contains Petersen
   via 8 10 11 13 16 20 15 18 17 19 removing 1-2 3-7 4-9 5-12 6-14
G+(17,13,8,9) contains Petersen
   via 6 14 8 15 11 17 19 13 16 18 removing 1-2 3-7 4-9 5-12 10-20
G+(17,13,9,10) contains Petersen
   via 5 9 20 10 12 13 19 17 18 16 removing 1-2 3-7 4-15 6-11 8-14
# B-expansions via (13,16,11,1)
G+(13,16,11,1)+(11,20,2,3) contains Petersen
   via 6 11 13 17 12 16 19 20 21 18 removing 1-2 3-22 4-15 5-9 7-14 8-10
G+(13,16,11,1)+(11,20,2,7) contains Petersen
   via 6 11 13 17 12 16 19 20 21 18 removing 1-2 3-22 4-15 5-9 7-14 8-10
G+(13,16,11,1)+(11,20,3,4) contains Petersen
   via 10 11 13 17 12 16 19 20 21 18 removing 1-2 3-7 4-22 5-9 6-14 8-15
G+(13,16,11,1)+(11,20,3,15) contains Petersen
   via 10 11 13 17 12 16 19 20 21 18 removing 1-2 3-7 4-22 5-9 6-14 8-15
G+(13,16,11,1)+(11,20,4,5) contains Petersen
   via 6 11 13 17 12 16 19 20 21 18 removing 1-2 3-7 4-15 5-22 8-14 9-10
G+(13,16,11,1)+(11,20,4,9) contains Petersen
   via 6 11 13 17 12 16 19 20 21 18 removing 1-2 3-7 4-15 5-22 8-14 9-10
G+(13,16,11,1)+(11,20,5,12) contains Petersen
   via 7 14 11 13 17 20 21 18 16 19 removing 1-5 2-3 4-9 6-10 8-15 12-22
G+(13,16,11,1)+(11,20,7,14) contains Petersen
   via 6 11 13 17 12 16 19 20 21 18 removing 1-2 3-7 4-15 5-9 8-10 14-22
G+(13,16,11,1)+(11,20,7,8) contains Petersen
   via 6 11 13 17 12 16 19 20 21 18 removing 1-2 3-7 4-15 5-9 8-10 14-22
G+(13,16,11,1)+(11,20,8,15) contains Petersen
   via 10 11 13 17 12 16 19 20 21 18 removing 1-2 3-7 4-15 5-9 6-14 8-22
G+(13,16,11,1)+(11,20,8,9) contains Petersen
   via 6 11 13 17 12 16 19 20 21 18 removing 1-2 3-7 4-15 5-9 8-14 10-22
G+(13,16,11,1)+(11,20,9,10) contains Petersen
   via 6 11 13 17 12 16 19 20 21 18 removing 1-2 3-7 4-15 5-9 8-14 10-22
G+(13,16,11,1)+(11,20,10,12) contains Petersen
   via 6 10 22 12 14 13 19 16 18 17 removing 1-2 3-15 4-9 5-20 7-8 11-21
G+(13,16,11,1)+(11,20,12,17) contains Diamond
   via 7 14 8 10 6 15 2 3 12 18 16 22 17 21 11 13 20 19 removing 1-5 4-9
G+(13,16,11,1)+(11,20,14,16) contains Diamond
   via 4 5 3 2 1 15 9 8 7 18 17 22 16 21 20 19 11 13 removing 6-14 10-12
G+(13,16,11,1)+(11,20,15,18) contains Petersen
   via 10 11 13 17 12 16 19 20 21 18 removing 1-2 3-7 4-15 5-9 6-14 8-22
G+(13,16,11,1)+(11,20,16,18) contains Petersen
   via 10 11 13 17 12 16 19 20 21 22 removing 1-2 3-7 4-15 5-9 6-14 8-18
G+(13,16,11,1)+(11,20,17,18) contains Petersen
   via 10 11 13 17 12 18 19 20 21 22 removing 1-2 3-7 4-15 5-9 6-14 8-16
# C-expansions via (13,16,11,1)
G+(13,16,11,1)+(11,13,12,5) contains Petersen
   via 6 10 8 15 21 16 19 13 17 18 removing 1-5 2-3 4-9 7-14 11-20 12-22
G+(13,16,11,1)+(11,13,12,10) contains Diamond
   via 4 5 3 2 1 15 9 8 7 18 17 14 16 11 20 19 21 13 removing 6-10 12-22
G+(13,16,11,1)+(19,20,14,6) contains Diamond
   via 4 5 3 2 1 15 9 8 7 18 17 14 16 22 21 19 6 13 removing 10-12 11-20
G+(13,16,11,1)+(19,20,14,7) contains Petersen
   via 11 13 19 16 14 20 21 22 17 18 removing 1-2 3-7 4-9 5-12 6-10 8-15
# D-expansion via (13,16,11,1)
G+(13,16,11,1)+(13,19,18,15) contains Petersen
   via 8 12 17 13 14 22 18 16 19 21 removing 1-2 3-7 4-15 5-9 6-10 11-20
# E-expansions via (13,16,11,1)
G+(13,16,11,1)+(19,13,17,18)+(17,22,15,3) contains Petersen
   via 6 10 12 23 14 21 19 16 18 22 removing 1-2 3-4 5-9 7-8 11-20 13-17 15-24
G+(13,16,11,1)+(19,13,17,18)+(17,22,15,8) contains Petersen
   via 6 10 12 23 14 21 19 16 18 22 removing 1-2 3-7 4-5 8-9 11-20 13-17 15-24
G+(13,16,11,6) contains Square3
   via 1 2 3 4 5 19 7 8 9 10 13 12 17 16 15 18 11 20 removing 6-14
G+(16,18,14,6) contains Petersen
   via 6 10 8 15 11 19 16 13 17 18 removing 1-2 3-7 4-9 5-12 14-20
G+(16,18,14,7) contains Square3
   via 1 2 3 4 5 16 7 8 9 10 13 12 17 19 15 18 11 6 removing 14-20
G+(18,17,15,3) contains Petersen
   via 3 4 9 10 14 19 18 16 13 17 removing 1-2 5-12 6-11 7-8 15-20
G+(18,17,15,8) contains Petersen
   via 2 3 10 14 7 13 17 19 18 16 removing 1-5 4-12 6-11 8-9 15-20
G+(17,13,12,5) contains Petersen
   via 6 14 8 15 11 17 19 13 16 18 removing 1-5 2-7 3-4 9-10 12-20
G+(17,13,12,10) contains Diamond
   via 4 5 3 2 1 15 9 8 7 18 17 14 16 6 11 13 10 19 removing 12-20


##############################################################
# Proof of (15.2), claim (6)
G=Square6
# A-expansions:
G+(15,16,1,2) contains Petersen
   via 2 3 13 11 7 19 16 18 17 15 removing 1-20 4-9 5-12 6-10 8-14
G+(15,16,1,5) contains Concertina
   via 16 19 20 12 13 11 1 10 6 15 9 18 17 3 8 14 7 2 removing 4-5
G+(15,16,1,11) contains Petersen
   via 5 7 6 10 12 15 19 16 18 17 removing 1-20 2-3 4-9 8-14 11-13
G+(15,16,2,3) contains Petersen
   via 3 20 7 11 13 17 18 16 19 15 removing 1-2 4-9 5-12 6-10 8-14
G+(15,16,2,7) contains Petersen
   via 3 20 7 11 13 17 18 16 19 15 removing 1-2 4-9 5-12 6-10 8-14
G+(15,16,3,8) contains Petersen
   via 3 20 8 9 13 17 18 16 19 15 removing 1-2 4-5 6-10 7-14 11-12
G+(15,16,5,12) contains Petersen
   via 5 11 6 10 9 20 17 18 13 12 removing 1-2 3-8 4-15 7-14 16-19
G+(15,16,6,7) contains Petersen
   via 9 13 11 20 14 15 17 18 16 19 removing 1-5 2-7 3-8 4-12 6-10
G+(15,16,6,10) contains Petersen
   via 6 20 10 13 11 18 17 15 19 16 removing 1-2 3-7 4-9 5-12 8-14
G+(15,16,6,11) contains Petersen
   via 6 14 8 9 10 20 11 13 16 19 removing 1-5 2-7 3-17 4-12 15-18
G+(15,16,7,14) contains Petersen
   via 7 13 9 14 20 17 15 19 16 18 removing 1-2 3-8 4-5 6-10 11-12
G+(15,16,8,14) contains Petersen
   via 8 13 11 14 20 17 15 19 16 18 removing 1-2 3-7 4-9 5-12 6-10
G+(15,16,8,9) contains Petersen
   via 3 8 14 10 13 17 18 16 19 15 removing 1-5 2-7 4-12 6-11 9-20
G+(15,16,9,10) contains Petersen
   via 4 9 20 10 12 15 19 16 18 17 removing 1-2 3-8 5-11 6-13 7-14
G+(15,16,10,12) contains Petersen
   via 4 13 6 10 9 15 17 18 16 19 removing 1-2 3-8 5-11 7-14 12-20
G+(16,18,1,2) contains Petersen
   via 2 3 8 14 7 19 16 15 17 18 removing 1-20 4-9 5-12 6-10 11-13
G+(16,18,1,5) contains Petersen
   via 5 20 11 13 12 15 17 18 19 16 removing 1-2 3-8 4-9 6-10 7-14
G+(16,18,1,11) contains Petersen
   via 5 20 11 13 12 15 17 18 19 16 removing 1-2 3-8 4-9 6-10 7-14
G+(16,18,2,3) contains Petersen
   via 3 20 7 14 8 17 15 16 19 18 removing 1-2 4-9 5-12 6-10 11-13
G+(16,18,2,7) contains Petersen
   via 3 20 7 14 8 17 15 16 19 18 removing 1-2 4-9 5-12 6-10 11-13
G+(16,18,3,8) contains Petersen
   via 3 7 14 8 20 17 18 19 16 15 removing 1-2 4-5 6-10 9-12
G+(16,18,4,5) contains Petersen
   via 4 9 13 11 20 15 16 19 18 17 removing 1-2 3-8 5-12 6-10 7-14
G+(16,18,4,9) contains Petersen
   via 4 20 9 13 11 15 17 18 19 16 removing 1-2 3-7 5-12 6-10 8-14
G+(16,18,5,12) contains Petersen
   via 5 11 6 10 9 20 18 17 13 12 removing 1-2 3-7 4-15 8-14 16-19
G+(16,18,6,7) contains Diamond
   via 5 4 12 10 9 13 1 11 6 16 15 20 19 7 14 18 2 17 removing 3-8
G+(16,18,6,10) contains Petersen
   via 9 10 12 13 14 15 17 18 19 16 removing 1-11 2-7 3-8 4-5 6-20
G+(16,18,6,11) contains Petersen
   via 4 20 6 10 9 15 17 18 19 16 removing 1-2 3-8 5-12 7-14 11-13
G+(16,18,8,9) contains Petersen
   via 3 20 9 10 13 17 15 16 19 18 removing 1-5 2-7 4-12 6-11 8-14
G+(16,18,9,10) contains Petersen
   via 4 9 8 13 12 18 14 10 20 19 removing 1-5 2-7 3-17 6-11 15-16
G+(16,18,10,12) contains Petersen
   via 5 7 6 10 9 12 13 17 18 20 removing 1-11 2-3 4-15 8-14 16-19
G+(18,17,1,2) contains Petersen
   via 7 14 9 12 13 17 15 16 18 19 removing 1-11 2-20 3-8 4-5 6-10
G+(18,17,1,5) contains Petersen
   via 7 14 9 12 13 17 15 16 18 19 removing 1-2 3-8 4-5 6-10 11-20
G+(18,17,1,11) contains Petersen
   via 7 14 9 12 13 17 15 16 18 19 removing 1-2 3-8 4-5 6-10 11-20
G+(18,17,2,7) contains Petersen
   via 3 8 9 10 13 17 15 16 18 19 removing 1-5 2-20 4-12 6-11 7-14
G+(18,17,4,5) contains Petersen
   via 7 14 9 12 13 17 15 16 18 19 removing 1-2 3-8 4-20 5-11 6-10
G+(18,17,4,9) contains Petersen
   via 4 14 8 9 20 15 17 19 18 16 removing 1-2 3-7 5-12 6-10 11-13
G+(18,17,5,12) contains Petersen
   via 5 11 6 10 9 20 19 17 13 12 removing 1-2 3-7 4-15 8-14 16-18
G+(18,17,6,7) contains Petersen
   via 3 8 9 10 13 17 15 16 18 19 removing 1-5 2-7 4-12 6-11 14-20
G+(18,17,6,10) contains Petersen
   via 6 14 8 10 20 15 17 19 18 16 removing 1-2 3-7 4-9 5-12 11-13
G+(18,17,6,11) contains Petersen
   via 4 9 10 13 11 15 17 19 18 16 removing 1-2 3-8 5-12 6-20 7-14
G+(18,17,8,9) contains Diamond
   via 5 4 12 10 9 13 1 11 6 16 15 14 18 8 20 19 3 17 removing 2-7
G+(18,17,9,10) contains Petersen
   via 7 14 9 20 13 17 15 16 18 19 removing 1-2 3-8 4-5 6-10 11-12
G+(18,17,10,12) contains Petersen
   via 7 14 9 20 13 17 15 16 18 19 removing 1-2 3-8 4-5 6-10 11-12
G+(18,17,11,13) contains Petersen
   via 8 14 11 20 13 17 15 16 18 19 removing 1-2 3-7 4-9 5-12 6-10
G+(18,17,12,13) contains Petersen
   via 7 14 9 20 13 17 15 16 18 19 removing 1-2 3-8 4-5 6-10 11-12
G+(17,15,1,2) contains Diamond
   via 5 4 12 10 9 13 1 11 6 16 15 7 18 2 3 17 20 19 removing 8-14
G+(17,15,1,5) contains Petersen
   via 3 9 10 12 13 17 18 16 15 19 removing 1-20 2-7 4-5 6-11 8-14
G+(17,15,1,11) contains Petersen
   via 5 7 11 13 12 15 19 17 18 16 removing 1-20 2-3 4-9 6-10 8-14
G+(17,15,2,7) contains Petersen
   via 3 11 7 14 8 17 19 15 16 18 removing 1-5 2-20 4-12 6-10 9-13
G+(17,15,5,12) contains Petersen
   via 4 5 20 12 9 15 19 17 18 16 removing 1-2 3-7 6-10 8-14 11-13
G+(17,15,6,7) contains Petersen
   via 3 8 14 20 11 17 18 16 15 19 removing 1-5 2-7 4-12 6-10 9-13
G+(17,15,6,10) contains Petersen
   via 4 6 20 10 9 15 19 17 18 16 removing 1-2 3-7 5-12 8-14 11-13
G+(17,15,6,11) contains Petersen
   via 6 14 8 9 10 20 11 13 18 19 removing 1-5 2-7 3-17 4-12 15-16
G+(17,15,7,14) contains Petersen
   via 3 7 20 14 8 17 19 15 16 18 removing 1-2 4-5 6-10 9-12
G+(17,15,8,14) contains Petersen
   via 3 7 14 20 8 17 18 16 15 19 removing 1-2 4-9 5-12 6-10 11-13
G+(17,15,8,9) contains Concertina
   via 16 15 5 12 13 11 1 10 6 19 20 18 17 3 8 14 7 2 removing 4-9
G+(17,15,9,10) contains Petersen
   via 4 9 20 13 11 15 19 17 18 16 removing 1-2 3-8 5-12 6-10 7-14
G+(17,15,10,12) contains Petersen
   via 4 9 20 13 11 15 19 17 18 16 removing 1-2 3-8 5-12 6-10 7-14
G+(17,15,11,13) contains Petersen
   via 5 11 20 13 12 15 19 17 18 16 removing 1-2 3-7 4-9 6-10 8-14
G+(17,15,12,13) contains Petersen
   via 5 11 13 20 12 15 16 18 17 19 removing 1-2 3-8 4-9 6-10 7-14
G+(15,16,4,5) contains Concertina
   via 16 19 5 12 13 11 1 10 6 15 9 18 17 3 8 14 7 2 removing 4-20
G+(15,16,4,9) contains Petersen
   via 3 9 10 12 13 17 18 16 19 15 removing 1-5 2-7 4-20 6-11 8-14
G+(16,18,13,11) contains Petersen
   via 4 11 6 10 9 15 17 18 19 16 removing 1-2 3-8 5-12 7-14 13-20
G+(16,18,13,12) contains Petersen
   via 5 7 6 10 12 15 16 19 18 17 removing 1-11 2-3 4-9 8-14 13-20
G+(18,17,14,7) contains Petersen
   via 3 8 9 10 13 17 15 16 18 19 removing 1-5 2-7 4-12 6-11 14-20
# B-expansions via (18,17,14,8)
G+(18,17,14,8)+(14,20,1,2) contains Petersen
   via 2 7 10 13 22 19 20 21 14 18 removing 1-5 3-8 4-15 6-11 9-12 16-17
G+(18,17,14,8)+(14,20,1,5) contains Petersen
   via 7 13 16 18 14 17 15 21 20 19 removing 1-2 3-8 4-9 5-12 6-10 11-22
G+(18,17,14,8)+(14,20,1,11) contains Petersen
   via 7 13 16 18 14 17 15 21 20 19 removing 1-2 3-8 4-9 5-12 6-10 11-22
G+(18,17,14,8)+(14,20,2,3) contains Diamond
   via 5 4 12 10 9 13 1 11 6 16 15 14 18 21 20 19 22 17 removing 2-7 3-8
G+(18,17,14,8)+(14,20,3,17) contains Petersen
   via 3 8 9 14 18 22 17 19 20 21 removing 1-5 2-7 4-12 6-11 10-13 15-16
G+(18,17,14,8)+(14,20,4,15) contains Petersen
   via 7 13 16 18 14 17 15 21 20 19 removing 1-2 3-8 4-22 5-9 6-10 11-12
G+(18,17,14,8)+(14,20,4,5) contains Petersen
   via 7 13 16 18 14 17 15 21 20 19 removing 1-2 3-8 4-9 5-22 6-10 11-12
G+(18,17,14,8)+(14,20,4,9) contains Petersen
   via 4 7 8 9 22 19 20 21 14 18 removing 1-2 3-17 5-12 6-10 11-13 15-16
G+(18,17,14,8)+(14,20,5,12) contains Petersen
   via 5 11 6 10 9 22 19 17 13 12 removing 1-2 3-7 4-15 8-20 14-21 16-18
G+(18,17,14,8)+(14,20,6,10) contains Petersen
   via 6 7 8 10 22 19 20 21 14 18 removing 1-2 3-17 4-9 5-12 11-13 15-16
G+(18,17,14,8)+(14,20,6,11) contains Petersen
   via 7 10 16 18 14 17 15 21 20 19 removing 1-2 3-8 4-9 5-12 6-22 11-13
G+(18,17,14,8)+(14,20,9,10) contains Diamond
   via 6 7 11 1 2 13 10 12 5 18 14 4 19 9 8 20 22 21 removing 3-17 15-16
G+(18,17,14,8)+(14,20,10,12) contains Petersen
   via 6 7 14 18 16 20 21 15 17 19 removing 1-2 3-8 4-9 5-11 10-22 12-13
G+(18,17,14,8)+(14,20,11,13) contains Petersen
   via 6 10 13 22 11 18 16 15 17 19 removing 1-2 3-7 4-9 5-12 8-20 14-21
G+(18,17,14,8)+(14,20,12,13) contains Petersen
   via 6 7 14 18 16 20 21 15 17 19 removing 1-2 3-8 4-9 5-11 10-12 13-22
G+(18,17,14,8)+(14,20,13,16) contains Petersen
   via 9 10 13 17 15 20 22 16 18 19 removing 1-5 2-7 3-8 4-12 6-11 14-21
G+(18,17,14,8)+(14,20,15,17) contains Petersen
   via 7 13 16 18 14 17 22 21 20 19 removing 1-2 3-8 4-15 5-9 6-10 11-12
G+(18,17,14,8)+(14,20,15,16) contains Petersen
   via 11 13 16 18 14 15 22 21 20 19 removing 1-2 3-7 4-9 5-12 6-10 8-17
# C-expansions via (18,17,14,8)
G+(18,17,14,8)+(14,18,13,11) contains Petersen
   via 4 21 7 10 9 15 17 19 18 16 removing 1-2 3-8 5-12 6-11 13-22 14-20
G+(18,17,14,8)+(14,18,13,12) contains Petersen
   via 6 7 21 12 10 16 18 19 17 15 removing 1-2 3-8 4-9 5-11 13-22 14-20
G+(18,17,14,8)+(19,20,3,2) contains Diamond
   via 6 7 11 1 2 13 10 12 5 18 14 17 19 3 22 21 8 20 removing 4-9 15-16
# D-expansion via (18,17,14,8)
G+(18,17,14,8)+(18,19,15,4) contains Petersen
   via 7 11 13 19 17 18 16 15 22 21 removing 1-2 3-8 4-9 5-12 6-10 14-20
# E-expansions via (18,17,14,8)
G+(18,17,14,8)+(19,18,16,15)+(16,22,4,5) contains Diamond
   via 6 7 11 1 2 13 10 12 5 18 14 22 21 15 17 19 9 20 removing 3-8 4-24 16-23
G+(18,17,14,8)+(19,18,16,15)+(16,22,4,9) contains Petersen
   via 8 9 10 12 13 21 18 16 23 22 removing 1-5 2-7 3-17 4-24 6-11 14-20 15-19
# B-expansions via (17,15,3,2)
G+(17,15,3,2)+(3,20,1,5) contains Petersen
   via 7 14 8 9 10 20 21 13 18 19 removing 1-2 3-17 4-5 6-11 12-22 15-16
G+(17,15,3,2)+(3,20,1,11) contains Petersen
   via 7 14 8 9 10 20 21 13 18 19 removing 1-2 3-17 4-5 6-11 12-22 15-16
G+(17,15,3,2)+(3,20,4,15) contains Diamond
   via 6 7 11 1 2 13 10 12 5 16 18 22 15 21 20 19 3 17 removing 4-9 8-14
G+(17,15,3,2)+(3,20,4,5) contains Petersen
   via 7 14 8 9 10 20 21 12 18 19 removing 1-2 3-17 4-22 5-11 6-13 15-16
G+(17,15,3,2)+(3,20,4,9) contains Diamond
   via 6 7 11 1 2 13 10 12 5 16 18 4 15 22 20 19 9 17 removing 3-21 8-14
G+(17,15,3,2)+(3,20,5,12) contains Petersen
   via 5 11 6 10 9 22 20 19 13 12 removing 1-2 3-21 4-15 7-14 8-18 16-17
G+(17,15,3,2)+(3,20,6,7) contains Petersen
   via 3 8 14 20 21 17 18 16 15 19 removing 1-2 4-5 6-10 7-22 9-12
G+(17,15,3,2)+(3,20,6,10) contains Petersen
   via 4 7 20 10 9 15 19 17 18 16 removing 1-2 3-21 5-12 6-22 8-14 11-13
G+(17,15,3,2)+(3,20,6,11) contains Petersen
   via 7 14 8 9 10 20 21 13 18 19 removing 1-2 3-17 4-5 6-22 11-12 15-16
G+(17,15,3,2)+(3,20,7,14) contains Diamond
   via 5 4 12 10 9 13 1 11 6 16 15 22 18 21 3 17 20 19 removing 2-7 8-14
G+(17,15,3,2)+(3,20,9,10) contains Petersen
   via 4 7 18 17 9 15 16 22 20 19 removing 1-2 3-21 5-12 6-10 8-14 11-13
G+(17,15,3,2)+(3,20,10,12) contains Petersen
   via 6 7 18 17 10 15 16 22 20 19 removing 1-2 3-21 4-9 5-12 8-14 11-13
G+(17,15,3,2)+(3,20,11,13) contains Petersen
   via 6 7 20 13 10 15 19 17 18 16 removing 1-2 3-21 4-9 5-12 8-14 11-22
G+(17,15,3,2)+(3,20,12,13) contains Petersen
   via 6 7 18 17 10 15 16 22 20 19 removing 1-2 3-21 4-9 5-12 8-14 11-13
G+(17,15,3,2)+(3,20,13,16) contains Petersen
   via 7 11 13 17 18 20 22 16 15 19 removing 1-2 3-21 4-9 5-12 6-10 8-14
G+(17,15,3,2)+(3,20,14,18) contains Diamond
   via 5 4 12 10 9 13 1 11 6 16 15 22 18 21 3 17 20 19 removing 2-7 8-14
G+(17,15,3,2)+(3,20,15,16) contains Petersen
   via 8 9 13 16 18 21 20 19 15 22 removing 1-2 3-17 4-5 6-10 7-14 11-12
G+(17,15,3,2)+(3,20,16,18) contains Petersen
   via 7 14 8 15 16 20 21 22 18 19 removing 1-2 3-17 4-5 6-10 9-12
# C-expansions via (17,15,3,2)
G+(17,15,3,2)+(3,17,14,7) contains Petersen
   via 8 9 10 13 20 18 17 19 15 16 removing 1-5 2-7 3-21 4-12 6-11 14-22
G+(17,15,3,2)+(19,20,4,5) contains Petersen
   via 6 10 9 20 11 18 16 13 12 21 removing 1-5 2-7 3-17 4-22 8-14 15-19
G+(17,15,3,2)+(19,20,4,9) contains Diamond
   via 6 7 11 1 2 13 10 12 5 16 18 4 15 22 21 19 9 17 removing 3-20 8-14
# D-expansion via (17,15,3,2)
G+(17,15,3,2)+(17,19,16,13) contains Petersen
   via 7 13 9 15 19 18 17 21 22 16 removing 1-2 3-20 4-5 6-10 8-14 11-12
# E-expansions via (17,15,3,2)
G+(17,15,3,2)+(19,17,18,16)+(18,22,13,11) contains Petersen
   via 4 19 7 10 9 23 18 17 21 22 removing 1-2 3-20 5-12 6-11 8-14 13-24 15-16
G+(17,15,3,2)+(19,17,18,16)+(18,22,13,12) contains Petersen
   via 6 7 19 12 10 22 21 17 18 23 removing 1-2 3-20 4-9 5-11 8-14 13-24 15-16
G+(17,15,3,8) contains Square3
   via 2 1 11 6 7 19 5 12 10 8 17 14 18 15 13 16 3 20 removing 4-9


##############################################################
# Proof of (15.2), claim (7)
G=Square7
# A-expansions:
G+(3,8,1,2) contains Petersen
   via 3 17 7 11 19 16 14 8 18 13 removing 1-5 2-20 4-15 6-10
G+(3,8,1,5) contains Petersen
   via 7 14 8 20 11 17 18 13 16 15 removing 1-2 3-19 4-9 5-12 6-10
G+(3,8,1,11) contains Petersen
   via 7 14 8 20 11 17 18 13 16 15 removing 1-2 3-19 4-9 5-12 6-10
G+(3,8,2,7) contains Petersen
   via 3 19 8 16 15 17 18 9 10 13 removing 1-5 2-20 4-12 6-11 7-14
G+(3,8,4,5) contains Petersen
   via 7 14 8 20 11 17 18 13 16 15 removing 1-2 3-19 4-9 5-12 6-10
G+(3,8,4,9) contains Petersen
   via 4 11 7 14 20 15 17 9 13 16 removing 1-2 3-19 5-12 6-10 8-18
G+(3,8,5,12) contains Petersen
   via 4 5 14 8 9 15 16 12 20 19 removing 1-2 3-17 6-10 7-18 11-13
G+(3,8,6,7) contains Petersen
   via 3 17 7 20 19 16 14 8 18 13 removing 1-2 4-15 5-9 6-10 11-12
G+(3,8,6,10) contains Petersen
   via 4 11 6 14 9 15 20 10 13 16 removing 1-2 3-17 5-12 7-18 8-19
G+(3,8,6,11) contains Petersen
   via 6 7 14 8 20 10 16 15 17 18 removing 1-2 3-19 4-9 5-12 11-13
G+(3,8,9,10) contains Petersen
   via 3 17 7 10 19 16 14 8 18 12 removing 1-2 4-15 5-11 6-13 9-20
G+(3,8,10,12) contains Petersen
   via 3 17 7 20 19 16 14 8 18 12 removing 1-2 4-15 5-11 6-13 9-10
G+(3,8,11,13) contains Petersen
   via 5 12 8 14 11 15 19 20 13 16 removing 1-2 3-17 4-9 6-10 7-18
G+(3,8,12,13) contains Petersen
   via 3 17 7 20 19 16 14 8 18 13 removing 1-2 4-15 5-12 6-11 9-10
G+(3,8,13,16) contains Petersen
   via 3 17 7 13 19 15 14 8 18 9 removing 1-2 4-5 6-10 11-12 16-20
G+(8,18,1,2) contains Petersen
   via 2 7 10 13 20 17 18 19 14 16 removing 1-5 3-8 4-15 6-11 9-12
G+(8,18,1,5) contains Petersen
   via 7 11 13 16 14 17 18 19 20 15 removing 1-2 3-8 4-9 5-12 6-10
G+(8,18,1,11) contains Petersen
   via 7 11 13 16 14 17 18 19 20 15 removing 1-2 3-8 4-9 5-12 6-10
G+(8,18,2,7) contains Diamond
   via 5 4 12 10 9 13 1 11 6 16 15 7 14 20 19 8 2 3 removing 17-18
G+(8,18,4,15) contains Petersen
   via 7 11 13 16 14 17 18 19 20 15 removing 1-2 3-8 4-9 5-12 6-10
G+(8,18,4,5) contains Petersen
   via 7 11 13 16 14 17 18 19 20 15 removing 1-2 3-8 4-9 5-12 6-10
G+(8,18,5,12) contains Petersen
   via 4 5 11 18 9 15 13 12 20 19 removing 1-2 3-17 6-10 7-14 8-16
G+(8,18,6,7) contains Petersen
   via 3 17 7 14 8 15 20 19 18 16 removing 1-2 4-9 5-12 6-10 11-13
G+(8,18,6,10) contains Petersen
   via 4 6 7 18 9 15 16 10 20 19 removing 1-2 3-17 5-12 8-14 11-13
G+(8,18,6,11) contains Petersen
   via 6 7 14 16 10 20 19 18 17 15 removing 1-2 3-8 4-9 5-12 11-13
G+(8,18,10,12) contains Petersen
   via 6 10 9 18 11 14 16 13 20 19 removing 1-5 2-7 3-17 4-12 8-15
G+(8,18,11,13) contains Petersen
   via 5 11 7 18 12 15 16 13 20 19 removing 1-2 3-17 4-9 6-10 8-14
G+(8,18,12,13) contains Petersen
   via 6 10 9 18 11 14 16 13 20 19 removing 1-5 2-7 3-17 4-12 8-15
G+(8,18,13,16) contains Petersen
   via 6 10 12 13 11 16 15 17 18 20 removing 1-5 2-7 3-8 4-9 14-19
G+(8,18,15,16) contains Petersen
   via 3 8 14 9 15 17 16 20 19 18 removing 1-5 2-7 4-12 6-11 10-13
G+(18,17,1,5) contains Petersen
   via 7 10 9 18 14 17 15 16 13 19 removing 1-2 3-8 4-5 6-11 12-20
G+(18,17,1,11) contains Petersen
   via 7 10 9 18 14 17 15 16 13 19 removing 1-2 3-8 4-5 6-11 12-20
G+(18,17,4,15) contains Diamond
   via 6 7 11 1 2 13 10 12 5 16 14 20 15 19 17 3 18 8 removing 4-9
G+(18,17,4,5) contains Petersen
   via 7 10 9 18 14 17 15 16 12 19 removing 1-2 3-8 4-20 5-11 6-13
G+(18,17,5,12) contains Petersen
   via 5 11 6 10 9 20 19 18 13 12 removing 1-2 3-17 4-15 7-14
G+(18,17,6,7) contains Petersen
   via 5 7 20 13 12 15 19 18 14 16 removing 1-11 2-17 3-8 4-9 6-10
G+(18,17,6,10) contains Petersen
   via 4 11 7 14 18 15 17 19 13 16 removing 1-2 3-8 5-12 6-20 9-10
G+(18,17,6,11) contains Petersen
   via 7 10 9 18 14 17 15 16 13 19 removing 1-2 3-8 4-5 6-20 11-12
G+(18,17,7,14) contains Diamond
   via 5 4 12 10 9 13 1 11 6 16 15 20 14 19 18 8 17 3 removing 2-7
G+(18,17,10,12) contains Petersen
   via 7 10 9 18 14 17 15 16 20 19 removing 1-2 3-8 4-5 6-11
G+(18,17,11,13) contains Petersen
   via 6 7 16 13 10 11 15 18 19 20 removing 1-2 3-17 4-9 5-12 8-14
G+(18,17,12,13) contains Petersen
   via 7 12 9 18 14 17 15 16 20 19 removing 1-2 3-8 4-5 6-10 11-13
G+(18,17,13,16) contains Petersen
   via 7 13 9 18 14 17 15 16 20 19 removing 1-2 3-8 4-5 6-10 11-12
G+(18,17,14,16) contains Petersen
   via 3 17 7 14 8 16 13 18 19 20 removing 1-2 4-15 5-9 6-10 11-12
G+(18,17,15,16) contains Petersen
   via 7 14 8 15 11 19 18 13 16 20 removing 1-2 3-17 4-9 5-12 6-10
G+(17,3,1,5) contains Petersen
   via 6 10 9 17 11 14 16 13 12 19 removing 1-20 2-7 3-15 4-5 8-18
G+(17,3,1,11) contains Petersen
   via 5 7 11 13 12 15 19 18 14 16 removing 1-20 2-17 3-8 4-9 6-10
G+(17,3,4,5) contains Petersen
   via 6 10 9 17 11 14 16 13 12 19 removing 1-5 2-7 3-15 4-20 8-18
G+(17,3,4,9) contains Diamond
   via 6 7 11 1 2 13 10 12 5 16 14 4 15 20 19 3 9 8 removing 17-18
G+(17,3,5,12) contains Petersen
   via 5 11 6 10 9 20 17 18 13 12 removing 1-2 3-19 4-15 7-14
G+(17,3,6,7) contains Petersen
   via 9 10 13 17 18 15 16 14 20 19 removing 1-5 2-7 3-8 4-12 6-11
G+(17,3,6,10) contains Petersen
   via 4 9 10 13 11 15 19 17 18 16 removing 1-2 3-8 5-12 6-20 7-14
G+(17,3,6,11) contains Petersen
   via 6 10 9 18 14 19 15 16 13 17 removing 1-5 2-7 3-8 4-12 11-20
G+(17,3,7,14) contains Petersen
   via 9 10 13 17 18 15 16 14 20 19 removing 1-5 2-7 3-8 4-12 6-11
G+(17,3,9,10) contains Petersen
   via 4 9 20 13 11 15 19 17 18 16 removing 1-2 3-8 5-12 6-10 7-14
G+(17,3,10,12) contains Petersen
   via 4 9 20 13 11 15 19 17 18 16 removing 1-2 3-8 5-12 6-10 7-14
G+(17,3,11,13) contains Petersen
   via 6 7 16 13 10 11 15 18 17 20 removing 1-2 3-19 4-9 5-12 8-14
G+(17,3,12,13) contains Petersen
   via 5 11 13 20 12 15 16 18 17 19 removing 1-2 3-8 4-9 6-10 7-14
G+(17,3,13,16) contains Petersen
   via 3 11 7 14 8 19 17 18 13 20 removing 1-2 4-9 5-12 6-10 15-16
G+(17,3,14,16) contains Petersen
   via 3 15 7 14 8 19 17 18 16 20 removing 1-2 4-9 5-12 6-10 11-13
# Jumps creating quadrangles:
G+(3,8,15,4) contains Petersen
   via 7 14 8 20 11 17 18 13 16 15 removing 1-2 3-19 4-9 5-12 6-10
G+(3,8,15,16) contains Square6
   via 10 9 18 7 6 5 4 17 2 1 12 11 13 15 14 16 8 20 removing 3-19
G+(8,18,14,7) contains Square6
   via 1 2 17 4 5 6 7 18 9 10 11 12 13 20 15 16 3 14 removing 8-19
G+(8,18,14,16) contains Petersen
   via 3 15 9 10 14 17 18 20 16 13 removing 1-5 2-7 4-12 6-11 8-19
G+(18,17,9,4) contains Diamond
   via 6 7 11 1 2 13 10 12 5 16 14 4 15 19 17 3 18 8 removing 9-20
G+(18,17,9,10) contains Petersen
   via 4 11 7 14 18 15 17 19 13 16 removing 1-2 3-8 5-12 6-10 9-20
G+(17,3,2,1) contains Diamond
   via 5 4 12 10 9 13 1 11 6 16 15 7 14 17 18 8 19 3 removing 2-20
G+(17,3,2,7) contains Petersen
   via 7 10 9 18 14 19 15 16 13 17 removing 1-5 2-20 3-8 4-12 6-11


##############################################################
# Proof of (15.3) for Firstapex
G=Firstapex
G+(1,2,3,14) contains Petersen
   via 5 6 12 7 8 15 11 9 14 16 removing 1-13 2-17 3-18 4-10
G+(1,2,4,10) contains Petersen
   via 4 8 7 13 18 15 11 10 9 16 removing 1-6 2-17 3-14 5-12
G+(1,2,5,15) contains Petersen
   via 5 13 7 8 18 10 11 15 16 9 removing 1-17 2-3 4-14 6-12
G+(1,2,6,12) contains Petersen
   via 6 13 7 9 10 18 12 11 16 14 removing 1-17 2-8 3-4 5-15
G+(1,2,7,12) contains Petersen
   via 3 4 13 7 18 14 16 11 10 9 removing 1-17 2-8 5-15 6-12
G+(1,2,8,9) contains Petersen
   via 4 5 6 12 7 10 9 16 15 11 removing 1-13 2-17 3-14 8-18
G+(1,2,9,10) contains Petersen
   via 3 12 7 9 14 17 13 16 11 18 removing 1-6 2-8 4-10 5-15
G+(1,2,9,14) contains Petersen
   via 5 6 12 7 8 15 11 9 18 16 removing 1-13 2-17 3-14 4-10
G+(1,2,10,11) contains Petersen
   via 2 3 4 12 8 18 10 9 14 11 removing 1-17 5-15 6-13 7-16
G+(1,2,11,15) contains Petersen
   via 2 4 13 7 8 18 16 9 10 11 removing 1-17 3-14 5-15 6-12
G+(1,2,11,12) contains Petersen
   via 3 4 13 7 18 14 16 11 10 9 removing 1-17 2-8 5-15 6-12
G+(1,2,14,16) contains Petersen
   via 5 6 12 7 8 15 11 9 18 16 removing 1-13 2-17 3-14 4-10
G+(1,2,15,16) contains Petersen
   via 2 4 13 7 8 18 16 9 10 11 removing 1-17 3-14 5-15 6-12
G+(1,6,2,8) contains Petersen
   via 4 5 8 7 13 10 9 16 15 11 removing 1-17 2-18 3-14 6-12
G+(1,6,3,14) contains Petersen
   via 5 6 12 7 8 15 11 9 14 16 removing 1-2 3-18 4-10 13-17
G+(1,6,4,10) contains Petersen
   via 5 8 7 13 17 15 11 10 9 16 removing 1-2 3-14 4-18 6-12
G+(1,6,5,15) contains Petersen
   via 6 12 7 8 17 14 16 15 11 9 removing 1-13 2-3 4-10 5-18
G+(1,6,7,8) contains Petersen
   via 4 5 18 7 13 10 9 16 15 11 removing 1-17 2-8 3-14 6-12
G+(1,6,8,9) contains Petersen
   via 5 6 12 7 8 15 11 18 17 13 removing 1-2 3-14 4-10 9-16
G+(1,6,9,10) contains Petersen
   via 5 8 7 11 15 17 13 16 9 18 removing 1-2 3-14 4-10 6-12
G+(1,6,9,14) contains Petersen
   via 5 6 12 7 8 15 11 9 18 16 removing 1-2 3-14 4-10 13-17
G+(1,6,10,11) contains Petersen
   via 5 6 12 9 10 15 11 18 17 16 removing 1-2 3-4 7-13 8-14
G+(1,6,11,15) contains Petersen
   via 5 6 12 11 10 15 16 14 17 18 removing 1-13 2-8 3-4 7-9
G+(1,6,11,12) contains Petersen
   via 3 4 5 15 14 18 12 9 10 11 removing 1-13 2-8 6-17 7-16
G+(1,6,14,16) contains Petersen
   via 5 6 12 7 8 15 11 9 18 16 removing 1-2 3-14 4-10 13-17
G+(1,6,15,16) contains Petersen
   via 6 12 7 8 17 14 16 18 11 9 removing 1-13 2-3 4-10 5-15
G+(1,13,2,3) contains Petersen
   via 4 5 8 7 13 10 9 16 15 11 removing 1-17 2-18 3-14 6-12
G+(1,13,3,4) contains Petersen
   via 4 6 12 7 13 10 11 16 14 9 removing 1-17 2-8 3-18 5-15
G+(1,13,3,14) contains Petersen
   via 5 6 12 7 8 15 11 9 14 16 removing 1-2 3-18 4-10 13-17
G+(1,13,4,5) contains Petersen
   via 6 12 7 9 14 18 13 16 11 10 removing 1-17 2-8 3-4 5-15
G+(1,13,4,10) contains Petersen
   via 5 8 7 13 17 15 11 10 9 16 removing 1-2 3-14 4-18 6-12
G+(1,13,5,6) contains Petersen
   via 6 12 7 9 14 18 13 16 11 10 removing 1-17 2-8 3-4 5-15
G+(1,13,5,15) contains Petersen
   via 5 14 9 11 12 18 17 13 16 15 removing 1-6 2-3 4-10 7-8
G+(1,13,8,9) contains Petersen
   via 5 6 12 7 8 15 11 18 17 13 removing 1-2 3-14 4-10 9-16
G+(1,13,9,10) contains Petersen
   via 5 8 7 11 15 17 13 16 9 18 removing 1-2 3-14 4-10 6-12
G+(1,13,9,14) contains Petersen
   via 5 6 12 7 8 15 11 9 18 16 removing 1-2 3-14 4-10 13-17
G+(1,13,10,11) contains Petersen
   via 5 6 12 9 10 15 11 18 17 16 removing 1-2 3-4 7-13 8-14
G+(1,13,11,15) contains Petersen
   via 4 5 12 11 10 17 13 16 15 18 removing 1-6 2-8 3-14 7-9
G+(1,13,11,12) contains Petersen
   via 4 5 12 9 10 17 18 11 15 16 removing 1-6 2-8 3-14 7-13
G+(1,13,14,16) contains Petersen
   via 5 6 12 7 8 15 11 9 18 16 removing 1-2 3-14 4-10 13-17
G+(1,13,15,16) contains Petersen
   via 2 3 12 7 8 18 11 9 14 16 removing 1-6 4-10 5-15 13-17
G+(2,8,3,4) contains Petersen
   via 5 6 12 7 8 15 11 9 14 16 removing 1-13 2-17 3-18 4-10
G+(2,8,4,5) contains Petersen
   via 4 13 7 8 18 10 11 15 16 9 removing 1-6 2-17 3-14 5-12
G+(2,8,4,10) contains Petersen
   via 4 12 8 9 14 18 17 16 11 10 removing 1-6 2-3 5-15 7-13
G+(2,8,5,6) contains Petersen
   via 4 5 18 9 10 13 12 11 15 16 removing 1-6 2-17 3-14 7-8
G+(2,8,5,15) contains Petersen
   via 5 13 7 11 10 18 17 14 16 15 removing 1-2 3-4 6-12 8-9
G+(2,8,6,12) contains Petersen
   via 6 13 7 9 10 18 12 11 16 14 removing 1-2 3-4 5-15 8-17
G+(2,8,7,12) contains Petersen
   via 3 4 13 8 17 14 16 11 10 9 removing 1-2 5-15 6-12 7-18
G+(2,8,9,10) contains Petersen
   via 2 3 12 7 13 18 11 16 14 9 removing 1-6 4-10 5-15 8-17
G+(2,8,10,11) contains Petersen
   via 3 4 12 8 17 14 11 18 10 9 removing 1-2 5-15 6-13 7-16
G+(2,8,11,15) contains Petersen
   via 4 13 7 8 17 10 11 18 16 9 removing 1-2 3-14 5-15 6-12
G+(2,8,11,12) contains Petersen
   via 3 4 12 7 16 17 18 11 10 8 removing 1-2 5-15 6-13 9-14
G+(2,8,15,16) contains Petersen
   via 4 13 7 8 17 10 11 18 16 9 removing 1-2 3-14 5-15 6-12
G+(2,3,4,10) contains Petersen
   via 4 12 7 9 14 18 13 16 11 10 removing 1-6 2-8 3-17 5-15
G+(2,3,5,15) contains Petersen
   via 5 13 7 11 10 18 17 14 16 15 removing 1-2 3-4 6-12 8-9
G+(2,3,6,12) contains Petersen
   via 6 13 7 9 10 18 12 11 16 14 removing 1-2 3-4 5-15 8-17
G+(2,3,7,8) contains Petersen
   via 4 5 6 12 7 10 9 16 15 11 removing 1-13 2-17 3-14 8-18
G+(2,3,7,12) contains Petersen
   via 3 4 13 8 17 14 16 11 10 9 removing 1-2 5-15 6-12 7-18
G+(2,3,7,13) contains Petersen
   via 4 5 8 7 18 10 9 16 15 11 removing 1-13 2-17 3-14 6-12
G+(2,3,9,10) contains Petersen
   via 3 12 7 9 14 17 13 16 11 18 removing 1-6 2-8 4-10 5-15
G+(2,3,10,11) contains Petersen
   via 3 4 12 8 17 14 11 18 10 9 removing 1-2 5-15 6-13 7-16
G+(2,3,11,15) contains Petersen
   via 4 13 7 8 17 10 11 18 16 9 removing 1-2 3-14 5-15 6-12
G+(2,3,11,12) contains Petersen
   via 3 4 12 7 16 17 18 11 10 8 removing 1-2 5-15 6-13 9-14
G+(2,3,13,16) contains Petersen
   via 4 5 8 7 18 10 9 16 15 11 removing 1-13 2-17 3-14 6-12
G+(2,3,15,16) contains Petersen
   via 4 13 7 8 17 10 11 18 16 9 removing 1-2 3-14 5-15 6-12
G+(3,4,5,15) contains Petersen
   via 5 13 7 8 18 10 11 15 16 9 removing 1-2 3-14 4-17 6-12
G+(3,4,6,12) contains Petersen
   via 6 13 7 9 10 18 12 11 16 14 removing 1-2 3-8 4-17 5-15
G+(3,4,7,8) contains Petersen
   via 5 6 12 7 18 15 11 9 14 16 removing 1-13 2-8 3-17 4-10
G+(3,4,7,12) contains Petersen
   via 4 13 7 9 10 17 18 11 16 14 removing 1-2 3-8 5-15 6-12
G+(3,4,7,13) contains Petersen
   via 4 6 12 7 18 10 11 16 14 9 removing 1-13 2-8 3-17 5-15
G+(3,4,8,9) contains Petersen
   via 5 6 12 7 18 15 11 9 14 16 removing 1-13 2-8 3-17 4-10
G+(3,4,10,11) contains Petersen
   via 3 6 5 15 14 18 10 9 12 11 removing 1-13 2-8 4-17 7-16
G+(3,4,11,15) contains Petersen
   via 4 13 7 8 17 10 11 18 16 9 removing 1-2 3-14 5-15 6-12
G+(3,4,11,12) contains Petersen
   via 4 13 7 9 10 17 18 11 16 14 removing 1-2 3-8 5-15 6-12
G+(3,4,13,16) contains Petersen
   via 4 6 12 7 18 10 11 16 14 9 removing 1-13 2-8 3-17 5-15
G+(3,4,15,16) contains Petersen
   via 4 13 7 8 17 10 11 18 16 9 removing 1-2 3-14 5-15 6-12
G+(3,14,4,5) contains Petersen
   via 4 13 7 9 10 18 12 11 16 14 removing 1-6 2-8 3-17 5-15
G+(3,14,5,6) contains Petersen
   via 5 8 7 16 15 18 12 11 9 14 removing 1-2 3-17 4-10 6-13
G+(3,14,5,15) contains Petersen
   via 5 13 7 11 10 18 17 14 16 15 removing 1-2 3-4 6-12 8-9
G+(3,14,6,12) contains Petersen
   via 6 13 7 9 10 18 12 11 16 14 removing 1-2 3-4 5-15 8-17
G+(3,14,7,8) contains Petersen
   via 2 3 10 9 8 16 12 18 17 14 removing 1-6 4-5 7-13 11-15
G+(3,14,7,12) contains Petersen
   via 4 13 7 9 10 17 18 11 16 14 removing 1-2 3-8 5-15 6-12
G+(3,14,7,13) contains Petersen
   via 2 3 12 7 8 13 16 14 17 18 removing 1-6 4-5 9-10 11-15
G+(3,14,10,11) contains Petersen
   via 3 4 10 9 8 17 18 13 16 14 removing 1-2 5-6 7-12 11-15
G+(3,14,11,15) contains Petersen
   via 3 4 10 11 13 17 14 16 15 18 removing 1-2 5-6 7-12 8-9
G+(3,14,11,12) contains Petersen
   via 4 13 7 9 10 17 18 11 16 14 removing 1-2 3-8 5-15 6-12
G+(3,14,13,16) contains Petersen
   via 4 5 8 7 18 10 9 16 15 11 removing 1-13 2-3 6-12 14-17
G+(3,14,15,16) contains Petersen
   via 3 4 13 7 8 18 16 9 10 11 removing 1-2 5-15 6-12 14-17
G+(4,5,6,12) contains Petersen
   via 6 8 7 16 15 18 12 11 9 14 removing 1-13 2-3 4-10 5-17
G+(4,5,7,8) contains Petersen
   via 4 13 7 11 10 17 18 9 16 15 removing 1-6 2-8 3-14 5-12
G+(4,5,7,12) contains Petersen
   via 5 6 14 10 17 15 16 18 12 11 removing 1-13 2-8 3-4 7-9
G+(4,5,7,13) contains Petersen
   via 6 12 7 9 14 17 18 16 11 10 removing 1-13 2-8 3-4 5-15
G+(4,5,8,9) contains Petersen
   via 3 4 10 13 8 14 9 18 17 16 removing 1-2 5-6 7-12 11-15
G+(4,5,9,10) contains Petersen
   via 3 6 5 15 14 10 18 9 12 11 removing 1-13 2-8 4-17 7-16
G+(4,5,9,14) contains Petersen
   via 3 4 10 9 8 14 11 12 17 18 removing 1-2 5-15 6-13 7-16
G+(4,5,11,12) contains Petersen
   via 5 8 7 16 15 17 18 11 9 14 removing 1-13 2-3 4-10 6-12
G+(4,5,13,16) contains Petersen
   via 6 12 7 9 14 17 18 16 11 10 removing 1-13 2-8 3-4 5-15
G+(4,5,14,16) contains Petersen
   via 4 13 7 9 10 17 12 11 16 18 removing 1-6 2-8 3-14 5-15
G+(4,10,5,6) contains Petersen
   via 5 8 7 13 18 15 11 10 9 16 removing 1-2 3-14 4-17 6-12
G+(4,10,6,12) contains Petersen
   via 5 6 13 7 8 15 16 9 18 12 removing 1-2 3-14 4-17 10-11
G+(4,10,7,8) contains Petersen
   via 5 6 12 7 17 15 11 10 14 16 removing 1-13 2-8 3-4 9-18
G+(4,10,7,12) contains Petersen
   via 5 6 14 10 17 15 16 18 12 11 removing 1-13 2-8 3-4 7-9
G+(4,10,7,13) contains Petersen
   via 4 8 9 10 17 15 16 13 12 11 removing 1-2 3-14 5-6 7-18
G+(4,10,8,9) contains Petersen
   via 5 6 12 7 17 15 11 10 14 16 removing 1-13 2-8 3-4 9-18
G+(4,10,11,12) contains Petersen
   via 4 5 8 7 18 14 9 11 15 16 removing 1-13 2-3 6-12 10-17
G+(4,10,13,16) contains Petersen
   via 4 8 9 10 17 15 16 18 13 11 removing 1-2 3-14 5-6 7-12
G+(5,6,7,8) contains Petersen
   via 4 5 17 9 10 13 12 11 15 16 removing 1-6 2-8 3-14 7-18
G+(5,6,7,12) contains Petersen
   via 3 4 5 15 14 12 18 9 10 11 removing 1-13 2-8 6-17 7-16
G+(5,6,7,13) contains Petersen
   via 6 12 7 9 14 17 18 16 11 10 removing 1-13 2-8 3-4 5-15
G+(5,6,8,9) contains Petersen
   via 4 5 17 12 7 10 9 16 15 11 removing 1-2 3-14 6-13 8-18
G+(5,6,9,10) contains Petersen
   via 5 8 7 11 15 17 13 16 9 18 removing 1-2 3-14 4-10 6-12
G+(5,6,9,14) contains Petersen
   via 5 8 7 16 15 17 12 11 9 18 removing 1-2 3-14 4-10 6-13
G+(5,6,10,11) contains Petersen
   via 5 8 7 11 15 17 13 16 9 18 removing 1-2 3-14 4-10 6-12
G+(5,6,13,16) contains Petersen
   via 6 12 7 9 14 17 18 16 11 10 removing 1-13 2-8 3-4 5-15
G+(5,6,14,16) contains Petersen
   via 5 8 7 16 15 17 12 11 9 18 removing 1-2 3-14 4-10 6-13
G+(5,15,7,8) contains Petersen
   via 5 13 7 11 10 17 18 9 16 15 removing 1-2 3-4 6-12 8-14
G+(5,15,7,12) contains Petersen
   via 5 6 16 9 10 17 15 11 12 18 removing 1-2 3-4 7-13 8-14
G+(5,15,7,13) contains Petersen
   via 5 6 12 7 9 17 15 16 13 18 removing 1-2 3-4 8-14 10-11
G+(5,15,8,9) contains Petersen
   via 5 13 7 11 10 17 18 9 16 15 removing 1-2 3-4 6-12 8-14
G+(5,15,9,10) contains Petersen
   via 4 5 12 9 14 10 11 15 17 18 removing 1-2 3-8 6-13 7-16
G+(5,15,9,14) contains Petersen
   via 4 5 7 9 10 14 16 15 17 18 removing 1-2 3-8 6-13 11-12
G+(5,15,13,16) contains Petersen
   via 5 6 12 7 18 10 11 16 14 9 removing 1-13 2-8 3-4 15-17
G+(5,15,14,16) contains Petersen
   via 4 5 12 7 13 10 11 16 18 9 removing 1-6 2-8 3-14 15-17
G+(6,12,7,8) contains Petersen
   via 4 5 17 9 10 13 12 11 15 16 removing 1-6 2-8 3-14 7-18
G+(6,12,8,9) contains Petersen
   via 5 6 13 7 8 15 16 18 17 12 removing 1-2 3-14 4-10 9-11
G+(6,12,9,10) contains Petersen
   via 5 6 13 7 8 15 16 9 17 12 removing 1-2 3-14 4-10 11-18
G+(6,12,9,14) contains Petersen
   via 6 13 7 9 10 17 12 11 16 18 removing 1-2 3-4 5-15 8-14
G+(6,12,10,11) contains Petersen
   via 5 6 13 7 8 15 16 9 17 12 removing 1-2 3-14 4-10 11-18
G+(6,12,14,16) contains Petersen
   via 6 13 7 9 10 17 12 11 16 18 removing 1-2 3-4 5-15 8-14
G+(7,8,9,14) contains Petersen
   via 2 3 12 7 13 9 11 16 14 18 removing 1-6 4-10 5-15 8-17
G+(7,8,11,15) contains Petersen
   via 5 12 7 17 8 15 16 9 11 18 removing 1-2 3-14 4-10 6-13
G+(7,8,14,16) contains Petersen
   via 2 3 14 9 8 16 18 17 12 11 removing 1-6 4-10 5-15 7-13
G+(7,8,15,16) contains Petersen
   via 5 13 7 17 8 15 11 9 16 18 removing 1-2 3-14 4-10 6-12
G+(7,12,9,14) contains Petersen
   via 4 6 13 9 10 14 16 11 12 18 removing 1-2 3-8 5-15 7-17
G+(7,12,11,15) contains Petersen
   via 5 6 13 7 8 15 16 9 12 17 removing 1-2 3-14 4-10 11-18
G+(7,12,14,16) contains Petersen
   via 6 13 7 9 14 12 17 18 16 11 removing 1-2 3-8 4-10 5-15
G+(7,12,15,16) contains Petersen
   via 5 6 16 9 8 15 18 17 12 11 removing 1-2 3-14 4-10 7-13
G+(7,13,8,9) contains Petersen
   via 3 4 10 11 8 14 9 18 13 16 removing 1-2 5-15 6-12 7-17
G+(7,13,9,10) contains Petersen
   via 4 8 7 11 10 13 17 18 9 16 removing 1-2 3-14 5-15 6-12
G+(7,13,9,14) contains Petersen
   via 3 4 10 11 7 14 18 17 13 16 removing 1-2 5-15 6-12 8-9
G+(7,13,10,11) contains Petersen
   via 6 12 7 9 10 13 17 18 11 16 removing 1-2 3-4 5-15 8-14
G+(7,13,11,15) contains Petersen
   via 5 6 11 9 8 15 18 17 13 16 removing 1-2 3-14 4-10 7-12
G+(7,13,11,12) contains Petersen
   via 4 5 12 9 10 13 18 11 15 16 removing 1-6 2-8 3-14 7-17
G+(7,13,14,16) contains Petersen
   via 2 3 12 7 8 16 11 9 14 18 removing 1-6 4-10 5-15 13-17
G+(7,13,15,16) contains Petersen
   via 5 6 12 7 8 15 11 9 16 18 removing 1-2 3-14 4-10 13-17
G+(8,9,11,15) contains Petersen
   via 4 8 17 9 10 15 18 11 13 16 removing 1-2 3-14 5-6 7-12
G+(8,9,13,16) contains Petersen
   via 3 4 10 11 8 14 9 17 18 16 removing 1-2 5-15 6-12 7-13
G+(8,9,15,16) contains Petersen
   via 4 5 13 7 8 10 16 18 15 11 removing 1-2 3-14 6-12 9-17
G+(9,10,11,15) contains Petersen
   via 4 5 8 7 11 14 9 18 15 16 removing 1-13 2-3 6-12 10-17
G+(9,10,13,16) contains Petersen
   via 4 5 13 7 8 10 18 16 15 11 removing 1-2 3-14 6-12 9-17
G+(9,10,15,16) contains Petersen
   via 4 5 8 7 16 10 17 18 15 11 removing 1-13 2-3 6-12 9-14
G+(9,14,10,11) contains Petersen
   via 5 6 12 7 10 15 11 18 14 16 removing 1-13 2-8 3-4 9-17
G+(9,14,11,15) contains Petersen
   via 5 6 12 7 9 15 18 17 14 16 removing 1-13 2-8 3-4 10-11
G+(9,14,11,12) contains Petersen
   via 4 12 7 9 10 14 16 11 18 17 removing 1-2 3-8 5-15 6-13
G+(9,14,13,16) contains Petersen
   via 3 4 13 7 8 16 18 9 10 11 removing 1-2 5-15 6-12 14-17
G+(9,14,15,16) contains Petersen
   via 4 5 8 7 16 10 9 18 15 11 removing 1-13 2-3 6-12 14-17
G+(10,11,13,16) contains Petersen
   via 5 13 7 9 10 15 11 17 18 16 removing 1-2 3-4 6-12 8-14
G+(10,11,14,16) contains Petersen
   via 5 6 12 7 10 15 11 17 18 16 removing 1-13 2-8 3-4 9-14
G+(11,15,13,16) contains Petersen
   via 4 5 12 7 13 10 11 18 16 9 removing 1-6 2-8 3-14 15-17
G+(11,15,14,16) contains Petersen
   via 5 6 12 7 16 10 11 18 14 9 removing 1-13 2-8 3-4 15-17
G+(11,12,13,16) contains Petersen
   via 4 5 12 9 10 18 17 11 15 16 removing 1-6 2-8 3-14 7-13
G+(11,12,14,16) contains Petersen
   via 5 12 7 9 14 15 16 18 17 11 removing 1-2 3-8 4-10 6-13


##############################################################
# Proof of (15.3) for Secondapex
G=Secondapex
G+(1,2,3,8) contains Petersen
   via 3 14 6 11 18 12 10 9 16 13 removing 1-5 2-17 4-15 7-8
G+(1,2,4,15) contains Petersen
   via 4 7 6 10 12 18 11 13 16 15 removing 1-5 2-17 3-14 8-9
G+(1,2,5,12) contains Petersen
   via 5 11 7 9 15 18 14 16 13 12 removing 1-17 2-3 4-8 6-10
G+(1,2,6,10) contains Petersen
   via 2 4 11 7 14 10 13 16 15 9 removing 1-17 3-8 5-12 6-18
G+(1,2,7,8) contains Petersen
   via 3 14 7 18 8 12 10 9 16 13 removing 1-5 2-17 4-15 6-11
G+(1,2,8,9) contains Petersen
   via 6 7 8 12 10 11 18 9 16 13 removing 1-5 2-17 3-14 4-15
G+(1,2,9,15) contains Petersen
   via 3 7 6 10 12 17 11 13 16 18 removing 1-5 2-14 4-15 8-9
G+(1,2,9,10) contains Petersen
   via 2 4 11 7 14 18 13 16 15 9 removing 1-17 3-8 5-12 6-10
G+(1,2,10,12) contains Petersen
   via 6 7 8 9 10 13 12 18 14 16 removing 1-17 2-3 4-15 5-11
G+(1,2,11,13) contains Petersen
   via 6 7 8 9 10 11 18 13 16 15 removing 1-17 2-14 3-4 5-12
G+(1,2,12,13) contains Petersen
   via 5 11 6 7 8 12 10 9 16 14 removing 1-17 2-3 4-15 13-18
G+(1,2,13,16) contains Petersen
   via 3 4 11 7 8 18 13 9 15 16 removing 1-17 2-14 5-12 6-10
G+(1,2,15,16) contains Petersen
   via 3 7 6 10 12 17 11 13 16 18 removing 1-5 2-14 4-15 8-9
G+(1,5,2,14) contains Petersen
   via 4 5 14 7 11 15 16 13 12 9 removing 1-17 2-18 3-8 6-10
G+(1,5,3,8) contains Petersen
   via 5 14 6 11 17 12 10 9 16 13 removing 1-2 3-18 4-15 7-8
G+(1,5,4,15) contains Petersen
   via 5 7 6 10 12 17 11 13 16 15 removing 1-2 3-14 4-18 8-9
G+(1,5,6,7) contains Petersen
   via 4 5 18 6 11 15 16 13 12 10 removing 1-17 2-14 3-8 7-9
G+(1,5,6,10) contains Petersen
   via 3 4 18 7 8 13 10 9 15 16 removing 1-17 2-14 5-12 6-11
G+(1,5,6,11) contains Petersen
   via 6 7 8 9 10 18 11 13 16 15 removing 1-17 2-14 3-4 5-12
G+(1,5,7,14) contains Petersen
   via 4 5 18 7 11 15 16 13 12 9 removing 1-17 2-14 3-8 6-10
G+(1,5,7,8) contains Petersen
   via 5 14 6 11 17 12 10 9 16 13 removing 1-2 3-8 4-15 7-18
G+(1,5,8,9) contains Petersen
   via 6 7 8 12 10 11 18 9 16 13 removing 1-2 3-14 4-15 5-17
G+(1,5,9,15) contains Petersen
   via 5 7 6 10 12 17 11 13 16 18 removing 1-2 3-14 4-15 8-9
G+(1,5,9,10) contains Petersen
   via 5 8 6 10 12 17 11 13 9 18 removing 1-2 3-14 4-15 7-16
G+(1,5,10,12) contains Petersen
   via 6 7 8 9 10 13 12 18 14 16 removing 1-11 2-3 4-15 5-17
G+(1,5,14,16) contains Petersen
   via 4 5 18 7 11 15 16 13 12 9 removing 1-17 2-14 3-8 6-10
G+(1,5,15,16) contains Petersen
   via 5 7 6 10 12 17 11 13 16 18 removing 1-2 3-14 4-15 8-9
G+(1,11,2,3) contains Petersen
   via 4 5 14 7 11 15 16 13 12 9 removing 1-17 2-18 3-8 6-10
G+(1,11,3,4) contains Petersen
   via 5 14 6 11 18 12 10 9 16 13 removing 1-17 2-3 4-15 7-8
G+(1,11,3,8) contains Petersen
   via 5 14 6 11 17 12 10 9 16 13 removing 1-2 3-18 4-15 7-8
G+(1,11,4,5) contains Petersen
   via 5 14 7 9 12 18 11 13 16 15 removing 1-17 2-3 4-8 6-10
G+(1,11,4,15) contains Petersen
   via 5 7 6 10 12 17 11 13 16 15 removing 1-2 3-14 4-18 8-9
G+(1,11,6,10) contains Petersen
   via 2 3 8 9 16 17 11 13 12 10 removing 1-5 4-15 6-18 7-14
G+(1,11,7,8) contains Petersen
   via 5 14 6 11 17 12 10 9 16 13 removing 1-2 3-8 4-15 7-18
G+(1,11,8,9) contains Petersen
   via 6 7 8 12 10 11 18 9 16 13 removing 1-2 3-14 4-15 5-17
G+(1,11,9,15) contains Petersen
   via 5 7 6 10 12 17 11 13 16 18 removing 1-2 3-14 4-15 8-9
G+(1,11,9,10) contains Petersen
   via 5 8 6 10 12 17 11 13 9 18 removing 1-2 3-14 4-15 7-16
G+(1,11,10,12) contains Petersen
   via 6 7 12 18 10 11 13 16 14 17 removing 1-5 2-3 4-15 8-9
G+(1,11,15,16) contains Petersen
   via 5 7 6 10 12 17 11 13 16 18 removing 1-2 3-14 4-15 8-9
G+(2,3,4,15) contains Petersen
   via 4 7 6 10 12 18 11 13 16 15 removing 1-5 2-14 3-17 8-9
G+(2,3,5,12) contains Petersen
   via 5 11 7 9 15 18 14 16 13 12 removing 1-2 3-17 4-8 6-10
G+(2,3,6,7) contains Petersen
   via 4 5 14 7 18 15 16 13 12 9 removing 1-11 2-17 3-8 6-10
G+(2,3,6,10) contains Petersen
   via 4 11 7 9 15 17 14 16 13 10 removing 1-2 3-8 5-12 6-18
G+(2,3,6,11) contains Petersen
   via 4 5 14 7 18 15 16 13 12 9 removing 1-11 2-17 3-8 6-10
G+(2,3,8,9) contains Petersen
   via 6 7 8 12 10 11 18 9 16 13 removing 1-5 2-14 3-17 4-15
G+(2,3,9,15) contains Petersen
   via 3 7 6 10 12 17 11 13 16 18 removing 1-5 2-14 4-15 8-9
G+(2,3,9,10) contains Petersen
   via 4 11 7 9 15 17 14 16 13 18 removing 1-2 3-8 5-12 6-10
G+(2,3,10,12) contains Petersen
   via 6 7 8 9 10 13 12 18 14 16 removing 1-2 3-17 4-15 5-11
G+(2,3,11,13) contains Petersen
   via 6 10 9 15 11 14 17 18 13 16 removing 1-2 3-4 5-12 7-8
G+(2,3,12,13) contains Petersen
   via 5 11 6 7 8 12 10 9 16 14 removing 1-2 3-17 4-15 13-18
G+(2,3,13,16) contains Petersen
   via 3 4 11 7 8 18 13 9 15 16 removing 1-2 5-12 6-10 14-17
G+(2,3,15,16) contains Petersen
   via 3 7 6 10 12 17 11 13 16 18 removing 1-5 2-14 4-15 8-9
G+(2,14,3,4) contains Petersen
   via 3 11 6 10 9 18 14 16 13 12 removing 1-5 2-17 4-15 7-8
G+(2,14,4,5) contains Petersen
   via 4 11 7 9 15 18 14 16 13 12 removing 1-5 2-17 3-8 6-10
G+(2,14,4,15) contains Petersen
   via 4 8 9 11 13 18 15 16 14 17 removing 1-5 2-3 6-7 10-12
G+(2,14,5,12) contains Petersen
   via 5 11 7 9 15 18 14 16 13 12 removing 1-2 3-17 4-8 6-10
G+(2,14,6,10) contains Petersen
   via 4 11 7 9 15 17 14 16 13 10 removing 1-2 3-8 5-12 6-18
G+(2,14,8,9) contains Petersen
   via 6 7 8 18 9 11 13 16 14 17 removing 1-5 2-3 4-15 10-12
G+(2,14,9,15) contains Petersen
   via 2 3 8 9 13 17 14 16 15 18 removing 1-5 4-12 6-7 10-11
G+(2,14,9,10) contains Petersen
   via 4 11 7 9 15 17 14 16 13 18 removing 1-2 3-8 5-12 6-10
G+(2,14,10,12) contains Petersen
   via 6 7 8 9 10 13 12 18 14 16 removing 1-2 3-17 4-15 5-11
G+(2,14,11,13) contains Petersen
   via 6 10 9 15 11 14 17 18 13 16 removing 1-2 3-4 5-12 7-8
G+(2,14,12,13) contains Petersen
   via 5 11 6 7 8 12 10 9 16 14 removing 1-2 3-17 4-15 13-18
G+(2,14,13,16) contains Petersen
   via 3 4 11 7 8 18 13 9 15 16 removing 1-2 5-12 6-10 14-17
G+(2,14,15,16) contains Petersen
   via 2 3 7 6 11 18 16 13 12 10 removing 1-5 4-15 8-9 14-17
G+(3,4,5,12) contains Petersen
   via 5 11 6 7 18 15 10 12 13 16 removing 1-2 3-14 4-17 8-9
G+(3,4,6,7) contains Petersen
   via 3 8 7 16 13 17 18 10 9 15 removing 1-5 2-14 4-12 6-11
G+(3,4,6,10) contains Petersen
   via 4 11 7 9 15 17 14 16 13 10 removing 1-2 3-8 5-12 6-18
G+(3,4,6,11) contains Petersen
   via 6 7 8 9 10 18 11 13 16 15 removing 1-5 2-14 3-17 4-12
G+(3,4,7,14) contains Petersen
   via 3 11 6 10 9 17 18 16 13 12 removing 1-5 2-14 4-15 7-8
G+(3,4,7,8) contains Petersen
   via 6 7 18 8 11 10 12 13 16 9 removing 1-5 2-14 3-17 4-15
G+(3,4,9,10) contains Petersen
   via 4 11 7 9 15 17 14 16 13 18 removing 1-2 3-8 5-12 6-10
G+(3,4,10,12) contains Petersen
   via 4 11 6 7 17 15 10 18 13 16 removing 1-2 3-14 5-12 8-9
G+(3,4,11,13) contains Petersen
   via 6 7 8 9 10 11 18 13 16 15 removing 1-2 3-14 4-17 5-12
G+(3,4,12,13) contains Petersen
   via 4 11 6 7 17 15 10 18 13 16 removing 1-2 3-14 5-12 8-9
G+(3,4,13,16) contains Petersen
   via 4 11 7 8 17 15 16 18 13 9 removing 1-2 3-14 5-12 6-10
G+(3,4,14,16) contains Petersen
   via 3 11 6 10 9 17 18 16 13 12 removing 1-5 2-14 4-15 7-8
G+(3,8,4,5) contains Petersen
   via 4 11 6 7 18 15 10 12 13 16 removing 1-5 2-14 3-17 8-9
G+(3,8,5,12) contains Petersen
   via 5 11 6 7 18 15 10 12 13 16 removing 1-2 3-14 4-17 8-9
G+(3,8,6,7) contains Petersen
   via 4 5 14 8 17 15 16 13 12 9 removing 1-11 2-3 6-10 7-18
G+(3,8,6,10) contains Petersen
   via 3 4 11 7 14 10 13 16 15 9 removing 1-2 5-12 6-18 8-17
G+(3,8,6,11) contains Petersen
   via 3 14 6 18 17 12 10 9 16 13 removing 1-2 4-15 5-11 7-8
G+(3,8,9,10) contains Petersen
   via 3 4 11 7 14 18 13 16 15 9 removing 1-2 5-12 6-10 8-17
G+(3,8,10,12) contains Petersen
   via 4 11 6 7 17 15 10 18 13 16 removing 1-2 3-14 5-12 8-9
G+(3,8,11,13) contains Petersen
   via 6 7 8 9 10 11 18 13 16 15 removing 1-2 3-14 4-17 5-12
G+(3,8,12,13) contains Petersen
   via 4 11 6 7 17 15 10 18 13 16 removing 1-2 3-14 5-12 8-9
G+(3,8,13,16) contains Petersen
   via 4 11 7 8 17 15 16 18 13 9 removing 1-2 3-14 5-12 6-10
G+(4,5,6,7) contains Petersen
   via 4 11 6 10 15 17 18 16 13 12 removing 1-5 2-14 3-8 7-9
G+(4,5,6,10) contains Petersen
   via 3 4 17 7 8 13 12 9 15 16 removing 1-5 2-14 6-11 10-18
G+(4,5,6,11) contains Petersen
   via 6 10 9 11 18 16 15 17 12 13 removing 1-5 2-14 3-4 7-8
G+(4,5,7,14) contains Petersen
   via 4 11 7 9 15 17 18 16 13 12 removing 1-5 2-14 3-8 6-10
G+(4,5,7,8) contains Petersen
   via 7 18 8 9 10 16 13 12 17 15 removing 1-5 2-14 3-4 6-11
G+(4,5,8,9) contains Petersen
   via 4 11 6 7 17 15 10 12 13 16 removing 1-5 2-14 3-8 9-18
G+(4,5,11,13) contains Petersen
   via 5 14 7 9 12 17 18 13 16 15 removing 1-11 2-3 4-8 6-10
G+(4,5,12,13) contains Petersen
   via 6 7 8 9 10 13 18 12 14 16 removing 1-11 2-3 4-15 5-17
G+(4,5,13,16) contains Petersen
   via 5 14 7 8 17 12 13 18 16 9 removing 1-11 2-3 4-15 6-10
G+(4,5,14,16) contains Petersen
   via 4 11 7 9 15 17 18 16 13 12 removing 1-5 2-14 3-8 6-10
G+(4,15,6,7) contains Petersen
   via 4 8 7 16 12 17 18 10 9 15 removing 1-2 3-14 5-11 6-13
G+(4,15,6,10) contains Petersen
   via 4 8 7 16 12 17 18 10 9 15 removing 1-2 3-14 5-11 6-13
G+(4,15,6,11) contains Petersen
   via 6 7 8 9 10 18 11 13 16 15 removing 1-2 3-14 4-17 5-12
G+(4,15,7,14) contains Petersen
   via 3 4 13 7 8 14 16 15 17 18 removing 1-2 5-11 6-10 9-12
G+(4,15,7,8) contains Petersen
   via 3 4 12 9 8 16 13 18 17 15 removing 1-2 5-11 6-10 7-14
G+(4,15,11,13) contains Petersen
   via 5 11 6 7 8 12 10 9 15 16 removing 1-2 3-14 4-17 13-18
G+(4,15,12,13) contains Petersen
   via 6 7 14 12 10 13 16 15 17 18 removing 1-11 2-3 4-5 8-9
G+(4,15,13,16) contains Petersen
   via 4 5 14 7 8 18 16 9 12 13 removing 1-11 2-3 6-10 15-17
G+(4,15,14,16) contains Petersen
   via 3 4 18 6 11 9 16 13 12 10 removing 1-5 2-14 7-8 15-17
G+(5,12,6,7) contains Petersen
   via 5 11 6 10 15 17 18 16 13 12 removing 1-2 3-14 4-8 7-9
G+(5,12,6,10) contains Petersen
   via 3 4 17 7 8 13 12 9 15 16 removing 1-5 2-14 6-11 10-18
G+(5,12,6,11) contains Petersen
   via 6 10 9 11 18 16 15 17 12 13 removing 1-5 2-14 3-4 7-8
G+(5,12,7,14) contains Petersen
   via 5 11 7 9 15 17 18 16 13 12 removing 1-2 3-14 4-8 6-10
G+(5,12,7,8) contains Petersen
   via 5 11 6 7 17 15 10 12 13 16 removing 1-2 3-14 4-8 9-18
G+(5,12,8,9) contains Petersen
   via 5 11 6 7 17 15 10 12 13 16 removing 1-2 3-14 4-8 9-18
G+(5,12,14,16) contains Petersen
   via 5 11 7 9 15 17 18 16 13 12 removing 1-2 3-14 4-8 6-10
G+(6,7,9,15) contains Petersen
   via 4 8 7 17 11 15 16 13 9 18 removing 1-2 3-14 5-12 6-10
G+(6,7,10,12) contains Petersen
   via 3 4 15 16 7 11 10 18 12 13 removing 1-5 2-14 6-17 8-9
G+(6,7,11,13) contains Petersen
   via 2 3 8 9 16 11 18 13 12 10 removing 1-5 4-15 6-17 7-14
G+(6,7,12,13) contains Petersen
   via 5 11 6 17 8 12 10 9 13 18 removing 1-2 3-14 4-15 7-16
G+(6,7,13,16) contains Petersen
   via 6 17 7 12 10 11 14 16 18 13 removing 1-5 2-3 4-15 8-9
G+(6,7,15,16) contains Petersen
   via 4 14 7 9 15 11 17 18 16 13 removing 1-2 3-8 5-12 6-10
G+(6,10,7,14) contains Petersen
   via 3 8 7 13 12 14 18 10 9 16 removing 1-2 4-15 5-11 6-17
G+(6,10,9,15) contains Petersen
   via 4 11 6 7 8 15 17 10 13 16 removing 1-2 3-14 5-12 9-18
G+(6,10,14,16) contains Petersen
   via 6 7 9 10 17 13 16 18 14 12 removing 1-2 3-8 4-15 5-11
G+(6,10,15,16) contains Petersen
   via 6 7 9 10 17 11 15 18 16 13 removing 1-2 3-14 4-8 5-12
G+(6,11,7,8) contains Petersen
   via 3 14 7 18 8 12 10 9 16 13 removing 1-2 4-15 5-11 6-17
G+(6,11,8,9) contains Petersen
   via 6 7 8 12 10 17 18 9 16 13 removing 1-2 3-14 4-15 5-11
G+(6,11,9,15) contains Petersen
   via 6 7 8 9 10 17 11 13 16 18 removing 1-2 3-14 4-15 5-12
G+(6,11,9,10) contains Petersen
   via 3 4 12 10 7 11 13 16 15 18 removing 1-5 2-14 6-17 8-9
G+(6,11,15,16) contains Petersen
   via 6 7 8 9 10 17 11 13 16 18 removing 1-2 3-14 4-15 5-12
G+(7,14,8,9) contains Petersen
   via 4 5 12 13 8 15 9 18 14 16 removing 1-11 2-3 6-10 7-17
G+(7,14,9,15) contains Petersen
   via 3 4 11 13 9 14 17 18 15 16 removing 1-2 5-12 6-10 7-8
G+(7,14,9,10) contains Petersen
   via 3 8 7 13 12 14 17 18 9 16 removing 1-2 4-15 5-11 6-10
G+(7,14,10,12) contains Petersen
   via 6 7 8 9 10 13 12 18 17 16 removing 1-2 3-14 4-15 5-11
G+(7,14,11,13) contains Petersen
   via 2 3 8 9 11 14 17 18 13 16 removing 1-5 4-15 6-7 10-12
G+(7,14,12,13) contains Petersen
   via 5 11 6 7 8 12 10 9 16 17 removing 1-2 3-14 4-15 13-18
G+(7,14,13,16) contains Petersen
   via 2 3 7 6 11 16 18 13 12 10 removing 1-5 4-15 8-9 14-17
G+(7,14,15,16) contains Petersen
   via 3 4 11 7 8 16 13 9 15 18 removing 1-2 5-12 6-10 14-17
G+(7,8,9,15) contains Petersen
   via 3 4 11 7 14 9 13 16 15 18 removing 1-2 5-12 6-10 8-17
G+(7,8,10,12) contains Petersen
   via 6 7 17 8 11 10 18 13 16 9 removing 1-2 3-14 4-15 5-12
G+(7,8,11,13) contains Petersen
   via 6 7 17 9 10 11 18 13 16 15 removing 1-2 3-14 4-8 5-12
G+(7,8,12,13) contains Petersen
   via 6 7 17 8 11 10 18 13 16 9 removing 1-2 3-14 4-15 5-12
G+(7,8,13,16) contains Petersen
   via 3 14 7 17 8 12 10 9 16 18 removing 1-2 4-15 5-11 6-13
G+(7,8,15,16) contains Petersen
   via 3 4 15 9 8 16 18 17 11 13 removing 1-2 5-12 6-10 7-14
G+(8,9,10,12) contains Petersen
   via 4 11 6 7 8 15 10 18 13 16 removing 1-2 3-14 5-12 9-17
G+(8,9,11,13) contains Petersen
   via 6 7 17 9 10 11 18 13 16 15 removing 1-2 3-14 4-8 5-12
G+(8,9,12,13) contains Petersen
   via 4 8 7 16 15 12 10 9 17 18 removing 1-2 3-14 5-11 6-13
G+(8,9,13,16) contains Petersen
   via 4 8 7 16 15 12 10 9 17 18 removing 1-2 3-14 5-11 6-13
G+(8,9,14,16) contains Petersen
   via 4 5 12 13 8 15 9 17 18 16 removing 1-11 2-3 6-10 7-14
G+(9,15,11,13) contains Petersen
   via 5 11 7 9 12 15 16 13 18 17 removing 1-2 3-14 4-8 6-10
G+(9,15,12,13) contains Petersen
   via 3 4 12 10 9 13 18 17 15 16 removing 1-5 2-14 6-11 7-8
G+(9,15,13,16) contains Petersen
   via 3 4 16 6 11 9 18 13 12 10 removing 1-5 2-14 7-8 15-17
G+(9,15,14,16) contains Petersen
   via 4 5 14 7 8 16 18 9 12 13 removing 1-11 2-3 6-10 15-17
G+(9,10,11,13) contains Petersen
   via 5 11 6 10 12 15 16 13 18 17 removing 1-2 3-14 4-8 7-9
G+(9,10,12,13) contains Petersen
   via 3 4 12 7 8 13 18 9 15 16 removing 1-5 2-14 6-11 10-17
G+(9,10,13,16) contains Petersen
   via 7 8 9 17 10 16 15 12 13 18 removing 1-5 2-14 3-4 6-11
G+(9,10,14,16) contains Petersen
   via 4 14 7 9 15 12 13 16 18 17 removing 1-2 3-8 5-11 6-10
G+(10,12,14,16) contains Petersen
   via 6 7 8 9 10 13 12 17 18 16 removing 1-2 3-14 4-15 5-11
G+(11,13,14,16) contains Square1
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 18 17
G+(11,13,15,16) contains Petersen
   via 5 11 6 7 8 12 10 9 18 16 removing 1-2 3-14 4-15 13-17
G+(12,13,14,16) contains Petersen
   via 5 11 6 7 8 12 10 9 16 18 removing 1-2 3-14 4-15 13-17
G+(12,13,15,16) contains Square1
   via 1 2 3 4 5 6 7 8 9 10 11 12 17 14 15 18 16 13


##############################################################
# Proof of (15.3) for Thirdapex
G=Thirdapex
G+(1,2,3,8) contains Petersen
   via 3 7 14 8 18 15 16 13 10 9 removing 1-5 2-17 4-12 6-11
G+(1,2,4,9) contains Petersen
   via 4 15 6 11 18 12 10 9 16 13 removing 1-5 2-17 3-8 7-14
G+(1,2,5,12) contains Petersen
   via 5 11 6 7 18 9 10 12 13 16 removing 1-17 2-3 4-15 8-14
G+(1,2,6,10) contains Petersen
   via 4 11 6 14 9 15 18 10 13 16 removing 1-17 2-7 3-8 5-12
G+(1,2,7,14) contains Petersen
   via 4 5 18 7 15 9 14 16 12 10 removing 1-11 2-17 3-8 6-13
G+(1,2,8,14) contains Petersen
   via 2 7 10 9 15 17 13 16 14 18 removing 1-5 3-8 4-12 6-11
G+(1,2,8,9) contains Petersen
   via 2 7 10 9 15 17 13 16 14 18 removing 1-5 3-8 4-12 6-11
G+(1,2,9,10) contains Petersen
   via 2 15 4 11 7 18 9 14 16 13 removing 1-17 3-8 5-12 6-10
G+(1,2,10,12) contains Petersen
   via 2 15 4 11 7 18 9 14 16 13 removing 1-17 3-8 5-12 6-10
G+(1,2,11,13) contains Petersen
   via 4 11 6 10 9 16 14 8 18 13 removing 1-17 2-7 3-15 5-12
G+(1,2,12,13) contains Petersen
   via 2 15 5 11 7 18 12 14 16 13 removing 1-17 3-8 4-9 6-10
G+(1,2,13,16) contains Petersen
   via 2 3 8 14 7 18 13 11 15 16 removing 1-17 4-9 5-12 6-10
G+(1,2,14,16) contains Petersen
   via 2 7 14 9 15 17 18 16 13 12 removing 1-11 3-8 4-5 6-10
G+(1,5,2,7) contains Petersen
   via 4 5 7 6 15 9 14 16 12 10 removing 1-17 2-18 3-8 11-13
G+(1,5,3,8) contains Petersen
   via 5 15 6 11 17 12 10 8 16 13 removing 1-2 3-18 4-9 7-14
G+(1,5,4,9) contains Petersen
   via 5 15 6 11 17 12 10 9 16 13 removing 1-2 3-8 4-18 7-14
G+(1,5,6,7) contains Petersen
   via 4 5 18 6 15 9 14 16 12 10 removing 1-17 2-7 3-8 11-13
G+(1,5,6,10) contains Petersen
   via 3 11 6 14 8 15 18 10 13 16 removing 1-17 2-7 4-9 5-12
G+(1,5,6,11) contains Petersen
   via 4 18 6 10 9 16 14 8 11 13 removing 1-17 2-7 3-15 5-12
G+(1,5,7,14) contains Petersen
   via 5 15 6 10 12 17 11 13 16 14 removing 1-2 3-8 4-9 7-18
G+(1,5,8,14) contains Petersen
   via 5 15 6 10 12 17 11 13 16 18 removing 1-2 3-8 4-9 7-14
G+(1,5,8,9) contains Petersen
   via 5 15 6 10 12 17 11 13 16 18 removing 1-2 3-8 4-9 7-14
G+(1,5,9,10) contains Petersen
   via 5 15 6 10 12 17 11 13 16 18 removing 1-2 3-8 4-9 7-14
G+(1,5,10,12) contains Square2
   via 13 16 15 4 5 6 14 8 9 10 11 17 1 7 3 2 12 18
G+(1,5,14,16) contains Petersen
   via 5 15 7 11 17 12 14 18 16 13 removing 1-2 3-8 4-9 6-10
G+(1,11,2,3) contains Petersen
   via 4 5 7 6 15 9 14 16 12 10 removing 1-17 2-18 3-8 11-13
G+(1,11,3,15) contains Petersen
   via 5 7 14 8 12 15 16 13 11 18 removing 1-17 2-3 4-9 6-10
G+(1,11,3,8) contains Petersen
   via 5 15 6 11 17 12 10 8 16 13 removing 1-2 3-18 4-9 7-14
G+(1,11,4,15) contains Petersen
   via 5 7 6 10 12 18 11 13 16 15 removing 1-17 2-3 4-9 8-14
G+(1,11,4,5) contains Petersen
   via 5 7 6 11 18 12 10 9 16 13 removing 1-17 2-3 4-15 8-14
G+(1,11,4,9) contains Petersen
   via 5 15 6 11 17 12 10 9 16 13 removing 1-2 3-8 4-18 7-14
G+(1,11,6,10) contains Square2
   via 13 16 14 7 6 5 15 3 2 1 12 18 10 4 8 9 11 17
G+(1,11,7,14) contains Petersen
   via 5 15 6 10 12 17 11 13 16 14 removing 1-2 3-8 4-9 7-18
G+(1,11,8,14) contains Petersen
   via 5 15 6 10 12 17 11 13 16 18 removing 1-2 3-8 4-9 7-14
G+(1,11,8,9) contains Petersen
   via 5 15 6 10 12 17 11 13 16 18 removing 1-2 3-8 4-9 7-14
G+(1,11,9,10) contains Petersen
   via 5 15 6 10 12 17 11 13 16 18 removing 1-2 3-8 4-9 7-14
G+(1,11,10,12) contains Bigdrum
   via 13 12 18 17 11 5 1 10 6 4 9 2 7 15 3 8 14 16
G+(1,11,14,16) contains Petersen
   via 5 15 7 11 17 12 14 18 16 13 removing 1-2 3-8 4-9 6-10
G+(1,11,15,16) contains Petersen
   via 5 7 6 18 15 12 10 8 14 16 removing 1-17 2-3 4-9 11-13
G+(2,3,4,9) contains Diamond
   via 6 7 11 1 2 13 10 12 5 16 14 4 15 18 17 3 9 8
G+(2,3,5,12) contains Petersen
   via 5 11 6 7 18 9 10 12 13 16 removing 1-2 3-17 4-15 8-14
G+(2,3,6,7) contains Petersen
   via 4 5 7 14 9 15 18 10 12 16 removing 1-11 2-17 3-8 6-13
G+(2,3,6,10) contains Petersen
   via 4 11 7 14 9 15 17 10 13 16 removing 1-2 3-8 5-12 6-18
G+(2,3,6,11) contains Petersen
   via 4 5 7 6 15 9 14 16 12 10 removing 1-11 2-17 3-8 13-18
G+(2,3,8,9) contains Square7
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18
G+(2,3,9,10) contains Petersen
   via 4 11 7 14 9 15 17 18 13 16 removing 1-2 3-8 5-12 6-10
G+(2,3,10,12) contains Petersen
   via 4 11 7 14 9 15 17 18 13 16 removing 1-2 3-8 5-12 6-10
G+(2,3,11,13) contains Petersen
   via 4 11 6 10 9 16 14 8 18 13 removing 1-2 3-15 5-12 7-17
G+(2,3,12,13) contains Petersen
   via 5 11 7 14 12 15 17 18 13 16 removing 1-2 3-8 4-9 6-10
G+(2,3,13,16) contains Petersen
   via 3 17 7 14 8 15 11 13 18 16 removing 1-2 4-9 5-12 6-10
G+(2,7,3,15) contains Petersen
   via 3 18 7 14 8 13 10 9 15 16 removing 1-5 2-17 4-12 6-11
G+(2,7,4,15) contains Petersen
   via 3 11 7 14 8 15 18 9 13 16 removing 1-5 2-17 4-12 6-10
G+(2,7,4,5) contains Petersen
   via 4 15 6 7 18 9 10 12 16 14 removing 1-5 2-17 3-8 11-13
G+(2,7,4,9) contains Petersen
   via 3 11 7 14 8 15 18 9 13 16 removing 1-5 2-17 4-12 6-10
G+(2,7,5,12) contains Petersen
   via 5 11 6 7 18 9 10 12 13 16 removing 1-2 3-17 4-15 8-14
G+(2,7,6,10) contains Petersen
   via 4 11 7 14 9 15 17 10 13 16 removing 1-2 3-8 5-12 6-18
G+(2,7,8,9) contains Diamond
   via 5 4 12 10 9 13 1 11 6 16 15 7 14 17 18 8 2 3
G+(2,7,9,10) contains Petersen
   via 4 11 7 14 9 15 17 18 13 16 removing 1-2 3-8 5-12 6-10
G+(2,7,10,12) contains Petersen
   via 4 11 7 14 9 15 17 18 13 16 removing 1-2 3-8 5-12 6-10
G+(2,7,11,13) contains Petersen
   via 4 11 6 10 9 16 14 8 18 13 removing 1-2 3-15 5-12 7-17
G+(2,7,12,13) contains Petersen
   via 5 11 7 14 12 15 17 18 13 16 removing 1-2 3-8 4-9 6-10
G+(2,7,13,16) contains Petersen
   via 3 17 7 14 8 15 11 13 18 16 removing 1-2 4-9 5-12 6-10
G+(2,7,15,16) contains Petersen
   via 3 11 6 10 8 15 18 16 13 12 removing 1-5 2-17 4-9 7-14
G+(3,15,5,12) contains Petersen
   via 4 5 14 8 9 15 16 12 18 17 removing 1-2 3-7 6-10 11-13
G+(3,15,6,7) contains Petersen
   via 3 8 9 10 13 17 15 16 14 18 removing 1-5 2-7 4-12 6-11
G+(3,15,6,10) contains Petersen
   via 4 11 6 14 9 15 18 10 13 16 removing 1-2 3-7 5-12 8-17
G+(3,15,6,11) contains Petersen
   via 6 14 8 9 10 18 11 13 16 15 removing 1-5 2-7 3-17 4-12
G+(3,15,7,14) contains Petersen
   via 3 8 9 10 13 17 15 16 14 18 removing 1-5 2-7 4-12 6-11
G+(3,15,8,14) contains Square7
   via 1 2 17 4 5 6 7 18 9 10 11 12 13 14 15 16 3 8
G+(3,15,9,10) contains Petersen
   via 4 11 7 14 9 15 17 18 13 16 removing 1-2 3-8 5-12 6-10
G+(3,15,10,12) contains Petersen
   via 4 11 7 14 9 15 17 18 13 16 removing 1-2 3-8 5-12 6-10
G+(3,15,11,13) contains Petersen
   via 5 12 8 14 11 15 17 18 13 16 removing 1-2 3-7 4-9 6-10
G+(3,15,12,13) contains Petersen
   via 5 11 7 14 12 15 17 18 13 16 removing 1-2 3-8 4-9 6-10
G+(3,15,13,16) contains Petersen
   via 2 3 8 12 5 7 14 16 18 13 removing 1-11 4-9 6-10 15-17
G+(3,15,14,16) contains Square6
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18
G+(3,8,4,5) contains Petersen
   via 3 7 14 8 17 15 16 12 10 9 removing 1-2 4-18 5-11 6-13
G+(3,8,5,12) contains Petersen
   via 4 5 14 8 9 15 16 12 18 17 removing 1-2 3-7 6-10 11-13
G+(3,8,6,7) contains Petersen
   via 5 7 14 8 12 15 16 13 18 17 removing 1-11 2-3 4-9 6-10
G+(3,8,6,10) contains Petersen
   via 4 11 6 14 9 15 18 10 13 16 removing 1-2 3-7 5-12 8-17
G+(3,8,6,11) contains Petersen
   via 4 15 6 10 9 11 18 8 16 13 removing 1-2 3-17 5-12 7-14
G+(3,8,9,10) contains Petersen
   via 3 15 4 11 7 18 9 14 16 13 removing 1-2 5-12 6-10 8-17
G+(3,8,10,12) contains Petersen
   via 3 7 14 8 17 15 16 18 10 9 removing 1-2 4-5 6-11
G+(3,8,11,13) contains Petersen
   via 5 12 8 14 11 15 17 18 13 16 removing 1-2 3-7 4-9 6-10
G+(3,8,12,13) contains Petersen
   via 3 7 14 8 17 15 16 18 12 9 removing 1-2 4-5 6-10 11-13
G+(3,8,13,16) contains Petersen
   via 3 7 14 8 17 15 16 18 13 9 removing 1-2 4-5 6-10 11-12
G+(4,15,5,12) contains Petersen
   via 5 11 6 10 9 18 15 16 13 12 removing 1-2 3-8 4-17 7-14
G+(4,15,6,7) contains Petersen
   via 3 8 9 13 11 15 17 18 14 16 removing 1-5 2-7 4-12 6-10
G+(4,15,6,10) contains Petersen
   via 4 11 6 14 9 17 18 10 13 16 removing 1-2 3-7 5-12 8-15
G+(4,15,6,11) contains Petersen
   via 6 14 8 9 10 18 11 13 16 17 removing 1-5 2-7 3-15 4-12
G+(4,15,7,14) contains Petersen
   via 3 7 13 9 8 15 16 14 18 17 removing 1-2 4-5 6-10 11-12
G+(4,15,8,14) contains Petersen
   via 3 7 11 13 8 15 17 18 14 16 removing 1-2 4-9 5-12 6-10
G+(4,15,9,10) contains Petersen
   via 3 11 6 14 8 15 10 12 13 16 removing 1-5 2-7 4-17 9-18
G+(4,15,10,12) contains Petersen
   via 4 11 6 10 9 17 15 16 13 18 removing 1-2 3-8 5-12 7-14
G+(4,15,11,13) contains Petersen
   via 5 7 6 10 12 17 18 13 16 15 removing 1-11 2-3 4-9 8-14
G+(4,15,12,13) contains Petersen
   via 4 11 6 10 9 17 15 16 13 18 removing 1-2 3-8 5-12 7-14
G+(4,15,13,16) contains Square6
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14 17 18 15 16
G+(4,15,14,16) contains Petersen
   via 2 3 8 12 5 7 14 18 16 13 removing 1-11 4-9 6-10 15-17
G+(4,5,6,7) contains Petersen
   via 4 15 6 10 9 17 18 14 16 12 removing 1-5 2-7 3-8 11-13
G+(4,5,6,10) contains Petersen
   via 3 11 6 14 8 15 17 12 13 16 removing 1-5 2-7 4-9 10-18
G+(4,5,6,11) contains Petersen
   via 4 16 6 10 9 17 18 11 13 12 removing 1-5 2-7 3-15 8-14
G+(4,5,7,14) contains Petersen
   via 4 15 7 10 9 17 18 14 16 12 removing 1-2 3-8 5-11 6-13
G+(4,5,8,14) contains Petersen
   via 3 7 11 13 8 15 17 18 14 16 removing 1-2 4-9 5-12 6-10
G+(4,5,8,9) contains Petersen
   via 3 11 6 14 8 15 10 12 13 16 removing 1-5 2-7 4-17 9-18
G+(4,5,11,13) contains Petersen
   via 5 7 6 18 17 12 10 9 16 13 removing 1-11 2-3 4-15 8-14
G+(4,5,12,13) contains Square2
   via 13 16 15 4 17 6 14 8 9 10 11 5 1 7 3 2 18 12
G+(4,5,13,16) contains Concertina
   via 18 17 5 12 13 11 1 10 6 4 9 16 15 3 8 14 7 2
G+(4,5,14,16) contains Petersen
   via 4 15 7 14 9 17 11 13 16 18 removing 1-2 3-8 5-12 6-10
G+(4,9,6,7) contains Petersen
   via 3 8 9 13 11 15 17 18 14 16 removing 1-5 2-7 4-12 6-10
G+(4,9,6,10) contains Petersen
   via 3 11 6 14 8 15 18 10 13 16 removing 1-5 2-7 4-12 9-17
G+(4,9,6,11) contains Petersen
   via 4 15 6 18 17 12 10 9 16 13 removing 1-2 3-8 5-11 7-14
G+(4,9,7,14) contains Petersen
   via 3 7 13 9 8 15 16 14 18 17 removing 1-2 4-5 6-10 11-12
G+(4,9,8,14) contains Petersen
   via 3 15 4 11 7 9 17 14 16 13 removing 1-2 5-12 6-10 8-18
G+(4,9,11,13) contains Petersen
   via 5 11 6 16 15 12 10 9 18 13 removing 1-2 3-7 4-17 8-14
G+(4,9,12,13) contains Petersen
   via 3 11 6 14 8 15 12 18 13 16 removing 1-5 2-7 4-17 9-10
G+(4,9,13,16) contains Petersen
   via 3 11 6 10 9 15 16 18 13 12 removing 1-5 2-7 4-17 8-14
G+(4,9,14,16) contains Petersen
   via 4 15 8 9 17 11 14 18 16 13 removing 1-2 3-7 5-12 6-10
G+(5,12,6,7) contains Petersen
   via 5 11 6 10 9 17 18 16 13 12 removing 1-2 3-7 4-15 8-14
G+(5,12,6,10) contains Petersen
   via 3 11 6 14 8 15 17 12 13 16 removing 1-5 2-7 4-9 10-18
G+(5,12,6,11) contains Petersen
   via 4 16 6 10 9 17 18 11 13 12 removing 1-5 2-7 3-15 8-14
G+(5,12,7,14) contains Petersen
   via 5 11 6 10 9 17 18 16 13 12 removing 1-2 3-7 4-15 8-14
G+(5,12,8,14) contains Petersen
   via 5 11 6 10 9 17 14 16 13 12 removing 1-2 3-7 4-15 8-18
G+(5,12,8,9) contains Petersen
   via 4 5 11 6 10 16 13 12 17 14 removing 1-2 3-7 8-15 9-18
G+(5,12,14,16) contains Petersen
   via 5 11 6 10 9 17 18 16 13 12 removing 1-2 3-7 4-15 8-14
G+(5,12,15,16) contains Petersen
   via 5 11 6 10 9 17 18 16 13 12 removing 1-2 3-8 4-15 7-14
G+(6,7,10,12) contains Petersen
   via 2 15 4 12 7 11 9 14 16 13 removing 1-5 3-8 6-17 10-18
G+(6,7,11,13) contains Square2
   via 13 16 14 7 17 5 15 3 2 1 12 6 10 4 8 9 18 11
G+(6,7,12,13) contains Petersen
   via 5 11 6 10 12 15 17 18 13 16 removing 1-2 3-8 4-9 7-14
G+(6,7,13,16) contains Concertina
   via 18 17 6 11 13 12 10 1 5 7 2 16 14 8 3 15 4 9
G+(6,7,15,16) contains Petersen
   via 3 11 6 10 8 15 18 16 13 12 removing 1-5 2-7 4-9 14-17
G+(6,10,15,16) contains Petersen
   via 6 14 8 10 17 11 15 18 16 13 removing 1-2 3-7 4-9 5-12
G+(6,11,7,14) contains Petersen
   via 4 15 7 10 9 11 18 14 16 13 removing 1-2 3-8 5-12 6-17
G+(6,11,8,14) contains Petersen
   via 4 15 6 10 9 11 17 18 16 13 removing 1-2 3-8 5-12 7-14
G+(6,11,8,9) contains Petersen
   via 4 15 6 10 9 11 17 18 16 13 removing 1-2 3-8 5-12 7-14
G+(6,11,9,10) contains Petersen
   via 2 15 4 12 7 11 9 14 16 13 removing 1-5 3-8 6-17 10-18
G+(6,11,14,16) contains Petersen
   via 4 15 6 10 9 11 17 18 16 13 removing 1-2 3-8 5-12 7-14
G+(6,11,15,16) contains Petersen
   via 6 14 8 9 10 17 11 13 16 18 removing 1-5 2-7 3-15 4-12
G+(7,14,10,12) contains Petersen
   via 4 9 6 7 15 12 13 16 14 17 removing 1-2 3-8 5-11 10-18
G+(7,14,11,13) contains Petersen
   via 4 15 7 10 9 18 17 14 16 13 removing 1-2 3-8 5-12 6-11
G+(7,14,12,13) contains Petersen
   via 6 7 15 12 10 13 16 14 17 18 removing 1-2 3-8 4-9 5-11
G+(7,14,13,16) contains Square6
   via 10 9 8 7 6 5 4 3 2 1 12 11 13 15 17 18 14 16
G+(7,14,15,16) contains Petersen
   via 3 11 6 10 8 15 18 16 13 12 removing 1-5 2-7 4-9 14-17
G+(8,14,10,12) contains Petersen
   via 6 11 8 9 10 14 17 18 13 16 removing 1-5 2-7 3-15 4-12
G+(8,14,11,13) contains Petersen
   via 6 10 8 15 11 14 17 18 13 16 removing 1-2 3-7 4-9 5-12
G+(8,14,12,13) contains Petersen
   via 6 11 8 9 10 14 17 18 13 16 removing 1-5 2-7 3-15 4-12
G+(8,14,13,16) contains Petersen
   via 3 11 6 10 8 15 16 18 13 12 removing 1-5 2-7 4-9 14-17
G+(8,14,15,16) contains Square6
   via 10 9 8 7 6 5 4 3 2 1 12 11 13 15 14 16 17 18
G+(8,9,10,12) contains Petersen
   via 3 11 6 14 8 15 10 18 13 16 removing 1-5 2-7 4-12 9-17
G+(8,9,11,13) contains Petersen
   via 5 11 6 10 12 15 16 13 18 17 removing 1-2 3-7 4-9 8-14
G+(8,9,12,13) contains Petersen
   via 3 11 6 14 8 15 10 18 13 16 removing 1-5 2-7 4-12 9-17
G+(8,9,13,16) contains Petersen
   via 3 8 17 9 15 13 18 16 14 10 removing 1-5 2-7 4-12 6-11
G+(9,10,11,13) contains Petersen
   via 5 11 6 16 9 12 10 17 18 13 removing 1-2 3-7 4-15 8-14
G+(9,10,12,13) contains Petersen
   via 3 11 6 14 8 15 12 18 13 16 removing 1-5 2-7 4-9 10-17
G+(9,10,13,16) contains Petersen
   via 4 9 8 13 12 16 14 10 17 18 removing 1-5 2-7 3-15 6-11
G+(9,10,15,16) contains Petersen
   via 4 15 7 14 9 12 10 17 18 16 removing 1-2 3-8 5-11 6-13
G+(10,12,14,16) contains Petersen
   via 5 7 6 10 9 12 13 16 18 17 removing 1-11 2-3 4-15 8-14
G+(10,12,15,16) contains Petersen
   via 4 15 6 10 9 12 13 16 18 17 removing 1-2 3-8 5-11 7-14
G+(11,13,14,16) contains Petersen
   via 4 11 6 7 15 9 10 16 18 14 removing 1-2 3-8 5-12 13-17
G+(11,13,15,16) contains Petersen
   via 5 7 6 18 15 12 10 8 14 16 removing 1-11 2-3 4-9 13-17
G+(12,13,14,16) contains Petersen
   via 5 7 6 16 15 12 10 8 14 18 removing 1-11 2-3 4-9 13-17
G+(12,13,15,16) contains Petersen
   via 4 11 6 7 15 9 10 18 16 14 removing 1-2 3-8 5-12 13-17


##############################################################
# Proof of (15.3) for Fourthapex
G=Fourthapex
G+(1,2,3,15) contains Petersen
   via 3 14 6 10 12 18 11 13 16 15 removing 1-5 2-17 4-9 7-8
G+(1,2,4,9) contains Petersen
   via 4 14 6 11 18 12 10 9 16 13 removing 1-5 2-17 3-15 7-8
G+(1,2,5,12) contains Petersen
   via 5 11 6 10 9 18 14 16 13 12 removing 1-17 2-3 4-15 7-8
G+(1,2,6,10) contains Petersen
   via 3 4 11 6 18 16 13 10 9 14 removing 1-17 2-7 5-12 8-15
G+(1,2,7,8) contains Petersen
   via 6 14 7 12 10 11 18 8 16 13 removing 1-5 2-17 3-15 4-9
G+(1,2,8,15) contains Petersen
   via 2 14 6 10 12 17 11 13 16 18 removing 1-5 3-15 4-9 7-8
G+(1,2,8,9) contains Petersen
   via 2 14 6 10 12 17 11 13 16 18 removing 1-5 3-15 4-9 7-8
G+(1,2,9,10) contains Petersen
   via 2 3 4 14 7 18 9 8 15 16 removing 1-17 5-12 6-10 11-13
G+(1,2,10,12) contains Petersen
   via 2 4 11 6 14 18 13 16 9 10 removing 1-17 3-15 5-12 7-8
G+(1,2,11,13) contains Petersen
   via 6 14 7 8 10 11 18 13 16 15 removing 1-17 2-3 4-9 5-12
G+(1,2,12,13) contains Petersen
   via 2 4 11 6 14 18 13 16 9 10 removing 1-17 3-15 5-12 7-8
G+(1,2,13,16) contains Petersen
   via 2 3 15 8 7 18 16 14 11 13 removing 1-17 4-9 5-12 6-10
G+(1,2,15,16) contains Petersen
   via 2 14 6 10 12 17 11 13 16 18 removing 1-5 3-15 4-9 7-8
G+(1,5,2,7) contains Petersen
   via 4 5 14 6 11 9 16 13 12 10 removing 1-17 2-18 3-15 7-8
G+(1,5,3,15) contains Petersen
   via 5 14 6 10 12 17 11 13 16 15 removing 1-2 3-18 4-9 7-8
G+(1,5,4,9) contains Petersen
   via 5 14 6 11 17 12 10 9 16 13 removing 1-2 3-15 4-18 7-8
G+(1,5,6,14) contains Petersen
   via 4 5 18 6 11 9 16 13 12 10 removing 1-17 2-7 3-15 8-14
G+(1,5,6,10) contains Petersen
   via 2 3 15 8 7 13 16 14 18 10 removing 1-17 4-9 5-12 6-11
G+(1,5,6,11) contains Petersen
   via 6 14 7 8 10 18 11 13 16 15 removing 1-17 2-3 4-9 5-12
G+(1,5,7,14) contains Petersen
   via 6 11 7 8 10 14 18 12 13 16 removing 1-17 2-3 4-15 5-9
G+(1,5,7,8) contains Petersen
   via 6 14 7 12 10 11 18 8 16 13 removing 1-2 3-15 4-9 5-17
G+(1,5,8,15) contains Petersen
   via 5 14 6 10 12 17 11 13 16 18 removing 1-2 3-15 4-9 7-8
G+(1,5,8,9) contains Petersen
   via 5 14 6 10 12 17 11 13 16 18 removing 1-2 3-15 4-9 7-8
G+(1,5,9,10) contains Petersen
   via 5 14 6 10 12 17 11 13 16 18 removing 1-2 3-15 4-9 7-8
G+(1,5,10,12) contains Square2
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18
G+(1,5,14,16) contains Petersen
   via 4 5 18 6 11 9 16 13 12 10 removing 1-17 2-7 3-15 8-14
G+(1,5,15,16) contains Petersen
   via 5 14 6 10 12 17 11 13 16 18 removing 1-2 3-15 4-9 7-8
G+(1,11,2,3) contains Petersen
   via 4 5 14 6 11 9 16 13 12 10 removing 1-17 2-18 3-15 7-8
G+(1,11,3,4) contains Petersen
   via 5 14 6 10 12 18 11 13 16 15 removing 1-17 2-3 4-9 7-8
G+(1,11,3,15) contains Petersen
   via 5 14 6 10 12 17 11 13 16 15 removing 1-2 3-18 4-9 7-8
G+(1,11,4,5) contains Petersen
   via 5 14 6 11 18 12 10 9 16 13 removing 1-17 2-3 4-15 7-8
G+(1,11,4,9) contains Petersen
   via 5 14 6 11 17 12 10 9 16 13 removing 1-2 3-15 4-18 7-8
G+(1,11,6,10) contains Square3
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18
G+(1,11,7,8) contains Petersen
   via 6 14 7 12 10 11 18 8 16 13 removing 1-2 3-15 4-9 5-17
G+(1,11,8,15) contains Petersen
   via 5 14 6 10 12 17 11 13 16 18 removing 1-2 3-15 4-9 7-8
G+(1,11,8,9) contains Petersen
   via 5 14 6 10 12 17 11 13 16 18 removing 1-2 3-15 4-9 7-8
G+(1,11,9,10) contains Petersen
   via 5 14 6 10 12 17 11 13 16 18 removing 1-2 3-15 4-9 7-8
G+(1,11,10,12) contains Concertina
   via 1 5 12 18 17 11 13 10 6 4 9 2 3 15 8 7 14 16
G+(1,11,15,16) contains Petersen
   via 5 14 6 10 12 17 11 13 16 18 removing 1-2 3-15 4-9 7-8
G+(2,3,4,9) contains Square2
   via 9 10 12 5 4 7 6 11 1 2 8 3 15 14 13 16 18 17
G+(2,3,5,12) contains Petersen
   via 5 11 6 10 9 18 14 16 13 12 removing 1-2 3-17 4-15 7-8
G+(2,3,6,14) contains Petersen
   via 2 7 8 10 13 17 15 16 14 18 removing 1-5 3-4 6-11 9-12
G+(2,3,6,10) contains Petersen
   via 3 4 14 7 17 15 16 10 9 8 removing 1-2 5-12 6-18 11-13
G+(2,3,6,11) contains Petersen
   via 6 14 7 8 10 18 11 13 16 15 removing 1-5 2-17 3-4 9-12
G+(2,3,7,14) contains Petersen
   via 6 11 7 8 10 14 18 12 13 16 removing 1-5 2-17 3-15 4-9
G+(2,3,8,9) contains Concertina
   via 16 14 6 11 13 12 10 1 5 7 2 15 8 18 17 3 4 9
G+(2,3,9,10) contains Petersen
   via 3 4 14 7 17 15 16 18 9 8 removing 1-2 5-12 6-10 11-13
G+(2,3,10,12) contains Petersen
   via 4 11 6 10 9 17 14 16 13 18 removing 1-2 3-15 5-12 7-8
G+(2,3,11,13) contains Petersen
   via 6 14 7 8 10 11 18 13 16 15 removing 1-2 3-17 4-9 5-12
G+(2,3,12,13) contains Petersen
   via 4 11 6 10 9 17 14 16 13 18 removing 1-2 3-15 5-12 7-8
G+(2,3,13,16) contains Petersen
   via 3 17 7 8 15 11 14 16 18 13 removing 1-2 4-9 5-12 6-10
G+(2,3,14,16) contains Petersen
   via 2 7 8 9 17 13 16 18 14 10 removing 1-5 3-15 4-12 6-11
G+(2,7,3,4) contains Petersen
   via 3 11 6 10 15 18 14 16 13 12 removing 1-5 2-17 4-9 7-8
G+(2,7,4,5) contains Petersen
   via 4 11 6 10 9 18 14 16 13 12 removing 1-5 2-17 3-15 7-8
G+(2,7,4,9) contains Petersen
   via 3 4 14 6 11 15 16 13 12 10 removing 1-5 2-17 7-8 9-18
G+(2,7,5,12) contains Petersen
   via 5 11 6 10 9 18 14 16 13 12 removing 1-2 3-17 4-15 7-8
G+(2,7,6,10) contains Petersen
   via 3 4 14 7 17 15 16 10 9 8 removing 1-2 5-12 6-18 11-13
G+(2,7,8,9) contains Square3
   via 9 10 12 5 4 7 6 11 1 2 8 3 15 14 13 16 18 17
G+(2,7,9,10) contains Petersen
   via 3 4 14 7 17 15 16 18 9 8 removing 1-2 5-12 6-10 11-13
G+(2,7,10,12) contains Petersen
   via 4 11 6 10 9 17 14 16 13 18 removing 1-2 3-15 5-12 7-8
G+(2,7,11,13) contains Petersen
   via 6 14 7 8 10 11 18 13 16 15 removing 1-2 3-17 4-9 5-12
G+(2,7,12,13) contains Petersen
   via 4 11 6 10 9 17 14 16 13 18 removing 1-2 3-15 5-12 7-8
G+(2,7,13,16) contains Petersen
   via 3 17 7 8 15 11 14 16 18 13 removing 1-2 4-9 5-12 6-10
G+(3,4,5,12) contains Petersen
   via 5 11 6 10 9 18 14 16 13 12 removing 1-2 3-15 4-17 7-8
G+(3,4,6,14) contains Petersen
   via 3 11 6 10 15 17 18 16 13 12 removing 1-5 2-7 4-9 8-14
G+(3,4,6,10) contains Petersen
   via 4 11 6 14 9 17 18 10 13 16 removing 1-2 3-7 5-12 8-15
G+(3,4,6,11) contains Petersen
   via 6 14 7 8 10 18 11 13 16 15 removing 1-5 2-3 4-17 9-12
G+(3,4,7,14) contains Petersen
   via 7 8 10 12 13 18 14 16 15 17 removing 1-5 2-3 4-9 6-11
G+(3,4,7,8) contains Petersen
   via 3 11 6 10 15 17 14 16 13 12 removing 1-5 2-7 4-9 8-18
G+(3,4,9,10) contains Petersen
   via 2 3 15 8 7 13 16 14 10 12 removing 1-5 4-17 6-11 9-18
G+(3,4,10,12) contains Petersen
   via 4 11 6 10 9 17 14 16 13 18 removing 1-2 3-15 5-12 7-8
G+(3,4,11,13) contains Petersen
   via 5 14 6 10 12 17 18 13 16 15 removing 1-11 2-3 4-9 7-8
G+(3,4,12,13) contains Petersen
   via 4 11 6 10 9 17 14 16 13 18 removing 1-2 3-15 5-12 7-8
G+(3,4,13,16) contains Diamond
   via 5 4 12 10 9 13 1 11 6 18 17 14 16 7 8 15 2 3
G+(3,4,14,16) contains Petersen
   via 3 15 8 9 17 11 14 18 16 13 removing 1-5 2-7 4-12 6-10
G+(3,15,4,5) contains Square2
   via 9 10 12 5 18 7 6 11 1 2 8 17 15 14 13 16 4 3
G+(3,15,5,12) contains Petersen
   via 5 11 6 10 9 18 17 15 13 12 removing 1-2 3-4 7-8 14-16
G+(3,15,6,14) contains Petersen
   via 3 7 8 10 12 17 15 16 14 18 removing 1-2 4-9 5-11 6-13
G+(3,15,6,10) contains Petersen
   via 4 11 6 14 9 17 18 10 13 16 removing 1-2 3-7 5-12 8-15
G+(3,15,6,11) contains Petersen
   via 6 14 7 8 10 18 11 13 16 15 removing 1-2 3-17 4-9 5-12
G+(3,15,7,14) contains Petersen
   via 7 8 10 12 13 18 14 16 15 17 removing 1-5 2-3 4-9 6-11
G+(3,15,9,10) contains Petersen
   via 3 4 9 8 7 17 18 14 16 15 removing 1-2 5-11 6-13 10-12
G+(3,15,10,12) contains Petersen
   via 3 4 9 10 14 17 15 16 12 18 removing 1-2 5-11 6-13 7-8
G+(3,15,11,13) contains Petersen
   via 5 11 6 14 7 12 10 8 15 16 removing 1-2 3-17 4-9 13-18
G+(3,15,12,13) contains Petersen
   via 3 4 9 10 14 17 15 16 13 18 removing 1-2 5-12 6-11 7-8
G+(3,15,13,16) contains Square5
   via 9 10 12 5 4 7 6 11 1 2 8 3 15 14 13 16 17 18
G+(3,15,14,16) contains Petersen
   via 2 3 9 8 7 13 10 14 18 16 removing 1-5 4-12 6-11 15-17
G+(4,5,6,14) contains Petersen
   via 4 11 6 10 9 17 18 16 13 12 removing 1-5 2-7 3-15 8-14
G+(4,5,6,10) contains Petersen
   via 2 3 15 8 7 13 16 14 17 12 removing 1-5 4-9 6-11 10-18
G+(4,5,6,11) contains Petersen
   via 6 10 8 11 18 16 15 17 12 13 removing 1-5 2-3 4-9 7-14
G+(4,5,7,14) contains Petersen
   via 6 11 7 8 10 14 18 12 13 16 removing 1-5 2-3 4-15 9-17
G+(4,5,7,8) contains Petersen
   via 3 4 9 14 7 15 8 18 17 16 removing 1-2 5-11 6-13 10-12
G+(4,5,8,15) contains Petersen
   via 3 4 9 8 7 15 16 14 17 18 removing 1-2 5-12 6-10 11-13
G+(4,5,8,9) contains Petersen
   via 2 3 15 8 7 13 16 14 10 12 removing 1-5 4-17 6-11 9-18
G+(4,5,11,13) contains Petersen
   via 5 14 6 18 17 12 10 9 16 13 removing 1-11 2-3 4-15 7-8
G+(4,5,12,13) contains Square2
   via 1 2 3 4 17 6 7 8 9 10 11 18 13 14 15 16 5 12
G+(4,5,13,16) contains Bigdrum
   via 1 5 12 13 11 17 18 10 6 4 9 16 14 3 15 8 7 2
G+(4,5,14,16) contains Petersen
   via 4 11 6 10 9 17 18 16 13 12 removing 1-5 2-7 3-15 8-14
G+(4,5,15,16) contains Bigdrum
   via 10 12 13 11 6 5 1 16 14 17 18 2 7 4 3 15 8 9
G+(4,9,6,14) contains Petersen
   via 3 4 18 6 11 15 16 13 12 10 removing 1-5 2-7 8-14 9-17
G+(4,9,6,10) contains Petersen
   via 2 3 15 8 7 13 16 14 18 10 removing 1-5 4-12 6-11 9-17
G+(4,9,6,11) contains Petersen
   via 4 14 6 18 17 12 10 9 16 13 removing 1-2 3-15 5-11 7-8
G+(4,9,7,14) contains Petersen
   via 6 11 7 8 10 14 18 12 13 16 removing 1-5 2-3 4-15 9-17
G+(4,9,7,8) contains Petersen
   via 3 4 14 6 11 15 16 13 12 10 removing 1-5 2-7 8-18 9-17
G+(4,9,11,13) contains Petersen
   via 5 11 6 16 15 12 10 9 18 13 removing 1-2 3-7 4-17 8-14
G+(4,9,12,13) contains Petersen
   via 2 3 15 8 7 13 16 14 12 18 removing 1-5 4-17 6-11 9-10
G+(4,9,13,16) contains Petersen
   via 7 8 9 10 14 13 18 16 15 12 removing 1-5 2-3 4-17 6-11
G+(4,9,14,16) contains Petersen
   via 4 15 8 9 17 11 14 18 16 13 removing 1-2 3-7 5-12 6-10
G+(5,12,6,14) contains Petersen
   via 5 11 6 10 9 17 18 16 13 12 removing 1-2 3-7 4-15 8-14
G+(5,12,6,10) contains Petersen
   via 2 3 15 8 7 13 16 14 17 12 removing 1-5 4-9 6-11 10-18
G+(5,12,6,11) contains Petersen
   via 6 10 8 11 18 16 15 17 12 13 removing 1-5 2-3 4-9 7-14
G+(5,12,7,14) contains Petersen
   via 5 11 6 10 9 17 14 16 13 12 removing 1-2 3-7 4-15 8-18
G+(5,12,7,8) contains Petersen
   via 5 11 6 10 9 17 14 16 13 12 removing 1-2 3-7 4-15 8-18
G+(5,12,8,15) contains Petersen
   via 4 5 14 8 9 15 16 12 17 18 removing 1-2 3-7 6-10 11-13
G+(5,12,8,9) contains Petersen
   via 4 5 11 6 10 16 13 12 17 14 removing 1-2 3-7 8-15 9-18
G+(5,12,14,16) contains Petersen
   via 5 11 6 10 9 17 18 16 13 12 removing 1-2 3-7 4-15 8-14
G+(5,12,15,16) contains Diamond
   via 4 5 3 2 1 15 9 8 7 18 17 14 16 6 11 13 10 12
G+(6,14,8,15) contains Petersen
   via 3 7 8 13 11 15 18 17 14 16 removing 1-2 4-9 5-12 6-10
G+(6,14,10,12) contains Petersen
   via 2 4 9 10 11 14 16 13 12 18 removing 1-5 3-15 6-17 7-8
G+(6,14,11,13) contains Square3
   via 1 2 3 4 5 17 7 8 9 10 18 12 13 14 15 16 11 6
G+(6,14,12,13) contains Petersen
   via 5 11 6 10 12 14 17 18 13 16 removing 1-2 3-15 4-9 7-8
G+(6,14,13,16) contains Square4
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18
G+(6,14,15,16) contains Petersen
   via 2 3 18 6 11 7 16 13 12 10 removing 1-5 4-9 8-15 14-17
G+(6,10,8,15) contains Petersen
   via 4 11 6 14 9 15 17 10 13 16 removing 1-2 3-7 5-12 8-18
G+(6,10,15,16) contains Petersen
   via 6 14 8 10 17 11 15 18 16 13 removing 1-2 3-7 4-9 5-12
G+(6,11,7,8) contains Petersen
   via 6 14 7 12 10 17 18 8 16 13 removing 1-2 3-15 4-9 5-11
G+(6,11,8,15) contains Petersen
   via 6 14 7 8 10 17 11 13 16 18 removing 1-2 3-15 4-9 5-12
G+(6,11,8,9) contains Petersen
   via 4 14 6 10 9 11 17 18 16 13 removing 1-2 3-15 5-12 7-8
G+(6,11,9,10) contains Petersen
   via 2 4 9 16 14 11 18 10 12 13 removing 1-5 3-15 6-17 7-8
G+(6,11,15,16) contains Petersen
   via 6 14 7 8 10 17 11 13 16 18 removing 1-2 3-15 4-9 5-12
G+(7,14,8,15) contains Square3
   via 9 10 12 5 4 17 6 11 1 2 18 3 15 14 13 16 8 7
G+(7,14,10,12) contains Petersen
   via 6 11 7 8 10 14 17 18 13 16 removing 1-2 3-15 4-9 5-12
G+(7,14,11,13) contains Petersen
   via 6 10 8 15 11 14 17 18 13 16 removing 1-2 3-7 4-9 5-12
G+(7,14,12,13) contains Petersen
   via 6 11 7 8 10 14 17 18 13 16 removing 1-2 3-15 4-9 5-12
G+(7,14,13,16) contains Petersen
   via 2 3 16 6 11 7 18 13 12 10 removing 1-5 4-9 8-15 14-17
G+(7,14,15,16) contains Square4
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 17 15 18 14 16
G+(7,8,10,12) contains Petersen
   via 4 7 17 8 9 12 18 10 14 16 removing 1-2 3-15 5-11 6-13
G+(7,8,11,13) contains Petersen
   via 6 10 8 15 11 14 17 18 13 16 removing 1-2 3-7 4-9 5-12
G+(7,8,12,13) contains Petersen
   via 4 7 17 8 9 13 18 10 14 16 removing 1-2 3-15 5-12 6-11
G+(7,8,13,16) contains Petersen
   via 3 7 17 8 15 12 18 16 14 10 removing 1-2 4-9 5-11 6-13
G+(8,15,9,10) contains Petersen
   via 3 4 14 6 11 15 16 13 12 10 removing 1-5 2-7 8-17 9-18
G+(8,15,10,12) contains Petersen
   via 4 9 8 13 12 15 17 18 10 16 removing 1-5 2-3 6-11 7-14
G+(8,15,11,13) contains Petersen
   via 5 12 8 14 11 15 17 18 13 16 removing 1-2 3-7 4-9 6-10
G+(8,15,12,13) contains Petersen
   via 2 3 10 14 7 13 18 17 15 16 removing 1-5 4-12 6-11 8-9
G+(8,15,13,16) contains Petersen
   via 2 3 9 8 7 13 10 14 16 18 removing 1-5 4-12 6-11 15-17
G+(8,15,14,16) contains Square5
   via 9 10 12 5 4 7 6 11 1 2 8 3 17 14 13 18 15 16
G+(8,9,10,12) contains Petersen
   via 2 3 15 8 7 13 16 14 10 18 removing 1-5 4-12 6-11 9-17
G+(8,9,11,13) contains Petersen
   via 5 11 6 10 12 15 16 13 18 17 removing 1-2 3-7 4-9 8-14
G+(8,9,12,13) contains Petersen
   via 2 3 15 8 7 13 16 14 10 18 removing 1-5 4-12 6-11 9-17
G+(8,9,13,16) contains Petersen
   via 7 8 17 10 14 13 18 16 15 12 removing 1-5 2-3 4-9 6-11
G+(9,10,11,13) contains Petersen
   via 5 11 6 16 9 12 10 17 18 13 removing 1-2 3-7 4-15 8-14
G+(9,10,12,13) contains Petersen
   via 2 3 15 8 7 13 16 14 12 18 removing 1-5 4-9 6-11 10-17
G+(9,10,13,16) contains Petersen
   via 7 8 17 10 14 13 18 16 15 12 removing 1-5 2-3 4-9 6-11
G+(9,10,15,16) contains Petersen
   via 6 14 8 12 10 11 15 18 16 13 removing 1-5 2-7 3-4 9-17
G+(10,12,14,16) contains Petersen
   via 6 14 7 8 10 13 12 17 18 16 removing 1-2 3-15 4-9 5-11
G+(10,12,15,16) contains Petersen
   via 6 14 8 15 11 17 12 13 16 18 removing 1-5 2-7 3-4 9-10
G+(11,13,14,16) contains Square5
   via 1 2 3 4 5 6 7 8 9 10 11 12 17 14 15 18 13 16
G+(11,13,15,16) contains Petersen
   via 5 11 6 14 7 12 10 8 18 16 removing 1-2 3-15 4-9 13-17
G+(12,13,14,16) contains Petersen
   via 5 11 6 14 7 12 10 8 16 18 removing 1-2 3-15 4-9 13-17
G+(12,13,15,16) contains Square5
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18


##############################################################
# Proof of (15.3) for Extrapex
G=Extrapex
G+(1,2,3,14) contains Petersen
   via 3 7 11 10 20 17 12 14 16 18 removing 1-5 2-19 4-9 6-13 8-15
G+(1,2,4,8) contains Petersen
   via 4 20 8 15 9 14 17 18 13 16 removing 1-19 2-3 5-6 7-11 10-12
G+(1,2,5,9) contains Petersen
   via 5 6 16 9 20 17 12 11 10 18 removing 1-19 2-3 4-14 7-13 8-15
G+(1,2,6,10) contains Petersen
   via 6 20 10 11 13 17 18 16 14 12 removing 1-19 2-7 3-4 5-9 8-15
G+(1,2,7,11) contains Petersen
   via 7 20 9 16 13 17 18 10 11 12 removing 1-6 2-19 3-14 4-5 8-15
G+(1,2,8,15) contains Petersen
   via 6 8 20 11 10 16 15 18 17 12 removing 1-19 2-3 4-14 5-9 7-13
G+(1,2,8,17) contains Petersen
   via 4 20 7 11 10 14 16 18 17 12 removing 1-19 2-3 5-9 6-13 8-15
G+(1,2,9,15) contains Petersen
   via 9 18 10 11 20 14 16 15 17 12 removing 1-19 2-3 4-8 5-6 7-13
G+(1,2,9,18) contains Petersen
   via 5 6 13 7 20 14 16 18 10 11 removing 1-19 2-3 4-8 9-15 12-17
G+(1,2,10,11) contains Petersen
   via 3 4 13 11 20 14 16 18 17 12 removing 1-19 2-7 5-9 6-10 8-15
G+(1,2,10,18) contains Petersen
   via 3 4 13 11 20 14 16 18 17 12 removing 1-19 2-7 5-9 6-10 8-15
G+(1,2,11,12) contains Petersen
   via 2 19 6 13 7 18 10 11 20 16 removing 1-5 3-14 4-9 8-15 12-17
G+(1,2,12,14) contains Petersen
   via 3 18 6 13 7 14 20 12 17 16 removing 1-5 2-19 4-8 9-15 10-11
G+(1,2,12,17) contains Petersen
   via 4 6 10 12 14 17 18 16 13 20 removing 1-19 2-3 5-9 7-11 8-15
G+(1,2,14,16) contains Petersen
   via 3 7 11 10 18 14 12 17 16 20 removing 1-5 2-19 4-8 6-13 9-15
G+(1,2,15,16) contains Petersen
   via 2 4 6 10 11 20 16 12 17 18 removing 1-19 3-14 5-9 7-13 8-15
G+(1,2,17,18) contains Petersen
   via 6 8 17 12 10 13 20 18 15 16 removing 1-19 2-3 4-14 5-9 7-11
G+(1,5,2,7) contains Petersen
   via 4 5 9 16 6 17 18 10 11 12 removing 1-19 2-20 3-14 7-13 8-15
G+(1,5,3,14) contains Petersen
   via 5 19 6 13 7 18 10 11 14 16 removing 1-2 3-20 4-8 9-15 12-17
G+(1,5,4,8) contains Petersen
   via 5 19 8 15 9 14 17 18 13 16 removing 1-2 3-7 4-20 6-10 11-12
G+(1,5,6,13) contains Petersen
   via 6 10 11 12 14 20 13 16 18 17 removing 1-19 2-7 3-4 5-9 8-15
G+(1,5,7,11) contains Petersen
   via 7 20 9 16 13 17 18 10 11 12 removing 1-2 3-14 4-5 6-19 8-15
G+(1,5,7,13) contains Petersen
   via 4 5 9 16 6 17 18 10 11 12 removing 1-19 2-7 3-14 8-15 13-20
G+(1,5,8,15) contains Petersen
   via 5 9 18 13 19 14 17 20 15 16 removing 1-2 3-7 4-8 6-10 11-12
G+(1,5,8,17) contains Petersen
   via 5 9 18 13 19 14 17 20 15 16 removing 1-2 3-7 4-8 6-10 11-12
G+(1,5,9,15) contains Petersen
   via 9 18 10 11 20 14 16 15 17 12 removing 1-6 2-3 4-8 5-19 7-13
G+(1,5,10,11) contains Petersen
   via 7 8 17 10 13 11 12 16 15 20 removing 1-2 3-14 4-5 6-19 9-18
G+(1,5,11,12) contains Petersen
   via 8 15 9 20 11 17 18 10 16 12 removing 1-2 3-14 4-5 6-19 7-13
G+(1,5,12,14) contains Petersen
   via 5 19 6 13 7 18 10 11 20 16 removing 1-2 3-14 4-8 9-15 12-17
G+(1,5,12,17) contains Petersen
   via 5 18 11 12 14 19 13 16 17 20 removing 1-2 3-7 4-8 6-10 9-15
G+(1,5,13,16) contains Petersen
   via 3 4 20 11 10 14 16 18 17 12 removing 1-19 2-7 5-9 6-13 8-15
G+(1,5,14,16) contains Petersen
   via 5 19 6 13 7 18 10 11 20 16 removing 1-2 3-14 4-8 9-15 12-17
G+(1,5,15,16) contains Petersen
   via 5 18 10 11 19 14 16 20 17 12 removing 1-6 2-3 4-8 7-13 9-15
G+(1,5,17,18) contains Petersen
   via 5 9 18 11 12 19 20 17 15 13 removing 1-2 3-7 4-8 6-10 14-16
G+(1,6,2,3) contains Petersen
   via 4 5 9 16 6 17 18 10 11 12 removing 1-19 2-20 3-14 7-13 8-15
G+(1,6,3,4) contains Petersen
   via 5 20 6 13 7 18 10 11 14 16 removing 1-19 2-3 4-8 9-15 12-17
G+(1,6,3,14) contains Petersen
   via 5 19 6 13 7 18 10 11 14 16 removing 1-2 3-20 4-8 9-15 12-17
G+(1,6,4,5) contains Petersen
   via 5 20 6 16 9 11 10 18 17 12 removing 1-19 2-3 4-14 7-13 8-15
G+(1,6,4,8) contains Petersen
   via 5 19 8 15 9 14 17 18 13 16 removing 1-2 3-7 4-20 6-10 11-12
G+(1,6,7,11) contains Petersen
   via 7 20 9 16 13 17 18 10 11 12 removing 1-2 3-14 4-5 6-19 8-15
G+(1,6,8,15) contains Petersen
   via 5 9 18 13 19 14 17 20 15 16 removing 1-2 3-7 4-8 6-10 11-12
G+(1,6,8,17) contains Petersen
   via 5 9 18 13 19 14 17 20 15 16 removing 1-2 3-7 4-8 6-10 11-12
G+(1,6,9,15) contains Petersen
   via 9 18 10 11 20 14 16 15 17 12 removing 1-5 2-3 4-8 6-19 7-13
G+(1,6,10,11) contains Petersen
   via 7 8 17 10 13 11 12 16 15 20 removing 1-2 3-14 4-5 6-19 9-18
G+(1,6,11,12) contains Petersen
   via 8 15 9 20 11 17 18 10 16 12 removing 1-2 3-14 4-5 6-19 7-13
G+(1,6,12,14) contains Petersen
   via 5 19 6 13 7 18 10 11 20 16 removing 1-2 3-14 4-8 9-15 12-17
G+(1,6,12,17) contains Petersen
   via 5 18 11 12 14 19 13 16 17 20 removing 1-2 3-7 4-8 6-10 9-15
G+(1,6,14,16) contains Petersen
   via 5 19 6 13 7 18 10 11 20 16 removing 1-2 3-14 4-8 9-15 12-17
G+(1,6,15,16) contains Petersen
   via 2 3 18 10 11 20 17 12 14 16 removing 1-5 4-8 6-19 7-13 9-15
G+(1,6,17,18) contains Petersen
   via 5 9 18 11 12 19 20 17 15 13 removing 1-2 3-7 4-8 6-10 14-16
G+(2,3,4,8) contains Petersen
   via 4 20 8 15 9 14 17 18 13 16 removing 1-2 3-19 5-6 7-11 10-12
G+(2,3,5,9) contains Petersen
   via 5 6 16 9 20 17 12 11 10 18 removing 1-2 3-19 4-14 7-13 8-15
G+(2,3,6,10) contains Petersen
   via 6 20 10 11 13 17 18 16 14 12 removing 1-2 3-4 5-9 7-19 8-15
G+(2,3,6,13) contains Petersen
   via 4 5 9 16 20 17 18 10 11 12 removing 1-6 2-19 3-14 7-13 8-15
G+(2,3,7,13) contains Petersen
   via 7 9 18 10 11 20 17 12 16 13 removing 1-6 2-19 3-14 4-5 8-15
G+(2,3,8,15) contains Petersen
   via 6 8 20 11 10 16 15 18 17 12 removing 1-2 3-19 4-14 5-9 7-13
G+(2,3,8,17) contains Petersen
   via 4 20 7 11 10 14 16 18 17 12 removing 1-2 3-19 5-9 6-13 8-15
G+(2,3,9,15) contains Petersen
   via 9 18 10 11 20 14 16 15 17 12 removing 1-2 3-19 4-8 5-6 7-13
G+(2,3,9,18) contains Petersen
   via 5 6 13 7 20 14 16 18 10 11 removing 1-2 3-19 4-8 9-15 12-17
G+(2,3,10,11) contains Petersen
   via 3 4 13 11 20 14 16 18 17 12 removing 1-2 5-9 6-10 7-19 8-15
G+(2,3,10,18) contains Petersen
   via 4 6 13 7 19 17 18 20 10 11 removing 1-2 3-14 5-9 8-15 12-16
G+(2,3,12,17) contains Petersen
   via 4 6 10 12 14 17 18 16 13 20 removing 1-2 3-19 5-9 7-11 8-15
G+(2,3,13,16) contains Petersen
   via 4 5 9 16 20 17 18 10 11 12 removing 1-6 2-19 3-14 7-13 8-15
G+(2,3,15,16) contains Petersen
   via 4 6 10 11 19 17 18 20 16 12 removing 1-2 3-14 5-9 7-13 8-15
G+(2,3,17,18) contains Petersen
   via 6 8 17 12 10 13 20 18 15 16 removing 1-2 3-19 4-14 5-9 7-11
G+(2,7,3,4) contains Petersen
   via 3 20 7 11 10 14 16 18 17 12 removing 1-5 2-19 4-9 6-13 8-15
G+(2,7,4,5) contains Petersen
   via 4 6 16 9 20 17 12 11 10 18 removing 1-5 2-19 3-14 7-13 8-15
G+(2,7,4,8) contains Petersen
   via 4 20 8 15 9 14 17 18 13 16 removing 1-2 3-19 5-6 7-11 10-12
G+(2,7,5,9) contains Petersen
   via 5 6 16 9 20 17 12 11 10 18 removing 1-2 3-19 4-14 7-13 8-15
G+(2,7,6,10) contains Petersen
   via 6 20 10 11 13 17 18 16 14 12 removing 1-2 3-4 5-9 7-19 8-15
G+(2,7,8,15) contains Petersen
   via 6 8 20 11 10 16 15 18 17 12 removing 1-2 3-19 4-14 5-9 7-13
G+(2,7,8,17) contains Petersen
   via 4 20 7 11 10 14 16 18 17 12 removing 1-2 3-19 5-9 6-13 8-15
G+(2,7,9,15) contains Petersen
   via 9 18 10 11 20 14 16 15 17 12 removing 1-2 3-19 4-8 5-6 7-13
G+(2,7,9,18) contains Petersen
   via 5 6 13 7 20 14 16 18 10 11 removing 1-2 3-19 4-8 9-15 12-17
G+(2,7,10,11) contains Petersen
   via 3 4 13 11 20 14 16 18 17 12 removing 1-2 5-9 6-10 7-19 8-15
G+(2,7,10,18) contains Petersen
   via 4 6 13 7 19 17 18 20 10 11 removing 1-2 3-14 5-9 8-15 12-16
G+(2,7,12,17) contains Petersen
   via 4 6 10 12 14 17 18 16 13 20 removing 1-2 3-19 5-9 7-11 8-15
G+(2,7,15,16) contains Petersen
   via 4 6 10 11 19 17 18 20 16 12 removing 1-2 3-14 5-9 7-13 8-15
G+(2,7,17,18) contains Petersen
   via 6 8 17 12 10 13 20 18 15 16 removing 1-2 3-19 4-14 5-9 7-11
G+(3,4,5,9) contains Petersen
   via 5 8 15 9 20 13 16 14 17 18 removing 1-2 3-7 4-19 6-10 11-12
G+(3,4,6,10) contains Petersen
   via 6 20 10 11 13 17 18 16 14 12 removing 1-2 3-7 4-19 5-9 8-15
G+(3,4,6,13) contains Petersen
   via 6 10 11 12 14 20 13 16 18 17 removing 1-5 2-7 3-19 4-9 8-15
G+(3,4,7,11) contains Petersen
   via 3 10 11 12 14 19 20 16 18 17 removing 1-5 2-7 4-9 6-13 8-15
G+(3,4,7,13) contains Petersen
   via 3 10 11 12 14 19 20 16 18 17 removing 1-5 2-7 4-9 6-13 8-15
G+(3,4,8,15) contains Petersen
   via 6 8 20 11 10 16 15 18 17 12 removing 1-2 3-14 4-19 5-9 7-13
G+(3,4,9,15) contains Petersen
   via 4 8 17 18 13 19 14 16 15 20 removing 1-2 3-7 5-9 6-10 11-12
G+(3,4,9,18) contains Petersen
   via 4 8 17 18 13 19 14 16 15 20 removing 1-2 3-7 5-9 6-10 11-12
G+(3,4,10,11) contains Petersen
   via 4 13 11 12 17 19 20 18 16 14 removing 1-2 3-7 5-9 6-10 8-15
G+(3,4,10,18) contains Petersen
   via 4 13 11 12 17 19 20 18 16 14 removing 1-2 3-7 5-9 6-10 8-15
G+(3,4,11,12) contains Petersen
   via 3 10 11 16 14 19 20 12 18 15 removing 1-5 2-7 4-9 6-13 8-17
G+(3,4,13,16) contains Petersen
   via 3 10 11 12 14 19 20 16 18 17 removing 1-5 2-7 4-9 6-13 8-15
G+(3,4,15,16) contains Petersen
   via 4 6 10 11 19 17 18 20 16 12 removing 1-2 3-14 5-9 7-13 8-15
G+(3,4,17,18) contains Petersen
   via 4 8 17 12 11 19 20 18 15 14 removing 1-2 3-7 5-9 6-10 13-16
G+(3,14,4,5) contains Petersen
   via 4 8 15 9 20 13 16 14 17 18 removing 1-2 3-19 5-6 7-11 10-12
G+(3,14,5,9) contains Petersen
   via 5 8 15 9 20 13 16 14 17 18 removing 1-2 3-7 4-19 6-10 11-12
G+(3,14,6,10) contains Petersen
   via 6 20 10 11 13 17 18 16 14 12 removing 1-2 3-7 4-19 5-9 8-15
G+(3,14,6,13) contains Petersen
   via 4 6 10 11 7 17 18 16 14 12 removing 1-2 3-19 5-9 8-15 13-20
G+(3,14,7,13) contains Petersen
   via 7 9 18 10 11 20 19 14 16 13 removing 1-6 2-3 4-5 8-15 12-17
G+(3,14,8,15) contains Petersen
   via 7 13 8 20 19 18 17 14 16 15 removing 1-2 3-4 5-9 6-10 11-12
G+(3,14,9,15) contains Petersen
   via 4 8 17 18 13 19 14 16 15 20 removing 1-2 3-7 5-9 6-10 11-12
G+(3,14,9,18) contains Petersen
   via 4 8 17 18 13 19 14 16 15 20 removing 1-2 3-7 5-9 6-10 11-12
G+(3,14,10,11) contains Petersen
   via 4 13 11 12 17 19 20 18 16 14 removing 1-2 3-7 5-9 6-10 8-15
G+(3,14,10,18) contains Petersen
   via 4 13 11 12 17 19 20 18 16 14 removing 1-2 3-7 5-9 6-10 8-15
G+(3,14,13,16) contains Petersen
   via 4 5 9 16 20 17 18 10 11 12 removing 1-6 2-3 7-13 8-15 14-19
G+(3,14,15,16) contains Petersen
   via 3 4 6 10 11 20 16 12 17 18 removing 1-2 5-9 7-13 8-15 14-19
G+(3,14,17,18) contains Petersen
   via 4 8 17 12 11 19 20 18 15 14 removing 1-2 3-7 5-9 6-10 13-16
G+(4,5,6,10) contains Petersen
   via 5 9 18 10 11 19 17 12 16 20 removing 1-6 2-3 4-14 7-13 8-15
G+(4,5,6,13) contains Petersen
   via 6 10 11 12 14 20 13 16 18 17 removing 1-5 2-7 3-4 8-15 9-19
G+(4,5,7,11) contains Petersen
   via 7 20 9 16 13 17 18 10 11 12 removing 1-2 3-14 4-19 5-6 8-15
G+(4,5,7,13) contains Petersen
   via 4 6 16 9 19 17 12 11 10 18 removing 1-5 2-7 3-14 8-15 13-20
G+(4,5,8,17) contains Petersen
   via 6 20 8 11 10 16 15 18 17 12 removing 1-2 3-14 4-19 5-9 7-13
G+(4,5,9,18) contains Petersen
   via 9 11 10 18 20 15 16 14 12 17 removing 1-6 2-3 4-8 5-19 7-13
G+(4,5,10,11) contains Petersen
   via 7 8 17 10 13 11 12 16 15 20 removing 1-2 3-14 4-19 5-6 9-18
G+(4,5,10,18) contains Petersen
   via 5 19 8 15 9 12 17 18 20 16 removing 1-6 2-3 4-14 7-13 10-11
G+(4,5,11,12) contains Petersen
   via 8 15 9 20 11 17 18 10 16 12 removing 1-2 3-14 4-19 5-6 7-13
G+(4,5,12,14) contains Petersen
   via 4 8 15 9 19 13 16 20 17 18 removing 1-2 3-14 5-6 7-11 10-12
G+(4,5,12,17) contains Petersen
   via 6 13 7 11 10 20 17 18 16 12 removing 1-2 3-14 4-19 5-9 8-15
G+(4,5,13,16) contains Petersen
   via 3 4 20 11 10 14 16 18 17 12 removing 1-5 2-7 6-13 8-15 9-19
G+(4,5,14,16) contains Petersen
   via 4 8 15 9 19 13 16 20 17 18 removing 1-2 3-14 5-6 7-11 10-12
G+(4,5,17,18) contains Petersen
   via 7 8 17 12 11 13 20 18 15 16 removing 1-2 3-14 4-19 5-9 6-10
G+(4,8,6,10) contains Petersen
   via 5 20 8 15 9 14 17 18 10 16 removing 1-2 3-7 4-19 6-13 11-12
G+(4,8,6,13) contains Petersen
   via 6 10 11 12 14 20 13 16 18 17 removing 1-2 3-7 4-19 5-9 8-15
G+(4,8,7,11) contains Petersen
   via 4 19 8 16 14 18 17 12 20 13 removing 1-2 3-7 5-6 9-15 10-11
G+(4,8,7,13) contains Petersen
   via 4 19 8 16 14 18 17 12 20 13 removing 1-2 3-7 5-6 9-15 10-11
G+(4,8,9,18) contains Petersen
   via 9 11 10 18 20 15 16 14 12 17 removing 1-6 2-3 4-5 7-13 8-19
G+(4,8,10,11) contains Petersen
   via 4 19 8 16 14 18 17 12 11 13 removing 1-2 3-7 5-6 9-15 10-20
G+(4,8,10,18) contains Petersen
   via 4 19 8 15 9 14 17 18 20 16 removing 1-2 3-7 5-6 10-13 11-12
G+(4,8,11,12) contains Petersen
   via 4 19 8 17 18 14 16 11 20 12 removing 1-2 3-7 5-6 9-15 10-13
G+(4,8,13,16) contains Petersen
   via 4 19 8 15 9 14 17 18 20 16 removing 1-2 3-7 5-6 10-13 11-12
G+(4,8,17,18) contains Petersen
   via 4 5 11 10 20 14 12 17 15 16 removing 1-6 2-3 7-13 8-19 9-18
G+(5,9,6,13) contains Petersen
   via 6 10 11 12 14 20 13 16 18 17 removing 1-5 2-7 3-4 8-15 9-19
G+(5,9,7,11) contains Petersen
   via 5 6 16 9 19 17 12 11 10 18 removing 1-2 3-7 4-14 8-15 13-20
G+(5,9,7,13) contains Petersen
   via 5 6 16 9 19 17 12 11 10 18 removing 1-2 3-7 4-14 8-15 13-20
G+(5,9,8,17) contains Petersen
   via 7 8 15 9 18 13 16 17 20 19 removing 1-2 3-14 4-5 6-10 11-12
G+(5,9,10,11) contains Petersen
   via 5 6 16 9 19 17 12 20 10 18 removing 1-2 3-7 4-14 8-15 11-13
G+(5,9,11,12) contains Petersen
   via 5 19 9 16 13 17 18 11 20 12 removing 1-2 3-7 4-14 6-10 8-15
G+(5,9,12,14) contains Petersen
   via 5 8 15 9 19 13 16 20 17 18 removing 1-2 3-7 4-14 6-10 11-12
G+(5,9,12,17) contains Petersen
   via 5 8 15 9 19 13 16 20 17 18 removing 1-2 3-7 4-14 6-10 11-12
G+(5,9,13,16) contains Petersen
   via 3 4 20 11 10 14 16 18 17 12 removing 1-5 2-7 6-13 8-15 9-19
G+(5,9,14,16) contains Petersen
   via 5 8 15 9 19 13 16 20 17 18 removing 1-2 3-7 4-14 6-10 11-12
G+(5,9,17,18) contains Petersen
   via 7 8 17 12 11 13 20 18 15 16 removing 1-2 3-14 4-5 6-10 9-19
G+(6,10,8,15) contains Petersen
   via 5 8 20 15 9 13 10 18 17 16 removing 1-2 3-7 4-14 6-19 11-12
G+(6,10,8,17) contains Petersen
   via 5 9 18 10 19 14 17 20 15 16 removing 1-2 3-7 4-8 6-13 11-12
G+(6,10,9,15) contains Petersen
   via 7 8 15 10 11 13 16 12 17 18 removing 1-2 3-14 4-5 6-19 9-20
G+(6,10,11,12) contains Petersen
   via 4 5 9 16 7 17 18 11 20 12 removing 1-2 3-14 6-13 8-15 10-19
G+(6,10,12,14) contains Petersen
   via 6 19 10 11 13 17 18 16 20 12 removing 1-2 3-7 4-14 5-9 8-15
G+(6,10,12,17) contains Petersen
   via 5 6 13 11 18 14 16 17 20 12 removing 1-2 3-7 4-8 9-15 10-19
G+(6,10,14,16) contains Petersen
   via 6 19 10 11 13 17 18 16 20 12 removing 1-2 3-7 4-14 5-9 8-15
G+(6,10,15,16) contains Petersen
   via 7 8 20 10 11 13 16 12 17 18 removing 1-2 3-14 4-5 6-19 9-15
G+(6,10,17,18) contains Petersen
   via 5 6 13 15 9 12 11 18 20 17 removing 1-2 3-7 4-8 10-19 14-16
G+(6,13,8,15) contains Petersen
   via 6 10 11 12 14 19 13 16 18 17 removing 1-2 3-7 4-8 5-9 15-20
G+(6,13,8,17) contains Petersen
   via 6 10 11 12 14 19 13 16 18 17 removing 1-2 3-7 4-8 5-9 15-20
G+(6,13,9,15) contains Square1
   via 17 18 10 11 12 15 20 19 13 16 8 14 3 9 7 2 5 4 removing 1-6
G+(6,13,9,18) contains Petersen
   via 7 8 15 10 11 13 16 12 17 18 removing 1-2 3-14 4-5 6-19 9-20
G+(6,13,10,18) contains Petersen
   via 7 8 15 10 11 13 16 12 17 20 removing 1-2 3-14 4-5 6-19 9-18
G+(6,13,11,12) contains Petersen
   via 4 6 10 11 7 17 18 13 19 20 removing 1-2 3-14 5-9 8-15 12-16
G+(6,13,12,14) contains Petersen
   via 4 6 10 11 7 17 18 16 20 12 removing 1-2 3-14 5-9 8-15 13-19
G+(6,13,12,17) contains Petersen
   via 6 10 11 12 14 19 13 16 18 20 removing 1-2 3-7 4-8 5-9 15-17
G+(6,13,14,16) contains Petersen
   via 4 6 10 11 7 17 18 16 20 12 removing 1-2 3-14 5-9 8-15 13-19
G+(6,13,15,16) contains Square1
   via 1 5 4 3 2 10 18 17 12 11 6 7 13 9 14 16 20 19 removing 8-15
G+(6,13,17,18) contains Petersen
   via 6 8 17 12 10 19 20 18 15 16 removing 1-2 3-7 4-14 5-9 11-13
G+(7,11,8,15) contains Petersen
   via 6 8 20 11 10 16 15 18 17 12 removing 1-2 3-7 4-14 5-9 13-19
G+(7,11,8,17) contains Petersen
   via 4 10 11 12 14 20 19 16 18 17 removing 1-2 3-7 5-9 6-13 8-15
G+(7,11,9,15) contains Petersen
   via 9 14 12 17 18 20 19 13 16 15 removing 1-2 3-7 4-8 5-6 10-11
G+(7,11,9,18) contains Petersen
   via 5 6 10 11 14 20 18 16 13 19 removing 1-2 3-7 4-8 9-15 12-17
G+(7,11,10,18) contains Petersen
   via 4 5 9 16 7 17 18 19 11 12 removing 1-2 3-14 6-13 8-15 10-20
G+(7,11,12,17) contains Petersen
   via 4 6 10 12 14 17 18 16 13 20 removing 1-2 3-7 5-9 8-15 11-19
G+(7,11,15,16) contains Petersen
   via 7 13 10 11 19 17 18 20 16 12 removing 1-2 3-14 4-5 6-9 8-15
G+(7,11,17,18) contains Petersen
   via 6 10 11 12 17 13 19 20 18 16 removing 1-2 3-7 4-14 5-9 8-15
G+(7,13,8,15) contains Petersen
   via 6 8 20 11 10 16 15 18 17 12 removing 1-2 3-7 4-14 5-9 13-19
G+(7,13,8,17) contains Petersen
   via 4 10 11 12 14 20 19 16 18 17 removing 1-2 3-7 5-9 6-13 8-15
G+(7,13,9,15) contains Petersen
   via 9 14 12 17 18 20 19 13 16 15 removing 1-2 3-7 4-8 5-6 10-11
G+(7,13,9,18) contains Petersen
   via 5 6 10 11 14 20 18 16 13 19 removing 1-2 3-7 4-8 9-15 12-17
G+(7,13,10,18) contains Petersen
   via 7 8 15 10 11 19 16 12 17 20 removing 1-2 3-14 4-5 6-13 9-18
G+(7,13,11,12) contains Petersen
   via 3 4 17 18 11 14 12 20 13 16 removing 1-2 5-9 6-10 7-19 8-15
G+(7,13,12,14) contains Petersen
   via 3 4 13 19 7 14 16 18 17 20 removing 1-2 5-9 6-10 8-15 11-12
G+(7,13,12,17) contains Petersen
   via 4 6 10 12 14 17 18 16 13 20 removing 1-2 3-7 5-9 8-15 11-19
G+(7,13,14,16) contains Square1
   via 1 5 4 3 2 10 18 17 12 11 6 7 19 9 14 20 16 13 removing 8-15
G+(7,13,15,16) contains Petersen
   via 4 6 10 11 7 17 18 20 16 12 removing 1-2 3-14 5-9 8-15 13-19
G+(7,13,17,18) contains Petersen
   via 6 10 11 12 17 13 19 20 18 16 removing 1-2 3-7 4-14 5-9 8-15
G+(8,15,10,11) contains Petersen
   via 6 8 17 18 10 16 12 20 19 15 removing 1-2 3-7 4-14 5-9 11-13
G+(8,15,10,18) contains Petersen
   via 5 8 19 15 9 13 20 18 17 16 removing 1-2 3-7 4-14 6-10 11-12
G+(8,15,11,12) contains Petersen
   via 8 13 11 18 17 19 20 12 16 15 removing 1-2 3-7 4-14 5-9 6-10
G+(8,15,12,14) contains Petersen
   via 4 5 9 15 16 17 18 10 11 12 removing 1-6 2-3 7-13 8-19 14-20
G+(8,15,12,17) contains Petersen
   via 4 5 11 10 17 14 12 20 15 16 removing 1-6 2-3 7-13 8-19 9-18
G+(8,15,13,16) contains Petersen
   via 4 8 20 11 10 14 16 18 17 12 removing 1-2 3-7 5-9 6-13 15-19
G+(8,15,14,16) contains Square1
   via 3 2 1 5 4 12 11 10 18 17 14 8 19 7 9 15 16 20 removing 6-13
G+(8,17,10,11) contains Petersen
   via 4 8 15 18 10 14 16 20 19 17 removing 1-2 3-7 5-9 6-13 11-12
G+(8,17,10,18) contains Petersen
   via 4 5 9 15 8 14 18 20 13 16 removing 1-2 3-7 6-10 11-12 17-19
G+(8,17,11,12) contains Petersen
   via 4 8 19 11 10 14 17 18 15 16 removing 1-2 3-7 5-9 6-13 12-20
G+(8,17,13,16) contains Petersen
   via 4 8 15 18 13 14 16 20 19 17 removing 1-2 3-7 5-9 6-10 11-12
G+(9,15,10,11) contains Petersen
   via 9 19 11 12 14 18 13 16 15 17 removing 1-2 3-7 4-8 5-6 10-20
G+(9,15,10,18) contains Petersen
   via 7 8 17 12 11 13 18 20 15 16 removing 1-2 3-14 4-5 6-10 9-19
G+(9,15,11,12) contains Petersen
   via 9 18 11 16 14 19 20 12 17 15 removing 1-2 3-7 4-8 5-6 10-13
G+(9,15,12,14) contains Petersen
   via 4 8 15 19 9 14 16 18 17 20 removing 1-2 3-7 5-6 10-13 11-12
G+(9,15,12,17) contains Petersen
   via 4 8 15 19 9 14 16 18 17 20 removing 1-2 3-7 5-6 10-13 11-12
G+(9,15,13,16) contains Square1
   via 3 2 1 5 4 12 11 10 18 17 14 8 15 7 9 19 20 16 removing 6-13
G+(9,15,14,16) contains Petersen
   via 4 8 16 11 10 14 20 18 17 12 removing 1-2 3-7 5-9 6-13 15-19
G+(9,18,10,11) contains Petersen
   via 5 6 13 15 9 12 11 19 18 17 removing 1-2 3-7 4-8 10-20 14-16
G+(9,18,11,12) contains Petersen
   via 5 9 15 11 10 12 17 18 19 20 removing 1-2 3-7 4-8 6-13 14-16
G+(9,18,12,14) contains Petersen
   via 4 8 15 11 10 20 19 18 17 12 removing 1-2 3-7 5-9 6-13 14-16
G+(9,18,12,17) contains Petersen
   via 4 5 9 15 8 14 19 18 13 16 removing 1-2 3-7 6-10 11-12 17-20
G+(9,18,13,16) contains Petersen
   via 7 8 15 10 11 20 16 12 17 18 removing 1-2 3-14 4-5 6-13 9-19
G+(9,18,14,16) contains Petersen
   via 5 9 15 16 13 14 17 18 19 20 removing 1-2 3-7 4-8 6-10 11-12
G+(10,11,12,14) contains Petersen
   via 4 6 10 18 17 14 20 12 13 16 removing 1-2 3-7 5-9 8-15 11-19
G+(10,11,14,16) contains Petersen
   via 6 10 19 11 13 14 20 16 18 12 removing 1-2 3-7 4-8 5-9 15-17
G+(10,11,15,16) contains Petersen
   via 7 13 10 19 11 15 18 12 16 20 removing 1-2 3-14 4-5 6-9 8-17
G+(10,18,12,14) contains Petersen
   via 4 10 11 12 17 14 16 18 19 20 removing 1-2 3-7 5-9 6-13 8-15
G+(10,18,13,16) contains Petersen
   via 7 8 15 10 11 20 16 12 17 19 removing 1-2 3-14 4-5 6-13 9-18
G+(10,18,14,16) contains Petersen
   via 5 13 11 12 14 18 19 20 16 17 removing 1-2 3-7 4-8 6-10 9-15
G+(10,18,15,16) contains Petersen
   via 7 8 17 12 11 13 18 19 20 16 removing 1-2 3-14 4-5 6-10 9-15
G+(11,12,13,16) contains Petersen
   via 7 11 19 12 14 13 20 16 18 17 removing 1-2 3-4 5-9 6-10 8-15
G+(11,12,15,16) contains Petersen
   via 7 8 15 9 13 11 20 16 17 18 removing 1-2 3-14 4-5 6-10 12-19
G+(12,14,13,16) contains Petersen
   via 3 4 6 10 11 16 20 12 17 18 removing 1-2 5-9 7-13 8-15 14-19
G+(12,14,15,16) contains Petersen
   via 4 5 9 20 16 17 18 10 11 12 removing 1-6 2-3 7-13 8-15 14-19
G+(12,14,17,18) contains Petersen
   via 4 8 17 11 10 14 20 18 15 16 removing 1-2 3-7 5-9 6-13 12-19
G+(12,17,13,16) contains Petersen
   via 4 13 11 12 14 17 18 16 20 19 removing 1-2 3-7 5-9 6-10 8-15
G+(12,17,15,16) contains Petersen
   via 8 17 10 11 15 14 16 20 19 12 removing 1-6 2-3 4-5 7-13 9-18
G+(13,16,17,18) contains Petersen
   via 8 13 11 12 17 15 18 20 19 16 removing 1-2 3-7 4-14 5-9 6-10
G+(14,16,17,18) contains Petersen
   via 9 18 11 12 14 15 16 19 20 17 removing 1-2 3-7 4-8 5-6 10-13

##############################################################
# Case checking for (15.1): (E4) for Firstapex
G=Firstapex
G+(1,2,13,16)+(6,12,16,18) contains Petersen
   via 7 9 10 11 12 13 18 20 16 15 removing 1-17 2-8 3-14 4-5 6-19
G+(1,2,13,16)+(7,12,16,18) contains Petersen
   via 7 9 10 11 19 13 18 20 16 15 removing 1-17 2-8 3-14 4-5 6-12
G+(2,8,13,16)+(6,12,16,18) contains Petersen
   via 7 9 10 11 12 13 18 20 16 15 removing 1-2 3-14 4-5 6-19 8-17
G=Firstapex
G+(2,8,13,16)+(7,12,16,18) contains Petersen
   via 7 9 10 11 19 13 18 20 16 15 removing 1-2 3-14 4-5 6-12 8-17

##############################################################
# Case checking for (15.1): (E4) for Secondapex
G=Secondapex
G+(1,11,13,16)+(6,10,16,18) contains Petersen
   via 6 7 8 10 19 13 18 20 16 12 removing 1-5 2-14 3-4 9-15 11-17
G+(1,11,13,16)+(10,12,16,18) contains Petersen
   via 6 10 9 18 13 16 15 12 19 20 removing 1-5 2-14 3-4 7-8 11-17
G+(1,5,13,16)+(6,11,16,18) contains Petersen
   via 6 7 14 16 10 19 11 13 18 20 removing 1-17 2-3 4-15 5-12 8-9
G+(1,5,13,16)+(6,10,16,18) contains Petersen
   via 7 8 9 10 19 14 16 20 18 13 removing 1-17 2-3 4-15 5-12 6-11
G+(1,2,14,16)+(3,8,16,18) contains Petersen
   via 7 8 9 12 13 14 15 16 20 18 removing 1-11 2-17 3-19 4-5 6-10
G+(1,2,14,16)+(7,8,16,18) contains Petersen
   via 7 19 9 12 13 14 15 16 20 18 removing 1-11 2-17 3-8 4-5 6-10
G+(1,11,14,16)+(2,3,16,18) contains Diamond
   via 19 3 2 1 5 14 20 18 17 7 8 11 6 13 12 10 16 9 removing 4-15
G+(1,11,14,16)+(3,8,16,18) contains Petersen
   via 7 8 9 12 13 14 15 16 20 18 removing 1-2 3-19 4-5 6-10 11-17
G+(1,11,14,16)+(7,8,16,18) contains Petersen
   via 7 19 9 12 13 14 15 16 20 18 removing 1-2 3-8 4-5 6-10 11-17
G+(1,2,14,16)+(3,8,14,18) contains Petersen
   via 4 5 12 9 15 14 13 16 18 20 removing 1-11 2-17 3-19 6-10 7-8
G+(1,2,14,16)+(7,8,14,18) contains Petersen
   via 4 5 12 9 15 14 13 16 18 20 removing 1-11 2-17 3-8 6-10 7-19
G+(1,11,14,16)+(2,3,14,18) contains Square2
   via 1 5 4 3 19 11 12 9 8 7 17 20 18 13 15 16 2 14 removing 6-10
G+(1,11,14,16)+(3,8,14,18) contains Petersen
   via 4 5 17 11 14 16 18 20 12 13 removing 1-2 3-19 6-10 7-8 9-15
G+(1,11,14,16)+(7,8,14,18) contains Petersen
   via 4 5 17 11 14 16 18 20 12 13 removing 1-2 3-8 6-10 7-19 9-15

##############################################################
# Case checking for (15.1): (E4) for Thirdapex
G=Thirdapex
G+(1,11,13,16)+(6,10,16,18) contains Petersen
   via 6 14 8 10 19 13 18 20 16 12 removing 1-5 2-7 3-15 4-9 11-17
G+(1,11,13,16)+(10,12,16,18) contains Petersen
   via 4 16 6 10 9 12 13 18 20 19 removing 1-5 2-7 3-15 8-14 11-17
G+(1,5,13,16)+(6,11,16,18) contains Bigdrum
   via 1 17 18 13 11 5 12 20 19 15 16 10 6 3 8 14 7 2 removing 4-9
G+(1,5,13,16)+(6,10,16,18) contains Petersen
   via 6 14 8 10 19 13 18 20 16 12 removing 1-11 2-7 3-15 4-9 5-17
G+(1,5,13,16)+(10,12,16,18) contains Petersen
   via 5 17 8 19 12 16 14 13 18 20 removing 1-11 2-7 3-15 4-9 6-10
G+(5,12,13,16)+(6,11,16,18) contains Bigdrum
   via 20 18 13 11 19 5 1 10 6 4 9 2 7 15 3 8 14 16 removing 12-17
G+(5,12,13,16)+(6,10,16,18) contains Square2
   via 10 9 4 5 17 6 8 3 1 11 19 18 20 14 15 16 12 13 removing 2-7
G+(3,8,14,16)+(9,10,16,18) contains Petersen
   via 4 5 12 19 9 16 13 14 18 20 removing 1-11 2-7 3-15 6-10 8-17
G+(3,8,14,16)+(6,10,16,18) contains Petersen
   via 6 14 9 10 19 13 16 20 18 12 removing 1-11 2-7 3-15 4-5 8-17
G+(3,8,14,16)+(6,7,16,18) contains Diamond
   via 5 4 12 10 9 13 1 11 6 16 15 19 20 7 14 18 2 3 removing 8-17
G+(2,3,14,16)+(8,9,16,18) contains Petersen
   via 5 15 8 19 12 18 14 13 16 20 removing 1-11 2-7 3-17 4-9 6-10
G+(2,3,14,16)+(9,10,16,18) contains Petersen
   via 5 9 8 16 12 18 14 10 19 20 removing 1-11 2-7 3-17 4-15 6-13
G+(2,3,14,16)+(6,10,16,18) contains Petersen
   via 6 14 8 10 19 13 16 20 18 12 removing 1-11 2-7 3-17 4-15 5-9
G+(2,3,14,16)+(6,7,16,18) contains Diamond
   via 5 4 12 10 9 13 1 11 6 16 15 19 20 7 14 18 2 17 removing 3-8
G+(2,7,14,16)+(8,9,16,18) contains Petersen
   via 5 15 8 19 12 18 14 13 16 20 removing 1-11 2-3 4-9 6-10 7-17
G+(2,7,14,16)+(9,10,16,18) contains Petersen
   via 5 9 8 16 12 18 14 10 19 20 removing 1-11 2-3 4-15 6-13 7-17
G+(2,7,14,16)+(6,10,16,18) contains Petersen
   via 6 14 8 10 19 13 16 20 18 12 removing 1-11 2-3 4-15 5-9 7-17
G+(3,8,14,16)+(9,10,14,18) contains Petersen
   via 8 9 19 12 17 14 20 18 16 13 removing 1-11 2-7 3-15 4-5 6-10
G+(3,8,14,16)+(6,10,14,18) contains Petersen
   via 8 9 10 12 17 14 20 18 16 13 removing 1-11 2-7 3-15 4-5 6-19
G+(3,8,14,16)+(6,7,14,18) contains Diamond
   via 5 4 12 10 9 13 1 11 6 16 15 20 18 14 8 17 2 3 removing 7-19
G+(2,3,14,16)+(8,9,14,18) contains Petersen
   via 3 15 9 12 17 14 20 18 16 13 removing 1-11 2-7 4-5 6-10 8-19
G+(2,3,14,16)+(9,10,14,18) contains Petersen
   via 8 9 19 12 17 14 20 18 16 13 removing 1-11 2-7 3-15 4-5 6-10
G+(2,3,14,16)+(6,10,14,18) contains Petersen
   via 8 9 10 12 17 14 20 18 16 13 removing 1-11 2-7 3-15 4-5 6-19
G+(2,3,14,16)+(6,7,14,18) contains Square2
   via 2 1 11 6 19 3 5 12 10 8 17 20 18 15 13 16 7 14 removing 4-9
G+(2,7,14,16)+(8,9,14,18) contains Petersen
   via 5 17 7 13 12 15 14 20 18 16 removing 1-11 2-3 4-9 6-10 8-19
G+(2,7,14,16)+(9,10,14,18) contains Petersen
   via 7 14 8 9 17 13 16 18 20 19 removing 1-11 2-3 4-15 5-12 6-10
G+(2,7,14,16)+(6,10,14,18) contains Petersen
   via 6 7 14 8 16 19 20 18 17 10 removing 1-11 2-3 4-15 5-9 12-13

##############################################################
# Case checking for (15.1): (E4) for Fourthapex
G=Fourthapex
#Circuits containing 13
G+(11,1,13,16)+(6,10,13,18) contains Petersen
   via 6 19 10 17 11 16 12 13 20 18 removing 1-5 2-3 4-9 7-14 8-15
G+(11,1,13,16)+(6,10,16,18) contains Petersen
   via 6 14 7 10 19 13 18 20 16 12 removing 1-5 2-3 4-9 8-15 11-17
G+(11,1,13,16)+(10,12,13,18) contains Petersen
   via 6 10 8 17 11 16 15 13 20 18 removing 1-5 2-3 4-9 7-14 12-19
G+(11,1,13,16)+(10,12,16,18) contains Petersen
   via 6 10 8 18 13 16 15 12 19 20 removing 1-5 2-3 4-9 7-14 11-17
G+(1,5,13,16)+(11,6,13,18) contains Square2
   via 18 16 14 6 19 5 15 8 10 12 17 11 1 3 7 2 20 13 removing 4-9
G+(1,5,13,16)+(11,6,16,18) contains Concertina
   via 20 19 11 13 18 17 1 12 5 6 10 16 14 7 8 15 3 2 removing 4-9
G+(1,5,13,16)+(6,10,13,18) contains Petersen
   via 5 17 7 8 15 13 14 16 18 20 removing 1-11 2-3 4-9 6-19 10-12
G+(1,5,13,16)+(6,10,16,18) contains Petersen
   via 6 14 7 10 19 13 18 20 16 12 removing 1-11 2-3 4-9 5-17 8-15
G+(1,5,13,16)+(10,12,13,18) contains Petersen
   via 5 17 7 8 15 13 14 16 18 20 removing 1-11 2-3 4-9 6-10 12-19
G+(1,5,13,16)+(10,12,16,18) contains Petersen
   via 6 10 8 18 13 16 15 12 19 20 removing 1-11 2-3 4-9 5-17 7-14
G+(5,12,13,16)+(11,6,13,18) contains Concertina
   via 1 5 17 12 13 20 18 10 6 4 9 2 3 15 8 7 14 16 removing 11-19
G+(5,12,13,16)+(11,6,16,18) contains Concertina
   via 1 5 18 13 11 19 20 10 6 4 9 2 3 15 8 7 14 16 removing 12-17
G+(5,12,13,16)+(6,10,13,18) contains Concertina
   via 9 4 3 15 8 7 2 16 14 17 18 10 12 13 20 19 6 11 removing 1-5
G+(5,12,13,16)+(6,10,16,18) contains Square2
   via 10 9 4 5 17 6 7 2 1 11 19 18 20 14 3 16 12 13 removing 8-15
#Circuits containing 14
G+(7,2,14,16)+(8,9,14,18) contains Petersen
   via 7 8 19 9 17 14 20 18 16 13 removing 1-2 3-15 4-5 6-10 11-12
G+(7,2,14,16)+(8,9,16,18) contains Petersen
   via 3 15 8 19 9 18 14 13 16 20 removing 1-2 4-5 6-10 7-17 11-12
G+(7,2,14,16)+(9,10,14,18) contains Petersen
   via 7 8 19 12 17 14 20 18 16 13 removing 1-2 3-15 4-9 5-11 6-10
G+(7,2,14,16)+(9,10,16,18) contains Petersen
   via 4 9 8 16 12 18 14 10 19 20 removing 1-2 3-15 5-11 6-13 7-17
G+(7,2,14,16)+(10,6,14,18) contains Petersen
   via 7 8 10 12 17 14 20 18 16 13 removing 1-2 3-15 4-9 5-11 6-19
G+(7,2,14,16)+(10,6,16,18) contains Petersen
   via 6 14 8 10 19 13 16 20 18 12 removing 1-2 3-15 4-9 5-11 7-17
G+(2,1,14,16)+(7,8,14,18) contains Petersen
   via 3 5 12 8 15 14 13 16 18 20 removing 1-11 2-17 4-9 6-10 7-19
G+(2,1,14,16)+(7,8,16,18) contains Petersen
   via 3 5 12 19 7 16 13 14 18 20 removing 1-11 2-17 4-9 6-10 8-15
G+(2,1,14,16)+(8,9,14,18) contains Petersen
   via 2 7 8 19 9 18 16 13 14 20 removing 1-17 3-15 4-5 6-10 11-12
G+(2,1,14,16)+(8,9,16,18) contains Petersen
   via 3 15 8 19 9 18 14 13 16 20 removing 1-17 2-7 4-5 6-10 11-12
G+(2,1,14,16)+(9,10,14,18) contains Petersen
   via 4 9 8 14 11 18 16 13 19 20 removing 1-17 2-7 3-15 5-12 6-10
G+(2,1,14,16)+(9,10,16,18) contains Petersen
   via 4 9 8 16 12 18 14 10 19 20 removing 1-17 2-7 3-15 5-11 6-13
G+(2,1,14,16)+(10,6,14,18) contains Petersen
   via 4 9 8 14 11 18 16 13 10 20 removing 1-17 2-7 3-15 5-12 6-19
G+(2,1,14,16)+(10,6,16,18) contains Petersen
   via 6 14 8 10 19 13 16 20 18 12 removing 1-17 2-7 3-15 4-9 5-11
G+(1,11,14,16)+(7,8,14,18) contains Petersen
   via 3 5 17 11 14 16 18 20 12 13 removing 1-2 4-9 6-10 7-19 8-15
G+(1,11,14,16)+(7,8,16,18) contains Petersen
   via 3 5 12 19 7 16 13 14 18 20 removing 1-2 4-9 6-10 8-15 11-17
G+(1,11,14,16)+(8,9,14,18) contains Petersen
   via 5 17 11 13 12 15 14 20 18 16 removing 1-2 3-7 4-9 6-10 8-19
G+(1,11,14,16)+(8,9,16,18) contains Petersen
   via 5 15 8 19 12 18 14 13 16 20 removing 1-2 3-7 4-9 6-10 11-17
G+(1,11,14,16)+(9,10,14,18) contains Petersen
   via 8 9 17 11 14 16 18 20 19 13 removing 1-2 3-7 4-15 5-12 6-10
G+(1,11,14,16)+(9,10,16,18) contains Petersen
   via 8 9 19 10 14 16 20 18 17 13 removing 1-2 3-7 4-15 5-12 6-11
G+(1,11,14,16)+(10,6,14,18) contains Petersen
   via 8 9 10 20 14 16 13 11 17 18 removing 1-2 3-7 4-15 5-12 6-19
G+(1,11,14,16)+(10,6,16,18) contains Petersen
   via 6 14 8 10 19 13 16 20 18 12 removing 1-2 3-7 4-15 5-9 11-17
G+(11,6,14,16)+(7,8,14,18) contains Petersen
   via 3 4 9 8 15 14 10 16 18 20 removing 1-2 5-12 6-17 7-19 11-13
G+(11,6,14,16)+(7,8,16,18) contains Petersen
   via 3 4 9 10 14 16 20 18 11 13 removing 1-2 5-12 6-17 7-19 8-15
G+(11,6,14,16)+(8,9,14,18) contains Petersen
   via 4 17 6 10 9 15 14 20 18 16 removing 1-2 3-7 5-12 8-19 11-13
G+(11,6,14,16)+(8,9,16,18) contains Petersen
   via 4 9 10 13 11 15 14 18 20 16 removing 1-2 3-7 5-12 6-17 8-19
G+(11,6,14,16)+(9,10,14,18) contains Petersen
   via 6 14 8 9 17 10 16 18 20 19 removing 1-2 3-7 4-15 5-12 11-13
G+(11,6,14,16)+(9,10,16,18) contains Petersen
   via 8 9 19 10 14 16 20 18 11 13 removing 1-2 3-7 4-15 5-12 6-17
#Circuits containing 15
G+(8,7,15,16)+(9,4,15,18) contains Concertina
   via 10 12 13 11 6 14 16 2 7 4 3 9 19 20 15 8 17 18 removing 1-5
G+(8,7,15,16)+(9,4,16,18) contains Square2
   via 20 16 14 7 17 4 13 11 2 3 19 8 9 12 6 10 18 15 removing 1-5
G+(8,7,15,16)+(4,3,15,18) contains Concertina
   via 16 14 6 11 13 12 10 1 5 7 2 18 17 8 15 20 4 9 removing 3-19
G+(8,7,15,16)+(4,3,16,18) contains Concertina
   via 16 14 6 11 13 12 10 1 5 7 2 20 18 15 3 19 4 9 removing 8-17
G+(7,2,15,16)+(8,9,15,18) contains Petersen
   via 6 14 7 17 11 20 15 13 16 18 removing 1-5 2-3 4-9 8-19 10-12
G+(7,2,15,16)+(8,9,16,18) contains Petersen
   via 7 8 19 11 17 16 20 18 15 13 removing 1-5 2-3 4-9 6-14 10-12
G+(7,2,15,16)+(9,4,15,18) contains Petersen
   via 6 14 7 17 11 20 15 13 16 18 removing 1-5 2-3 4-19 8-9 10-12
G+(7,2,15,16)+(9,4,16,18) contains Petersen
   via 7 8 9 11 17 16 20 18 15 13 removing 1-5 2-3 4-19 6-14 10-12
G+(7,2,15,16)+(4,3,15,18) contains Square2
   via 2 1 5 4 19 7 6 10 9 8 17 20 18 14 12 16 3 15 removing 11-13
G+(7,2,15,16)+(4,3,16,18) contains Concertina
   via 1 5 12 13 11 6 10 16 14 19 20 2 3 15 18 17 7 8 removing 4-9
G+(2,3,15,16)+(8,9,15,18) contains Petersen
   via 3 17 6 10 12 15 14 16 18 20 removing 1-5 2-7 4-9 8-19 11-13
G+(2,3,15,16)+(8,9,16,18) contains Petersen
   via 6 10 12 13 11 14 15 18 20 16 removing 1-5 2-7 3-17 4-9 8-19
G+(2,3,15,16)+(9,4,15,18) contains Petersen
   via 3 17 6 10 12 15 14 16 18 20 removing 1-5 2-7 4-19 8-9 11-13
G+(2,3,15,16)+(9,4,16,18) contains Petersen
   via 6 10 12 13 11 14 15 18 20 16 removing 1-5 2-7 3-17 4-19 8-9

##############################################################
# Case checking for (15.1): (E4) for Extrapex
G=Extrapex
#Circuits containing 13
G+(7,2,13,16)+(11,10,13,20) contains Petersen
   via 7 13 9 16 11 19 18 21 22 20 removing 1-2 3-14 4-5 6-10 8-15 12-17
G+(7,2,13,16)+(11,10,16,20) contains Petersen
   via 9 13 11 12 16 18 21 22 20 17 removing 1-2 3-14 4-5 6-10 7-19 8-15
G+(7,2,13,16)+(10,6,13,20) contains Petersen
   via 7 13 9 16 11 19 18 10 22 20 removing 1-2 3-14 4-5 6-21 8-15 12-17
G+(7,2,13,16)+(10,6,16,20) contains Petersen
   via 9 18 10 11 13 16 22 20 17 12 removing 1-2 3-14 4-5 6-21 7-19 8-15
G+(2,1,13,16)+(7,11,13,20) contains Petersen
   via 3 4 17 12 14 13 18 16 20 22 removing 1-6 2-19 5-9 7-21 8-15 10-11
G+(2,1,13,16)+(7,11,16,20) contains Petersen
   via 10 11 12 14 13 18 17 20 22 16 removing 1-6 2-19 3-4 5-9 7-21 8-15
G+(2,1,13,16)+(11,10,13,20) contains Petersen
   via 4 5 9 18 17 20 16 12 13 22 removing 1-19 2-7 3-14 6-10 8-15 11-21
G+(2,1,13,16)+(11,10,16,20) contains Petersen
   via 9 13 11 12 16 18 21 22 20 17 removing 1-19 2-7 3-14 4-5 6-10 8-15
G+(2,1,13,16)+(10,6,13,20) contains Petersen
   via 4 5 9 18 17 20 16 12 13 22 removing 1-19 2-7 3-14 6-21 8-15 10-11
G+(2,1,13,16)+(10,6,16,20) contains Petersen
   via 9 18 10 11 13 16 22 20 17 12 removing 1-19 2-7 3-14 4-5 6-21 8-15
G+(1,6,13,16)+(7,11,13,20) contains Petersen
   via 6 10 11 12 14 19 20 16 18 17 removing 1-2 3-4 5-9 7-21 8-15 13-22
G+(1,6,13,16)+(7,11,16,20) contains Petersen
   via 10 11 12 14 13 18 17 20 22 16 removing 1-2 3-4 5-9 6-19 7-21 8-15
G+(1,6,13,16)+(11,10,13,20) contains Petersen
   via 6 10 21 12 14 19 20 16 18 17 removing 1-2 3-4 5-9 7-11 8-15 13-22
G+(1,6,13,16)+(11,10,16,20) contains Petersen
   via 10 21 12 14 13 18 17 20 22 16 removing 1-2 3-4 5-9 6-19 7-11 8-15
#Circuits containing 14
G+(3,4,14,16)+(2,7,14,20) contains Petersen
   via 6 13 7 11 10 14 22 18 17 12 removing 1-5 2-21 3-19 4-8 9-15 16-20
G+(3,4,14,16)+(2,7,16,20) contains Petersen
   via 6 10 11 12 14 16 22 20 18 17 removing 1-5 2-21 3-19 4-8 7-13 9-15
G+(3,4,14,16)+(7,11,14,20) contains Petersen
   via 4 6 10 18 17 20 22 14 13 16 removing 1-2 3-19 5-9 7-21 8-15 11-12
G+(3,4,14,16)+(7,11,16,20) contains Petersen
   via 10 11 12 14 13 18 17 16 22 20 removing 1-2 3-19 4-8 5-6 7-21 9-15
G+(3,4,14,16)+(11,12,14,20) contains Petersen
   via 4 6 10 18 17 20 22 14 13 16 removing 1-2 3-19 5-9 7-11 8-15 12-21
G+(3,4,14,16)+(11,12,16,20) contains Petersen
   via 10 21 12 14 13 18 17 16 22 20 removing 1-2 3-19 4-8 5-6 7-11 9-15
G+(4,8,14,16)+(3,2,14,20) contains Petersen
   via 9 18 10 11 16 14 22 20 17 12 removing 1-5 2-7 3-21 4-19 6-13 8-15
G+(4,8,14,16)+(3,2,16,20) contains Petersen
   via 8 15 9 18 17 20 14 12 16 22 removing 1-5 2-7 3-21 4-19 6-13 10-11
G+(4,8,14,16)+(2,7,14,20) contains Petersen
   via 9 18 10 11 16 14 22 20 17 12 removing 1-5 2-3 4-19 6-13 7-21 8-15
G+(4,8,14,16)+(2,7,16,20) contains Petersen
   via 8 15 9 18 17 20 14 12 16 22 removing 1-5 2-3 4-19 6-13 7-21 10-11
G+(4,8,14,16)+(7,11,14,20) contains Petersen
   via 6 10 22 14 13 19 20 16 18 17 removing 1-2 3-4 5-9 7-21 8-15 11-12
G+(4,8,14,16)+(7,11,16,20) contains Petersen
   via 10 11 12 14 13 18 17 16 22 20 removing 1-2 3-4 5-6 7-21 8-19 9-15
G+(4,8,14,16)+(11,12,14,20) contains Petersen
   via 6 10 22 14 13 19 20 16 18 17 removing 1-2 3-4 5-9 7-11 8-15 12-21
G+(4,8,14,16)+(11,12,16,20) contains Petersen
   via 10 21 12 14 13 18 17 16 22 20 removing 1-2 3-4 5-6 7-11 8-19 9-15
G+(8,17,14,16)+(3,2,14,20) contains Petersen
   via 10 11 12 14 22 18 17 20 16 15 removing 1-5 2-7 3-21 4-9 6-13 8-19
G+(8,17,14,16)+(3,2,16,20) contains Petersen
   via 9 14 12 16 15 18 17 19 20 22 removing 1-5 2-7 3-21 4-8 6-13 10-11
G+(8,17,14,16)+(2,7,14,20) contains Petersen
   via 10 11 12 14 22 18 17 20 16 15 removing 1-5 2-3 4-9 6-13 7-21 8-19
G+(8,17,14,16)+(2,7,16,20) contains Petersen
   via 9 14 12 16 15 18 17 19 20 22 removing 1-5 2-3 4-8 6-13 7-21 10-11
G+(8,17,14,16)+(7,11,14,20) contains Petersen
   via 6 10 22 14 13 19 20 16 18 17 removing 1-2 3-4 5-9 7-21 8-15 11-12
G+(8,17,14,16)+(7,11,16,20) contains Petersen
   via 6 11 12 14 13 19 17 16 22 20 removing 1-2 3-4 5-9 7-21 8-15 10-18
G+(8,17,14,16)+(11,12,14,20) contains Petersen
   via 6 10 22 14 13 19 20 16 18 17 removing 1-2 3-4 5-9 7-11 8-15 12-21
G+(8,17,14,16)+(11,12,16,20) contains Petersen
   via 7 11 21 12 14 16 22 20 19 17 removing 1-2 3-4 5-9 6-13 8-15 10-18
G+(17,12,14,16)+(3,2,14,20) contains Petersen
   via 10 11 12 14 22 18 19 20 16 15 removing 1-5 2-7 3-21 4-9 6-13 8-17
G+(17,12,14,16)+(3,2,16,20) contains Petersen
   via 3 21 10 11 14 15 18 20 22 16 removing 1-5 2-7 4-9 6-13 8-17 12-19
G+(17,12,14,16)+(2,7,14,20) contains Petersen
   via 10 11 12 14 22 18 19 20 16 15 removing 1-5 2-3 4-9 6-13 7-21 8-17
G+(17,12,14,16)+(2,7,16,20) contains Petersen
   via 2 3 14 11 10 22 20 18 15 16 removing 1-5 4-9 6-13 7-21 8-17 12-19
G+(17,12,14,16)+(7,11,14,20) contains Petersen
   via 9 21 11 12 19 15 16 20 22 14 removing 1-6 2-3 4-5 7-13 8-17 10-18
G+(17,12,14,16)+(7,11,16,20) contains Petersen
   via 9 18 10 11 21 15 16 22 20 14 removing 1-6 2-3 4-5 7-13 8-17 12-19

##############################################################
# Case checking for (15.1): (E5) for Firstapex 
G=Firstapex
G+(1,2,13,16)+(1,6,16,18)+(1,17,4,5) contains Petersen
   via 7 9 10 11 12 21 17 20 16 15 removing 1-19 2-8 3-14 4-22 5-6 13-18
G+(1,2,13,16)+(1,6,16,18)+(1,19,3,4) contains Petersen
   via 9 10 11 13 18 14 16 20 19 21 removing 1-17 2-3 4-22 5-15 6-12 7-8

##############################################################
# Case checking for (15.1): (E5) for Secondapex 
G=Secondapex
G+(1,11,13,16)+(6,11,16,18)+(11,17,7,14) contains Petersen
   via 8 9 13 11 19 17 18 20 16 21 removing 1-2 3-14 4-15 5-12 6-10 7-22
G+(1,11,13,16)+(6,11,16,18)+(11,19,2,14) contains Petersen
   via 6 7 18 13 10 19 20 16 14 21 removing 1-2 3-22 4-15 5-12 8-9 11-17

##############################################################
# Case checking for (15.1): (E5) for Thirdapex requires no checking

##############################################################
# Case checking for (15.1): (E5) for Fourthapex 
G=Fourthapex
G+(1,11,13,16)+(6,11,16,18)+(11,17,7,14) contains Petersen
   via 10 19 11 13 12 17 21 16 20 18 removing 1-5 2-3 4-9 6-14 7-22 8-15
G+(1,11,13,16)+(6,11,16,18)+(11,19,2,7) contains Square2
   via 21 22 3 4 17 6 7 8 9 10 19 18 20 14 15 16 11 13 removing 1-2 5-12
G+(1,11,13,16)+(6,11,13,18)+(11,17,7,14) contains Petersen
   via 6 10 12 13 20 14 16 18 17 21 removing 1-5 2-3 4-9 7-22 8-15 11-19
G+(1,11,13,16)+(6,11,13,18)+(11,19,2,7) contains Diamond
   via 17 2 11 21 22 13 18 20 19 12 3 6 10 14 7 8 16 15 removing 1-5 4-9
#The cases below are symmetric (exchanging 13 with 15 and 1 with 9)
G+(7,8,15,16)+(8,9,16,18)+(8,17,6,10) contains Diamond
   via 13 12 11 2 3 6 16 14 7 22 10 17 21 18 15 8 20 19 removing 1-5 4-9
G+(7,8,15,16)+(8,9,16,18)+(8,19,6,14) contains Petersen
   via 7 11 13 16 14 18 15 21 19 20 removing 1-5 2-3 4-9 6-22 8-17 10-12
G+(7,8,15,16)+(8,9,15,18)+(8,17,6,10) contains Square2
   via 21 22 10 9 19 7 6 11 4 3 17 20 18 14 13 16 8 15 removing 1-2 5-12
G+(7,8,15,16)+(8,9,15,18)+(8,19,6,14) contains Petersen
   via 8 17 11 13 15 21 19 20 18 16 removing 1-5 2-3 4-9 6-22 7-14 10-12

##############################################################
# Case checking for (15.1): (E5) for Extrapex 
G=Extrapex
G+(2,7,13,16)+(7,11,16,20)+(7,19,12,14) contains Petersen
   via 10 11 12 17 18 23 24 16 22 19 removing 1-2 3-14 4-5 6-9 7-21 8-15 13-20
G+(2,7,13,16)+(7,11,16,20)+(7,21,3,14) contains Petersen
   via 10 11 12 20 13 16 14 23 21 22 removing 1-2 3-24 4-5 6-9 7-19 8-15 17-18
G+(1,6,13,16)+(6,10,16,20)+(6,19,9,18) contains Petersen
   via 10 11 12 16 22 18 17 19 23 24 removing 1-2 3-7 4-14 5-9 6-21 8-15 13-20
G+(1,6,13,16)+(6,10,16,20)+(6,21,5,9) contains Petersen
   via 9 18 10 11 16 23 21 22 20 13 removing 1-2 3-7 4-14 5-24 6-19 8-15 12-17

##############################################################
# Case checking for (15.1): (E6) for Firstapex
G=Firstapex
# Checking (E6) for circuit  1  2  3  4  5  6 
G+(1,2,4,5)+(2,3,5,6) contains Petersen
   via 5 18 7 16 15 20 12 11 10 14 removing 1-17 2-19 3-4 6-13 8-9
G+(1,2,4,5)+(3,4,6,1) contains Petersen
   via 6 12 7 9 14 20 13 16 11 10 removing 1-17 2-8 3-19 4-18 5-15
G+(2,3,5,6)+(3,4,6,1) contains Petersen
   via 7 11 10 20 13 17 14 16 15 18 removing 1-2 3-19 4-5 6-12 8-9
G+(1,2,4,5)+(17,2,18,5) contains Petersen
   via 7 9 10 11 12 13 18 20 14 16 removing 1-6 2-8 3-4 5-15 17-19
G+(2,3,5,6)+(17,3,18,6) contains Petersen
   via 7 8 9 11 12 16 14 20 18 15 removing 1-2 3-4 5-10 6-13 17-19
G+(3,4,6,1)+(17,4,18,1) contains Petersen
   via 7 8 9 10 11 13 16 15 18 20 removing 1-2 3-14 4-5 6-12 17-19
# Checking (E6) for circuit  7  8  9 10 11 12 
G+(7,8,10,11)+(8,9,11,12) contains Petersen
   via 7 16 9 10 12 17 19 20 11 18 removing 1-2 3-4 5-15 6-13 8-14
G+(7,8,10,11)+(9,10,12,7) contains Petersen
   via 7 17 9 16 13 20 19 10 18 11 removing 1-2 3-4 5-15 6-12 8-14
G+(8,9,11,12)+(9,10,12,7) contains Petersen
   via 7 8 17 9 16 20 12 15 10 19 removing 1-2 3-14 4-5 6-13 11-18
G+(7,8,10,11)+(17,8,18,11) contains Petersen
   via 2 4 10 9 8 13 18 20 15 16 removing 1-6 3-14 5-12 7-11 17-19
G+(8,9,11,12)+(17,9,18,12) contains Petersen
   via 4 5 20 18 8 10 9 16 15 11 removing 1-2 3-14 6-13 7-12 17-19
G+(9,10,12,7)+(17,10,18,7) contains Petersen
   via 5 6 13 7 8 15 16 9 18 20 removing 1-2 3-14 4-10 11-12 17-19
# Checking (E6) for circuit  1 13  7 12  6 vacuous
# Checking (E6) for circuit  1 13  7  8  2 vacuous
# Checking (E6) for circuit  2  8  9 14  3 vacuous
# Checking (E6) for circuit  3 14  9 10  4 vacuous
# Checking (E6) for circuit  4 10 11 15  5 vacuous
# Checking (E6) for circuit  5 15 11 12  6 vacuous


##############################################################
# Case checking for (15.1): (E6) for Secondapex
G=Secondapex
# Checking (E6) for circuit  1  2  3  4  5 vacuous
# Checking (E6) for circuit  1 11 13 12  5 vacuous
# Checking (E6) for circuit 11  6 10 12 13 vacuous
# Checking (E6) for circuit  1 11  6  7 14  2 
G+(1,11,7,14)+(11,6,14,2) contains Petersen
   via 9 10 13 11 20 15 16 14 18 17 removing 1-2 3-4 5-12 6-19 7-8
G+(1,11,7,14)+(6,7,2,1) contains Petersen
   via 4 5 12 7 19 16 13 11 17 18 removing 1-20 2-14 3-8 6-10 9-15
G+(11,6,14,2)+(6,7,2,1) contains Petersen
   via 3 8 9 10 12 18 16 13 11 17 removing 1-5 2-20 4-15 6-19 7-14
G+(1,11,7,14)+(17,11,18,14) contains Square2
   via 14 16 13 11 19 3 15 10 6 7 2 17 1 4 12 5 20 18 removing 8-9
G+(11,6,14,2)+(17,6,18,2) contains Square2
   via 14 16 13 11 17 8 15 5 1 2 7 19 6 9 12 10 18 20 removing 3-4
G+(6,7,2,1)+(17,7,18,1) contains Petersen
   via 2 3 8 9 16 18 20 13 12 10 removing 1-5 4-15 6-11 7-14 17-19
# Checking (E6) for circuit  2 14  7  8  3 vacuous
# Checking (E6) for circuit  3  8  9 15  4 vacuous
# Checking (E6) for circuit  4 15  9 10 12  5 
G+(4,15,10,12)+(15,9,12,5) contains Petersen
   via 5 11 10 19 20 17 18 12 13 15 removing 1-2 3-14 4-8 6-7 9-16
G+(4,15,10,12)+(9,10,5,4) contains Petersen
   via 4 7 10 19 20 17 18 12 16 15 removing 1-2 3-14 5-11 6-13 8-9
G+(15,9,12,5)+(9,10,5,4) contains Petersen
   via 5 11 9 17 18 20 19 12 13 15 removing 1-2 3-14 4-8 6-10 7-16
G+(4,15,10,12)+(17,15,18,12) contains Square2
   via 15 16 13 12 20 8 14 1 5 4 9 18 10 7 11 6 19 17 removing 2-3
G+(15,9,12,5)+(17,9,18,5) contains Square2
   via 15 16 13 12 18 3 14 6 10 9 4 20 5 2 11 1 17 19 removing 7-8
G+(9,10,5,4)+(17,10,18,4) contains Petersen
   via 3 4 20 7 8 13 18 9 15 16 removing 1-5 2-14 6-11 10-12 17-19
# Checking (E6) for circuit  6  7  8  9 10 vacuous


##############################################################
# Case checking for (15.1): (E6) for Thirdapex
G=Thirdapex
# Checking (E6) for circuit  6 10  9  8 14  7 
G+(6,10,8,14)+(10,9,14,7) contains Petersen
   via 6 11 9 18 17 20 19 10 13 14 removing 1-2 3-7 4-15 5-12 8-16
G+(6,10,8,14)+(9,8,7,6) contains Petersen
   via 6 15 8 18 17 20 19 10 16 14 removing 1-2 3-7 4-9 5-12 11-13
G+(10,9,14,7)+(9,8,7,6) contains Petersen
   via 7 15 9 19 20 18 17 13 16 14 removing 1-2 3-8 4-5 6-10 11-12
G+(6,10,8,14)+(17,10,18,14) contains Petersen
   via 6 7 9 8 18 13 10 20 14 16 removing 1-11 2-3 4-15 5-12 17-19
G+(10,9,14,7)+(17,9,18,7) contains Petersen
   via 2 5 4 20 7 14 16 13 12 18 removing 1-11 3-15 6-10 8-9 17-19
G+(9,8,7,6)+(17,8,18,6) contains Petersen
   via 2 3 8 14 7 11 20 18 15 16 removing 1-5 4-12 6-10 9-13 17-19
# Checking (E6) for circuit  1  5  4 15  3  2 
G+(1,5,15,3)+(5,4,3,2) contains Petersen
   via 5 7 6 10 12 17 11 13 16 18 removing 1-2 3-20 4-15 8-14 9-19
G+(1,5,15,3)+(4,15,2,1) contains Petersen
   via 7 14 8 9 19 17 18 15 16 12 removing 1-20 2-3 4-5 6-10 11-13
G+(5,4,3,2)+(4,15,2,1) contains Petersen
   via 3 11 7 14 8 15 19 9 13 16 removing 1-20 2-18 4-17 5-12 6-10
G+(1,5,15,3)+(17,5,18,3) contains Petersen
   via 6 10 12 13 11 14 20 18 15 16 removing 1-2 3-7 4-5 8-9 17-19
G+(5,4,3,2)+(17,4,18,2) contains Petersen
   via 4 20 7 10 9 16 14 8 18 12 removing 1-2 3-15 5-11 6-13 17-19
G+(4,15,2,1)+(17,15,18,1) contains Petersen
   via 6 7 18 12 10 11 20 15 16 13 removing 1-5 2-3 4-9 8-14 17-19
# Checking (E6) for circuit  1 11  6  7  2 vacuous
# Checking (E6) for circuit  2  7 14  8  3 vacuous
# Checking (E6) for circuit  3  8  9  4 15 vacuous
# Checking (E6) for circuit  4  9 10 12  5 vacuous
# Checking (E6) for circuit  5 12 13 11  1 vacuous
# Checking (E6) for circuit 11 13 12 10  6 vacuous


##############################################################
# Case checking for (15.1): (E6) for Fourthapex
G=Fourthapex
# Checking (E6) for circuit  1  2  3  4  5 vacuous
# Checking (E6) for circuit  1  2  7 14  6 11 
G+(1,2,14,6)+(2,7,6,11) contains Petersen
   via 4 18 6 10 9 11 20 8 16 13 removing 1-17 2-19 3-15 5-12 7-14
G+(1,2,14,6)+(7,14,11,1) contains Petersen
   via 5 18 6 10 12 20 11 13 14 19 removing 1-17 2-7 3-15 4-9 8-16
G+(2,7,6,11)+(7,14,11,1) contains Petersen
   via 6 18 7 8 10 14 19 12 13 16 removing 1-2 3-17 4-15 5-9 11-20
G+(1,2,14,6)+(17,2,18,6) contains Petersen
   via 3 4 5 18 20 16 12 10 9 14 removing 1-11 2-7 6-13 8-15 17-19
G+(2,7,6,11)+(17,7,18,11) contains Petersen
   via 6 14 7 8 10 18 20 13 16 15 removing 1-2 3-4 5-9 11-12 17-19
G+(7,14,11,1)+(17,14,18,1) contains Petersen
   via 6 10 8 18 11 14 16 13 12 20 removing 1-2 3-7 4-15 5-9 17-19
# Checking (E6) for circuit  2  7  8 15  3 vacuous
# Checking (E6) for circuit  3 15  8  9  4 vacuous
# Checking (E6) for circuit  4  9 10 12  5 vacuous
# Checking (E6) for circuit  1 11 13 12  5 vacuous
# Checking (E6) for circuit 11  6 10 12 13 vacuous
# Checking (E6) for circuit  6 14  7  8  9 10 
G+(6,14,8,9)+(14,7,9,10) contains Petersen
   via 7 8 16 13 11 19 14 17 18 20 removing 1-2 3-15 4-9 5-12 6-10
G+(6,14,8,9)+(7,8,10,6) contains Petersen
   via 6 15 8 19 20 17 18 10 16 14 removing 1-2 3-7 4-9 5-12 11-13
G+(14,7,9,10)+(7,8,10,6) contains Petersen
   via 6 9 8 19 20 14 16 10 18 17 removing 1-2 3-7 4-15 5-12 11-13
G+(6,14,8,9)+(17,14,18,9) contains Petersen
   via 2 3 9 13 11 14 20 18 15 16 removing 1-5 4-12 6-10 7-8 17-19
G+(14,7,9,10)+(17,7,18,10) contains Petersen
   via 3 4 12 10 6 15 16 14 18 20 removing 1-5 2-7 8-9 11-13 17-19
G+(7,8,10,6)+(17,8,18,6) contains Petersen
   via 4 7 16 8 9 11 13 10 18 20 removing 1-2 3-15 5-12 6-14 17-19


##############################################################
# Case checking for (15.1): (E6) for Extrapex
G=Extrapex
# Checking (E6) for circuit  1  5  9 18 10  6 
G+(1,5,18,10)+(5,9,10,6) contains Petersen
   via 5 21 9 18 17 19 16 12 10 20 removing 1-2 3-7 4-14 6-22 8-15 11-13
G+(1,5,18,10)+(9,18,6,1) contains Petersen
   via 7 8 17 12 11 13 22 19 15 16 removing 1-2 3-14 4-5 6-10 9-21 18-20
G+(5,9,10,6)+(9,18,6,1) contains Petersen
   via 5 19 9 21 22 17 16 13 10 18 removing 1-2 3-7 4-14 6-20 8-15 11-12
G+(1,5,18,10)+(19,5,20,10) contains Petersen
   via 7 8 17 12 11 13 20 22 15 16 removing 1-2 3-14 4-5 6-10 9-18 19-21
G+(5,9,10,6)+(19,9,20,6) contains Petersen
   via 8 15 9 22 20 17 18 10 16 14 removing 1-5 2-7 3-4 6-13 11-12 19-21
G+(9,18,6,1)+(19,18,20,1) contains Petersen
   via 6 13 7 11 10 20 22 18 16 14 removing 1-5 2-3 4-8 9-15 12-17 19-21
# Checking (E6) for circuit  1  2  3  4  5 vacuous
# Checking (E6) for circuit  1  2  7 13  6 vacuous
# Checking (E6) for circuit  6 13  7 11 10 vacuous
# Checking (E6) for circuit  2  3 14 12 11  7 
G+(2,3,12,11)+(3,14,11,7) contains Petersen
   via 4 21 11 18 17 13 20 12 14 16 removing 1-2 3-19 5-9 6-10 7-22 8-15
G+(2,3,12,11)+(14,12,7,2) contains Petersen
   via 3 4 13 16 14 19 22 21 17 18 removing 1-2 5-9 6-10 7-11 8-15 12-20
G+(3,14,11,7)+(14,12,7,2) contains Petersen
   via 4 13 7 20 19 17 21 14 16 18 removing 1-2 3-22 5-9 6-10 8-15 11-12
G+(2,3,12,11)+(19,3,20,11) contains Petersen
   via 3 4 17 12 14 22 18 16 13 20 removing 1-2 5-9 6-10 7-11 8-15 19-21
G+(3,14,11,7)+(19,14,20,7) contains Petersen
   via 8 16 10 11 20 17 18 22 14 12 removing 1-6 2-3 4-5 7-13 9-15 19-21
G+(14,12,7,2)+(19,12,20,2) contains Petersen
   via 6 13 7 11 10 22 20 18 17 12 removing 1-5 2-3 4-8 9-15 14-16 19-21
# Checking (E6) for circuit  3  4  8 17 12 14 
G+(3,4,17,12)+(4,8,12,14) contains Petersen
   via 4 21 8 17 18 19 16 11 12 20 removing 1-2 3-7 5-6 9-15 10-13 14-22
G+(3,4,17,12)+(8,17,14,3) contains Petersen
   via 7 11 12 20 13 22 14 16 18 17 removing 1-2 3-19 4-8 5-9 6-10 15-21
G+(4,8,12,14)+(8,17,14,3) contains Petersen
   via 4 19 8 21 22 18 16 14 20 17 removing 1-2 3-7 5-6 9-15 10-13 11-12
G+(3,4,17,12)+(19,4,20,12) contains Petersen
   via 6 13 7 11 10 22 20 18 16 12 removing 1-2 3-14 4-8 5-9 15-17 19-21
G+(4,8,12,14)+(19,8,20,14) contains Petersen
   via 8 15 9 18 17 22 20 12 16 14 removing 1-5 2-7 3-4 6-13 10-11 19-21
G+(8,17,14,3)+(19,17,20,3) contains Petersen
   via 7 11 10 18 16 22 20 14 12 17 removing 1-2 3-4 5-9 6-13 8-15 19-21
# Checking (E6) for circuit  4  5  9 15  8 vacuous
# Checking (E6) for circuit  8 15  9 18 17 vacuous
# Checking (E6) for circuit 10 11 12 17 18 vacuous


##############################################################
# Proof of (16.2), claim (1)
G=Diamond1
# A-expansions:
G+(2,11,1,3) contains Petersen
   via 10 20 11 12 13 17 18 16 15 14 removing 1-19 2-21 3-6 4-5 7-22 8-9
G+(2,11,1,7) contains Petersen
   via 10 20 11 12 13 17 18 16 15 14 removing 1-19 2-21 3-6 4-5 7-22 8-9
G+(2,11,3,4) contains Petersen
   via 10 20 11 12 13 17 18 16 15 14 removing 1-19 2-21 3-7 4-5 6-22 8-9
G+(2,11,3,6) contains Petersen
   via 10 20 11 12 13 17 18 16 15 14 removing 1-19 2-21 3-7 4-5 6-22 8-9
G+(2,11,4,9) contains Petersen
   via 5 6 13 12 21 15 16 18 17 14 removing 1-19 2-20 3-7 4-22 8-9 10-11
G+(2,11,6,10) contains Petersen
   via 5 9 12 13 19 15 14 17 18 16 removing 1-3 2-21 4-6 7-8 10-22 11-20
G+(2,11,6,8) contains Petersen
   via 3 5 21 12 13 17 18 16 15 14 removing 1-19 2-20 4-9 6-22 7-8 10-11
G+(2,11,7,8) contains Petersen
   via 3 5 21 12 13 17 18 16 15 14 removing 1-19 2-20 4-9 6-8 7-22 10-11
G+(2,11,7,17) contains Petersen
   via 11 12 13 22 21 18 16 15 14 17 removing 1-7 2-19 3-6 4-5 8-9 10-20
G+(2,11,8,9) contains Petersen
   via 5 6 13 12 21 15 16 18 17 14 removing 1-19 2-20 3-7 4-9 8-22 10-11
G+(2,11,9,12) contains Petersen
   via 8 9 22 12 13 17 18 16 15 14 removing 1-19 2-20 3-7 4-6 5-21 10-11
G+(2,11,10,13) contains Petersen
   via 2 5 10 22 21 19 20 11 18 17 removing 1-3 4-6 7-8 9-12 13-16 14-15
G+(2,11,12,13) contains Petersen
   via 5 9 10 11 21 16 13 22 12 18 removing 1-19 2-20 3-7 4-6 8-17 14-15
G+(2,11,12,14) contains Petersen
   via 5 9 12 16 15 21 22 14 17 18 removing 1-19 2-20 3-7 4-6 8-10 11-13
G+(2,11,13,16) contains Petersen
   via 7 8 10 13 17 19 20 18 16 22 removing 1-3 2-5 4-6 9-12 11-21 14-15
G+(2,11,14,15) contains Petersen
   via 8 10 11 18 17 15 22 14 13 16 removing 1-19 2-20 3-7 4-6 5-21 9-12
G+(2,11,14,17) contains Petersen
   via 5 9 12 13 21 15 14 22 17 16 removing 1-19 2-20 3-7 4-6 8-10 11-18
G+(2,11,15,16) contains Petersen
   via 10 13 12 14 15 20 19 22 16 18 removing 1-3 2-5 4-9 6-8 7-17 11-21
G+(11,20,1,3) contains Petersen
   via 10 13 12 14 17 20 21 18 16 15 removing 1-19 2-11 3-6 4-5 7-22 8-9
G+(11,20,1,7) contains Petersen
   via 10 13 12 14 17 20 21 18 16 15 removing 1-19 2-11 3-6 4-5 7-22 8-9
G+(11,20,3,4) contains Petersen
   via 10 13 12 14 17 20 21 18 16 15 removing 1-19 2-11 3-7 4-5 6-22 8-9
G+(11,20,3,6) contains Petersen
   via 10 13 12 14 17 20 21 18 16 15 removing 1-19 2-11 3-7 4-5 6-22 8-9
G+(11,20,4,5) contains Petersen
   via 10 13 12 14 17 20 21 18 16 15 removing 1-19 2-11 3-7 4-6 5-22 8-9
G+(11,20,4,9) contains Petersen
   via 5 6 13 12 11 15 16 18 17 14 removing 1-19 2-20 3-7 4-22 8-9 10-21
G+(11,20,5,15) contains Petersen
   via 10 21 11 12 13 17 18 16 15 14 removing 1-19 2-20 3-7 4-6 5-22 8-9
G+(11,20,6,8) contains Petersen
   via 3 5 11 12 13 17 18 16 15 14 removing 1-19 2-20 4-9 6-22 7-8 10-21
G+(11,20,7,8) contains Petersen
   via 3 5 11 12 13 17 18 16 15 14 removing 1-19 2-20 4-9 6-8 7-22 10-21
G+(11,20,7,17) contains Petersen
   via 6 8 12 13 10 15 14 20 19 16 removing 1-3 2-5 4-9 7-22 11-21 17-18
G+(11,20,8,9) contains Petersen
   via 5 6 13 12 11 15 16 18 17 14 removing 1-19 2-20 3-7 4-9 8-22 10-21
G+(11,20,9,12) contains Petersen
   via 8 9 22 12 13 17 18 16 15 14 removing 1-19 2-20 3-7 4-6 5-11 10-21
G+(11,20,12,13) contains Petersen
   via 5 8 13 22 11 15 16 18 17 14 removing 1-19 2-20 3-7 4-6 9-12 10-21
G+(11,20,12,14) contains Petersen
   via 8 9 11 21 10 17 18 13 12 22 removing 1-19 2-20 3-7 4-6 5-15 14-16
G+(11,20,13,16) contains Antilog
   via 7 1 4 9 6 8 3 17 12 10 19 5 14 13 20 2 15 22 21 11 removing 16-18
G+(11,20,14,15) contains Petersen
   via 8 10 13 14 17 15 16 18 21 22 removing 1-19 2-20 3-7 4-6 5-11 9-12
G+(11,20,14,17) contains Petersen
   via 8 9 11 21 10 17 18 16 14 22 removing 1-19 2-20 3-7 4-6 5-15 12-13
G+(11,20,15,16) contains Petersen
   via 10 21 11 12 13 17 18 16 22 14 removing 1-19 2-20 3-7 4-6 5-15 8-9
G+(20,19,3,4) contains Petersen
   via 7 13 12 14 17 19 21 18 16 15 removing 1-3 2-11 4-5 6-22 8-9 10-20
G+(20,19,3,6) contains Petersen
   via 7 13 12 14 17 19 21 18 16 15 removing 1-3 2-11 4-5 6-22 8-9 10-20
G+(20,19,4,5) contains Petersen
   via 7 13 12 14 17 19 21 18 16 15 removing 1-3 2-11 4-6 5-22 8-9 10-20
G+(20,19,4,9) contains Petersen
   via 5 6 13 12 11 15 16 18 17 14 removing 1-19 2-21 3-7 4-22 8-9 10-20
G+(20,19,5,15) contains Petersen
   via 10 20 11 12 13 17 18 16 15 14 removing 1-19 2-21 3-7 4-6 5-22 8-9
G+(20,19,6,8) contains Petersen
   via 3 5 11 12 13 17 18 16 15 14 removing 1-19 2-21 4-9 6-22 7-8 10-20
G+(20,19,7,8) contains Petersen
   via 3 5 11 12 13 17 18 16 15 14 removing 1-19 2-21 4-9 6-8 7-22 10-20
G+(20,19,7,17) contains Petersen
   via 6 8 12 13 10 15 14 21 19 16 removing 1-3 2-5 4-9 7-22 11-20 17-18
G+(20,19,8,9) contains Petersen
   via 5 6 13 12 11 15 16 18 17 14 removing 1-19 2-21 3-7 4-9 8-22 10-20
G+(20,19,9,12) contains Petersen
   via 8 9 22 12 13 17 18 16 15 14 removing 1-19 2-21 3-7 4-6 5-11 10-20
G+(20,19,12,13) contains Petersen
   via 5 8 13 22 11 15 16 18 17 14 removing 1-19 2-21 3-7 4-6 9-12 10-20
G+(20,19,12,14) contains Petersen
   via 8 9 11 20 10 17 18 13 12 22 removing 1-19 2-21 3-7 4-6 5-15 14-16
G+(20,19,13,16) contains Petersen
   via 7 8 10 13 17 21 20 18 16 22 removing 1-3 2-19 4-6 5-11 9-12 14-15
G+(20,19,14,15) contains Petersen
   via 8 10 13 14 17 15 16 18 20 22 removing 1-19 2-21 3-7 4-6 5-11 9-12
G+(20,19,14,17) contains Petersen
   via 8 9 11 20 10 17 18 16 14 22 removing 1-19 2-21 3-7 4-6 5-15 12-13
G+(20,19,15,16) contains Petersen
   via 10 20 11 12 13 17 18 16 22 14 removing 1-19 2-21 3-7 4-6 5-15 8-9
G+(20,19,16,18) contains Petersen
   via 5 9 12 18 11 16 13 20 21 22 removing 1-3 2-19 4-6 7-17 8-10 14-15
G+(20,19,17,18) contains Petersen
   via 6 8 12 13 10 15 14 21 19 16 removing 1-3 2-5 4-9 7-17 11-20 18-22
G+(19,2,3,4) contains Antilog
   via 13 12 17 18 15 16 14 10 11 5 9 7 20 2 4 8 19 21 22 6 removing 1-3
G+(19,2,3,6) contains Petersen
   via 6 13 12 14 17 21 19 18 16 15 removing 1-7 2-11 3-22 4-5 8-9 10-20
G+(19,2,4,9) contains Petersen
   via 5 6 13 12 11 15 16 18 17 14 removing 1-19 2-21 3-7 4-22 8-9 10-20
G+(19,2,6,10) contains Petersen
   via 12 13 16 15 14 19 18 17 22 21 removing 1-7 2-11 3-6 4-5 8-9 10-20
G+(19,2,6,8) contains Petersen
   via 3 5 11 12 13 17 18 16 15 14 removing 1-19 2-21 4-9 6-22 7-8 10-20
G+(19,2,7,8) contains Petersen
   via 3 5 11 12 13 17 18 16 15 14 removing 1-19 2-21 4-9 6-8 7-22 10-20
G+(19,2,7,17) contains Petersen
   via 12 13 16 15 14 19 18 17 22 21 removing 1-7 2-11 3-6 4-5 8-9 10-20
G+(19,2,8,9) contains Petersen
   via 5 6 13 12 11 15 16 18 17 14 removing 1-19 2-21 3-7 4-9 8-22 10-20
G+(19,2,9,12) contains Petersen
   via 8 9 22 12 13 17 18 16 15 14 removing 1-19 2-21 3-7 4-6 5-11 10-20
G+(19,2,10,13) contains Petersen
   via 5 9 12 13 21 15 14 19 20 16 removing 1-3 2-11 4-6 7-8 10-22 17-18
G+(19,2,12,13) contains Petersen
   via 5 8 13 22 11 15 16 18 17 14 removing 1-19 2-21 3-7 4-6 9-12 10-20
G+(19,2,12,14) contains Petersen
   via 8 9 11 20 10 17 18 13 12 22 removing 1-19 2-21 3-7 4-6 5-15 14-16
G+(19,2,13,16) contains Petersen
   via 7 8 10 13 17 19 20 18 16 22 removing 1-3 2-21 4-6 5-11 9-12 14-15
G+(19,2,14,15) contains Petersen
   via 8 10 13 14 17 15 16 18 20 22 removing 1-19 2-21 3-7 4-6 5-11 9-12
G+(19,2,14,17) contains Petersen
   via 8 9 11 20 10 17 18 16 14 22 removing 1-19 2-21 3-7 4-6 5-15 12-13
G+(19,2,15,16) contains Petersen
   via 10 20 11 12 13 17 18 16 22 14 removing 1-19 2-21 3-7 4-6 5-15 8-9
G+(19,2,16,18) contains Petersen
   via 5 9 12 18 11 16 13 20 19 22 removing 1-3 2-21 4-6 7-17 8-10 14-15
G+(19,2,17,18) contains Petersen
   via 10 13 12 14 17 20 19 22 16 15 removing 1-7 2-21 3-6 4-5 8-9 11-18
G+(2,11,5,4) contains Petersen
   via 10 20 11 12 13 17 18 16 15 14 removing 1-19 2-21 3-7 4-6 5-22 8-9
# B-expansions via (2,11,5,15)
G+(2,11,5,15)+(5,22,1,19) contains Petersen
   via 10 13 12 14 17 22 21 18 16 15 removing 1-24 2-19 3-7 4-6 5-23 8-9 11-20
G+(2,11,5,15)+(5,22,1,3) contains Petersen
   via 7 13 12 14 17 22 21 18 16 15 removing 1-19 2-20 3-24 4-6 5-23 8-9 10-11
G+(2,11,5,15)+(5,22,1,7) contains Petersen
   via 7 13 12 14 17 22 21 18 16 15 removing 1-19 2-20 3-24 4-6 5-23 8-9 10-11
G+(2,11,5,15)+(5,22,3,6) contains Petersen
   via 6 13 12 14 17 22 21 18 16 15 removing 1-19 2-20 3-7 4-24 5-23 8-9 10-11
G+(2,11,5,15)+(5,22,6,10) contains Petersen
   via 12 13 16 15 14 21 18 17 24 22 removing 1-19 2-20 3-7 4-6 5-23 8-9 10-11
G+(2,11,5,15)+(5,22,6,8) contains Petersen
   via 12 13 16 15 14 21 18 17 24 22 removing 1-19 2-20 3-7 4-6 5-23 8-9 10-11
G+(2,11,5,15)+(5,22,7,8) contains Petersen
   via 12 13 16 15 14 21 18 17 24 22 removing 1-19 2-20 3-7 4-6 5-23 8-9 10-11
G+(2,11,5,15)+(5,22,7,17) contains Petersen
   via 12 13 16 15 14 21 18 17 24 22 removing 1-19 2-20 3-7 4-6 5-23 8-9 10-11
G+(2,11,5,15)+(5,22,8,9) contains Petersen
   via 8 13 12 14 17 22 21 18 16 15 removing 1-19 2-20 3-7 4-6 5-23 9-24 10-11
G+(2,11,5,15)+(5,22,9,12) contains Antilog
   via 13 12 17 18 15 16 14 10 11 22 24 7 20 21 23 8 19 2 5 6 removing 1-3 4-9
G+(2,11,5,15)+(5,22,10,20) contains Petersen
   via 10 13 12 14 17 22 21 18 16 15 removing 1-19 2-20 3-7 4-6 5-23 8-9 11-24
G+(2,11,5,15)+(5,22,10,13) contains Petersen
   via 12 13 16 15 14 21 18 17 24 22 removing 1-19 2-20 3-7 4-6 5-23 8-9 10-11
G+(2,11,5,15)+(5,22,11,20) contains Petersen
   via 10 13 12 14 17 22 21 18 16 15 removing 1-19 2-20 3-7 4-6 5-23 8-9 11-24
G+(2,11,5,15)+(5,22,11,18) contains Petersen
   via 10 13 12 14 17 22 23 18 16 15 removing 1-19 2-20 3-7 4-6 5-21 8-9 11-24
G+(2,11,5,15)+(5,22,12,13) contains Petersen
   via 11 12 14 15 22 18 17 23 24 16 removing 1-19 2-20 3-6 4-9 5-21 7-8 10-13
G+(2,11,5,15)+(5,22,12,14) contains Petersen
   via 10 13 12 19 20 23 24 18 16 22 removing 1-3 2-5 4-9 6-8 7-17 11-21 14-15
G+(2,11,5,15)+(5,22,13,16) contains Petersen
   via 11 13 14 15 22 18 17 23 24 16 removing 1-19 2-20 3-7 4-6 5-21 8-10 9-12
G+(2,11,5,15)+(5,22,14,17) contains Petersen
   via 11 12 13 23 22 18 16 15 14 24 removing 1-3 2-19 4-9 5-21 6-8 7-17 10-20
G+(2,11,5,15)+(5,22,16,18) contains Petersen
   via 11 13 12 14 18 22 23 24 16 15 removing 1-19 2-20 3-7 4-6 5-21 8-10 9-17
G+(2,11,5,15)+(5,22,17,18) contains Petersen
   via 10 13 12 14 17 22 23 24 16 15 removing 1-19 2-20 3-7 4-6 5-21 8-9 11-18
G+(2,11,5,15)+(5,22,19,20) contains Petersen
   via 10 13 12 14 17 22 21 18 16 15 removing 1-19 2-24 3-7 4-6 5-23 8-9 11-20
# C-expansions via (2,11,5,15)
G+(2,11,5,15)+(5,2,1,3) contains Antilog
   via 13 12 17 18 15 16 14 10 11 22 9 7 20 21 5 8 19 2 23 6 removing 1-24 3-4
G+(2,11,5,15)+(5,2,1,7) contains Petersen
   via 7 22 11 12 13 17 18 16 15 14 removing 1-24 2-19 3-6 4-5 8-9 10-20 21-23
G+(2,11,5,15)+(21,22,18,16) contains Petersen
   via 10 13 12 14 22 20 19 23 24 18 removing 1-3 2-5 4-9 6-8 7-17 11-21 15-16
G+(2,11,5,15)+(21,22,18,17) contains Antilog
   via 7 1 4 9 6 8 3 17 12 10 19 22 14 13 20 23 15 16 18 24 removing 2-5 11-21
# D-expansion via (2,11,5,15)
G+(2,11,5,15)+(2,21,20,10) contains Petersen
   via 10 13 12 14 17 24 20 18 16 15 removing 1-19 2-23 3-7 4-6 5-22 8-9 11-21
# E-expansions via (2,11,5,15)
G+(2,11,5,15)+(21,2,19,20)+(19,24,10,6) contains Dice4
   via 1 7 9 4 6 3 8 17 18 14 15 16 12 13 24 25 19 2 23 5 26 22 10 20 11 21
G+(2,11,5,15)+(21,2,19,20)+(19,24,10,13) contains Petersen
   via 11 20 14 15 21 18 17 23 24 16 removing 1-19 2-25 3-6 4-9 5-22 7-8 10-26 12-13
G+(11,20,18,16) contains Antilog
   via 7 1 4 9 6 8 3 17 12 10 19 5 14 13 20 2 15 16 22 18 removing 11-21
G+(11,20,18,17) contains Petersen
   via 6 8 12 13 10 15 14 20 19 16 removing 1-3 2-5 4-9 7-17 11-21 18-22
# B-expansions via (20,19,10,6)
G+(20,19,10,6)+(10,22,1,19) contains Petersen
   via 14 15 16 18 17 22 23 24 19 21 removing 1-3 2-11 4-6 5-9 7-8 10-20 12-13
G+(20,19,10,6)+(10,22,1,3) contains Petersen
   via 5 11 22 14 15 24 23 16 18 17 removing 1-19 2-21 3-6 4-9 7-8 10-20 12-13
G+(20,19,10,6)+(10,22,1,7) contains Petersen
   via 5 11 22 14 15 24 23 16 18 17 removing 1-19 2-21 3-6 4-9 7-8 10-20 12-13
G+(20,19,10,6)+(10,22,2,19) contains Petersen
   via 10 20 11 18 17 23 24 19 21 22 removing 1-3 2-5 4-6 7-8 9-12 13-16 14-15
G+(20,19,10,6)+(10,22,2,5) contains Petersen
   via 5 9 12 13 16 24 19 21 22 23 removing 1-3 2-11 4-6 7-8 10-20 14-15 17-18
G+(20,19,10,6)+(10,22,2,11) contains Petersen
   via 2 16 10 23 24 21 20 11 18 22 removing 1-19 3-7 4-6 5-9 8-17 12-13 14-15
G+(20,19,10,6)+(10,22,3,4) contains Petersen
   via 5 11 22 14 15 24 23 16 18 17 removing 1-19 2-21 3-6 4-9 7-8 10-20 12-13
G+(20,19,10,6)+(10,22,4,5) contains Petersen
   via 5 11 22 14 15 24 23 16 18 17 removing 1-19 2-21 3-6 4-9 7-8 10-20 12-13
G+(20,19,10,6)+(10,22,4,9) contains Petersen
   via 4 5 11 18 17 23 22 14 15 16 removing 1-19 2-21 3-6 7-8 9-24 10-20 12-13
G+(20,19,10,6)+(10,22,5,15) contains Petersen
   via 5 12 13 23 24 18 16 15 14 17 removing 1-19 2-21 3-7 4-6 8-9 10-20 11-22
G+(20,19,10,6)+(10,22,7,8) contains Petersen
   via 5 7 17 18 11 15 14 22 23 16 removing 1-19 2-21 3-6 4-9 8-24 10-20 12-13
G+(20,19,10,6)+(10,22,7,17) contains Petersen
   via 7 8 12 13 16 24 17 18 22 23 removing 1-19 2-21 3-6 4-9 5-11 10-20 14-15
G+(20,19,10,6)+(10,22,8,9) contains Petersen
   via 7 17 14 15 19 23 22 21 18 16 removing 1-3 2-11 4-5 6-8 9-24 10-20 12-13
G+(20,19,10,6)+(10,22,9,12) contains Antilog
   via 7 1 4 9 6 8 3 17 24 22 19 5 14 23 21 2 15 10 20 11 removing 12-13 16-18
G+(20,19,10,6)+(10,22,11,18) contains Petersen
   via 11 14 12 13 20 24 22 21 17 18 removing 1-3 2-19 4-6 5-9 7-8 10-23 15-16
G+(20,19,10,6)+(10,22,12,14) contains Petersen
   via 5 9 13 23 11 15 16 18 17 14 removing 1-19 2-21 3-7 4-6 8-22 10-20 12-24
G+(20,19,10,6)+(10,22,14,15) contains Petersen
   via 9 12 13 16 15 22 23 24 14 18 removing 1-19 2-21 3-7 4-6 5-11 8-17 10-20
G+(20,19,10,6)+(10,22,14,17) contains Petersen
   via 8 12 13 23 22 17 16 15 14 24 removing 1-19 2-21 3-7 4-6 5-9 10-20 11-18
G+(20,19,10,6)+(10,22,15,16) contains Petersen
   via 11 20 13 14 15 18 16 24 22 17 removing 1-19 2-21 3-7 4-6 5-9 8-12 10-23
G+(20,19,10,6)+(10,22,16,18) contains Petersen
   via 5 9 12 18 11 16 13 20 22 24 removing 1-19 2-21 3-7 4-6 8-17 10-23 14-15
G+(20,19,10,6)+(10,22,17,18) contains Petersen
   via 10 14 15 18 20 23 22 21 17 24 removing 1-3 2-19 4-6 5-11 7-8 9-12 13-16
# C-expansions via (20,19,10,6)
G+(20,19,10,6)+(10,20,18,16) contains Antilog
   via 7 1 4 9 6 8 3 17 12 10 20 5 14 13 23 11 15 16 24 18 removing 2-19 21-22
G+(20,19,10,6)+(10,20,18,17) contains Petersen
   via 10 13 12 14 23 22 21 20 16 15 removing 1-3 2-19 4-9 5-11 6-8 7-17 18-24
G+(20,19,10,6)+(21,22,1,3) contains Petersen
   via 7 17 14 15 19 22 23 21 18 16 removing 1-24 2-11 3-6 4-5 8-9 10-20 12-13
G+(20,19,10,6)+(21,22,1,7) contains Antilog
   via 13 12 17 18 15 16 14 10 11 5 9 7 20 2 4 8 21 19 3 6 removing 1-24 22-23
# D-expansion via (20,19,10,6)
G+(20,19,10,6)+(20,21,2,5) contains Petersen
   via 12 13 16 15 14 19 18 17 22 21 removing 1-7 2-24 3-6 4-5 8-9 10-20 11-23
# E-expansions via (20,19,10,6)
G+(20,19,10,6)+(21,20,11,2)+(11,24,5,4) contains Petersen
   via 12 13 16 15 14 25 18 17 22 24 removing 1-19 2-21 3-7 4-6 5-26 8-9 10-20 11-23
G+(20,19,10,6)+(21,20,11,2)+(11,24,5,15) contains Dice4
   via 1 7 9 4 6 3 8 17 18 14 15 16 12 13 23 21 19 2 24 5 22 26 10 20 11 25
G+(20,19,10,13) contains Petersen
   via 5 9 12 13 16 19 17 18 20 21 removing 1-3 2-11 4-6 7-8 10-22 14-15
G+(19,2,1,3) contains Antilog
   via 13 12 17 18 15 16 14 10 11 5 9 7 20 2 4 8 19 21 3 6 removing 1-22
G+(19,2,1,7) contains Petersen
   via 7 13 12 14 17 21 19 18 16 15 removing 1-22 2-11 3-6 4-5 8-9 10-20


##############################################################
# Proof of (16.2), claim (2)
G=Diamond
# Testing augmenting paths from X={ 1 2 3 4 5 6 7 8 9}
# Direct jumps
G+(1,2,10,11) contains Diamond1
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20
G+(1,2,10,13) contains Petersen
   via 5 9 12 13 19 15 14 17 18 16 removing 1-3 2-11 4-6 7-8 10-20
G+(1,2,11,18) contains Petersen
   via 10 11 20 12 13 17 18 16 15 14 removing 1-7 2-19 3-6 4-5 8-9
G+(1,2,12,13) contains Petersen
   via 2 5 9 10 11 20 12 18 16 13 removing 1-19 3-7 4-6 8-17 14-15
G+(1,2,12,14) contains Petersen
   via 6 8 12 20 11 15 16 18 17 14 removing 1-19 2-5 3-7 4-9 10-13
G+(1,2,13,16) contains Petersen
   via 7 8 10 13 20 17 18 16 15 14 removing 1-3 2-19 4-6 5-11 9-12
G+(1,2,14,15) contains Petersen
   via 8 10 11 18 17 15 20 14 13 16 removing 1-19 2-5 3-7 4-6 9-12
G+(1,2,14,17) contains Petersen
   via 6 8 12 13 10 15 14 20 17 16 removing 1-19 2-5 3-7 4-9 11-18
G+(1,2,15,16) contains Petersen
   via 7 10 11 18 17 20 15 14 13 16 removing 1-3 2-19 4-6 5-9 8-12
G+(1,2,16,18) contains Petersen
   via 5 9 12 13 11 15 14 18 20 16 removing 1-3 2-19 4-6 7-17 8-10
G+(1,2,17,18) contains Petersen
   via 4 5 10 13 12 20 17 14 15 16 removing 1-7 2-19 3-6 8-9 11-18
G+(1,3,10,11) contains Petersen
   via 4 5 7 13 12 18 17 14 15 16 removing 1-19 2-11 3-6 8-9 10-20
G+(1,3,10,13) contains Petersen
   via 5 11 12 13 19 15 14 17 18 16 removing 1-2 3-6 4-9 7-8 10-20
G+(1,3,11,18) contains Petersen
   via 10 11 20 12 13 17 18 16 15 14 removing 1-2 3-6 4-5 7-19 8-9
G+(1,3,12,13) contains Petersen
   via 5 11 12 14 15 19 20 16 18 17 removing 1-2 3-6 4-9 7-8 10-13
G+(1,3,12,14) contains Petersen
   via 5 9 12 20 11 15 16 18 17 14 removing 1-2 3-4 6-8 7-19 10-13
G+(1,3,13,16) contains Petersen
   via 7 8 10 13 20 17 18 16 15 14 removing 1-2 3-19 4-6 5-11 9-12
G+(1,3,14,15) contains Petersen
   via 5 11 10 13 12 15 20 14 18 16 removing 1-2 3-19 4-6 7-17 8-9
G+(1,3,14,17) contains Petersen
   via 5 9 12 13 10 15 14 20 17 16 removing 1-2 3-4 6-8 7-19 11-18
G+(1,3,15,16) contains Petersen
   via 7 10 11 18 17 20 15 14 13 16 removing 1-2 3-19 4-6 5-9 8-12
G+(1,3,16,18) contains Petersen
   via 5 9 12 13 11 15 14 18 20 16 removing 1-2 3-19 4-6 7-17 8-10
G+(1,3,17,18) contains Petersen
   via 4 5 10 13 12 20 17 14 15 16 removing 1-2 3-6 7-19 8-9 11-18
G+(1,7,10,11) contains Antilog
   via 13 12 17 18 15 16 14 10 11 5 9 7 20 2 4 8 19 1 3 6
G+(1,7,10,13) contains Petersen
   via 5 11 12 13 19 15 14 17 18 16 removing 1-2 3-6 4-9 7-8 10-20
G+(1,7,11,18) contains Petersen
   via 10 11 20 12 13 17 18 16 15 14 removing 1-2 3-6 4-5 7-19 8-9
G+(1,7,12,13) contains Petersen
   via 5 11 12 14 15 19 20 16 18 17 removing 1-2 3-6 4-9 7-8 10-13
G+(1,7,12,14) contains Petersen
   via 5 9 12 20 11 15 16 18 17 14 removing 1-2 3-4 6-8 7-19 10-13
G+(1,7,13,16) contains Petersen
   via 7 8 10 13 20 17 18 16 15 14 removing 1-2 3-19 4-6 5-11 9-12
G+(1,7,14,15) contains Petersen
   via 5 11 10 13 12 15 20 14 18 16 removing 1-2 3-19 4-6 7-17 8-9
G+(1,7,14,17) contains Petersen
   via 5 9 12 13 10 15 14 20 17 16 removing 1-2 3-4 6-8 7-19 11-18
G+(1,7,15,16) contains Petersen
   via 7 10 11 18 17 20 15 14 13 16 removing 1-2 3-19 4-6 5-9 8-12
G+(1,7,16,18) contains Petersen
   via 5 9 12 13 11 15 14 18 20 16 removing 1-2 3-19 4-6 7-17 8-10
G+(1,7,17,18) contains Petersen
   via 4 5 10 13 12 20 17 14 15 16 removing 1-2 3-6 7-19 8-9 11-18
G+(2,5,10,11) contains Petersen
   via 10 20 11 12 13 17 18 16 15 14 removing 1-7 2-19 3-6 4-5 8-9
G+(2,5,10,13) contains Petersen
   via 5 9 12 13 19 15 14 17 18 16 removing 1-3 2-11 4-6 7-8 10-20
G+(2,5,11,18) contains Diamond1
   via 1 19 3 4 5 6 7 8 9 10 20 12 13 14 15 16 17 18 2 11
G+(2,5,12,13) contains Petersen
   via 5 9 10 11 19 16 13 20 12 18 removing 1-2 3-7 4-6 8-17 14-15
G+(2,5,12,14) contains Petersen
   via 5 9 12 16 15 19 20 14 17 18 removing 1-2 3-7 4-6 8-10 11-13
G+(2,5,13,16) contains Petersen
   via 7 8 10 13 20 17 18 16 15 14 removing 1-3 2-11 4-6 5-19 9-12
G+(2,5,14,15) contains Petersen
   via 8 10 11 18 17 15 20 14 13 16 removing 1-2 3-7 4-6 5-19 9-12
G+(2,5,14,17) contains Petersen
   via 5 9 12 13 19 15 14 20 17 16 removing 1-2 3-7 4-6 8-10 11-18
G+(2,5,15,16) contains Petersen
   via 6 8 7 20 15 18 17 14 12 16 removing 1-3 2-11 4-9 5-19 10-13
G+(2,5,16,18) contains Petersen
   via 6 8 12 13 10 15 14 18 20 16 removing 1-3 2-11 4-9 5-19 7-17
G+(2,5,17,18) contains Antilog
   via 7 1 4 9 6 8 3 17 12 10 2 5 14 13 11 19 15 16 18 20
G+(3,4,10,11) contains Petersen
   via 4 5 7 13 12 18 17 14 15 16 removing 1-3 2-11 6-19 8-9 10-20
G+(3,4,10,13) contains Petersen
   via 5 11 12 13 19 15 14 17 18 16 removing 1-2 3-6 4-9 7-8 10-20
G+(3,4,11,18) contains Petersen
   via 10 11 20 12 13 17 18 16 15 14 removing 1-2 3-7 4-5 6-19 8-9
G+(3,4,12,13) contains Petersen
   via 5 11 12 14 15 19 20 16 18 17 removing 1-2 3-6 4-9 7-8 10-13
G+(3,4,12,14) contains Petersen
   via 5 9 12 20 11 15 16 18 17 14 removing 1-2 3-7 4-19 6-8 10-13
G+(3,4,13,16) contains Petersen
   via 5 8 20 13 11 15 16 18 17 14 removing 1-2 3-7 4-19 6-10 9-12
G+(3,4,14,15) contains Petersen
   via 6 8 9 12 13 20 15 16 17 14 removing 1-2 3-7 4-19 5-11 10-18
G+(3,4,14,17) contains Petersen
   via 5 9 12 13 10 15 14 20 17 16 removing 1-2 3-7 4-19 6-8 11-18
G+(3,4,15,16) contains Petersen
   via 6 10 11 18 17 20 15 14 13 16 removing 1-2 3-7 4-19 5-9 8-12
G+(3,4,16,18) contains Petersen
   via 5 9 12 13 11 15 14 18 20 16 removing 1-2 3-7 4-19 6-10 8-17
G+(3,4,17,18) contains Petersen
   via 4 5 10 13 12 20 17 14 15 16 removing 1-2 3-7 6-19 8-9 11-18
G+(3,6,10,11) contains Petersen
   via 4 5 7 13 12 18 17 14 15 16 removing 1-3 2-11 6-19 8-9 10-20
G+(3,6,10,13) contains Petersen
   via 3 5 11 12 13 17 18 16 15 14 removing 1-2 4-9 6-19 7-8 10-20
G+(3,6,11,18) contains Petersen
   via 10 11 20 12 13 17 18 16 15 14 removing 1-2 3-7 4-5 6-19 8-9
G+(3,6,12,13) contains Petersen
   via 3 5 11 12 20 17 18 16 15 14 removing 1-2 4-9 6-19 7-8 10-13
G+(3,6,12,14) contains Petersen
   via 5 9 12 20 11 15 16 18 17 14 removing 1-2 3-7 4-19 6-8 10-13
G+(3,6,13,16) contains Petersen
   via 5 8 20 13 11 15 16 18 17 14 removing 1-2 3-7 4-19 6-10 9-12
G+(3,6,14,15) contains Petersen
   via 6 8 9 12 13 20 15 16 17 14 removing 1-2 3-7 4-19 5-11 10-18
G+(3,6,14,17) contains Petersen
   via 5 9 12 13 10 15 14 20 17 16 removing 1-2 3-7 4-19 6-8 11-18
G+(3,6,15,16) contains Petersen
   via 6 10 11 18 17 20 15 14 13 16 removing 1-2 3-7 4-19 5-9 8-12
G+(3,6,16,18) contains Petersen
   via 5 9 12 13 11 15 14 18 20 16 removing 1-2 3-7 4-19 6-10 8-17
G+(3,6,17,18) contains Petersen
   via 4 5 10 13 12 20 17 14 15 16 removing 1-2 3-7 6-19 8-9 11-18
G+(4,5,10,11) contains Petersen
   via 5 7 13 12 19 15 16 18 17 14 removing 1-3 2-11 4-6 8-9 10-20
G+(4,5,10,13) contains Petersen
   via 5 11 12 13 19 15 14 17 18 16 removing 1-2 3-6 4-9 7-8 10-20
G+(4,5,11,18) contains Petersen
   via 10 11 20 12 13 17 18 16 15 14 removing 1-2 3-7 4-6 5-19 8-9
G+(4,5,12,13) contains Petersen
   via 5 11 12 14 15 19 20 16 18 17 removing 1-2 3-6 4-9 7-8 10-13
G+(4,5,12,14) contains Petersen
   via 5 7 12 16 15 19 20 14 17 18 removing 1-3 2-11 4-9 6-8 10-13
G+(4,5,13,16) contains Petersen
   via 5 11 13 14 15 19 20 16 18 17 removing 1-2 3-7 4-6 8-10 9-12
G+(4,5,14,15) contains Petersen
   via 6 8 7 15 20 18 17 14 12 16 removing 1-3 2-11 4-9 5-19 10-13
G+(4,5,14,17) contains Petersen
   via 5 7 12 13 19 15 14 20 17 16 removing 1-3 2-11 4-9 6-8 10-18
G+(4,5,15,16) contains Petersen
   via 8 10 11 18 17 20 15 14 13 16 removing 1-2 3-7 4-6 5-19 9-12
G+(4,5,16,18) contains Petersen
   via 5 11 13 12 19 15 16 20 18 14 removing 1-2 3-7 4-6 8-10 9-17
G+(4,5,17,18) contains Petersen
   via 5 10 13 12 19 15 16 20 17 14 removing 1-2 3-7 4-6 8-9 11-18
G+(4,9,10,11) contains Petersen
   via 5 6 13 12 11 15 16 18 17 14 removing 1-2 3-7 4-19 8-9 10-20
G+(4,9,10,13) contains Petersen
   via 4 5 11 12 13 17 18 16 15 14 removing 1-2 3-6 7-8 9-19 10-20
G+(4,9,11,18) contains Petersen
   via 10 11 20 12 13 17 18 16 15 14 removing 1-2 3-7 4-6 5-19 8-9
G+(4,9,12,13) contains Petersen
   via 4 5 11 12 20 17 18 16 15 14 removing 1-2 3-6 7-8 9-19 10-13
G+(4,9,12,14) contains Petersen
   via 4 5 7 12 20 18 17 14 15 16 removing 1-3 2-11 6-8 9-19 10-13
G+(4,9,13,16) contains Petersen
   via 5 11 13 14 15 19 20 16 18 17 removing 1-2 3-7 4-6 8-10 9-12
G+(4,9,14,15) contains Petersen
   via 7 9 12 14 17 15 16 18 19 20 removing 1-3 2-11 4-5 6-8 10-13
G+(4,9,14,17) contains Petersen
   via 4 5 7 12 13 20 17 16 15 14 removing 1-3 2-11 6-8 9-19 10-18
G+(4,9,15,16) contains Petersen
   via 8 10 11 18 17 20 15 14 13 16 removing 1-2 3-7 4-6 5-19 9-12
G+(4,9,16,18) contains Petersen
   via 5 11 13 12 19 15 16 20 18 14 removing 1-2 3-7 4-6 8-10 9-17
G+(4,9,17,18) contains Petersen
   via 5 10 13 12 19 15 16 20 17 14 removing 1-2 3-7 4-6 8-9 11-18
G+(6,8,10,11) contains Petersen
   via 3 5 11 12 13 17 18 16 15 14 removing 1-2 4-9 6-19 7-8 10-20
G+(6,8,10,13) contains Petersen
   via 4 5 7 13 12 18 17 14 15 16 removing 1-3 2-11 6-19 8-9 10-20
G+(6,8,11,18) contains Petersen
   via 10 11 20 12 13 17 18 16 15 14 removing 1-2 3-4 5-9 6-19 7-8
G+(6,8,12,13) contains Petersen
   via 4 5 7 20 12 18 17 14 15 16 removing 1-3 2-11 6-19 8-9 10-13
G+(6,8,12,14) contains Petersen
   via 5 9 12 20 11 15 16 18 17 14 removing 1-2 3-7 4-6 8-19 10-13
G+(6,8,13,16) contains Petersen
   via 5 8 20 13 11 15 16 18 17 14 removing 1-2 3-7 4-6 9-12 10-19
G+(6,8,14,15) contains Petersen
   via 8 9 12 13 19 17 14 20 15 16 removing 1-2 3-7 4-6 5-11 10-18
G+(6,8,14,17) contains Petersen
   via 5 9 12 13 10 15 14 20 17 16 removing 1-2 3-7 4-6 8-19 11-18
G+(6,8,15,16) contains Petersen
   via 10 11 15 14 13 19 20 16 18 17 removing 1-2 3-7 4-6 5-9 8-12
G+(6,8,16,18) contains Petersen
   via 5 9 12 13 11 15 14 18 20 16 removing 1-2 3-7 4-6 8-17 10-19
G+(6,8,17,18) contains Petersen
   via 5 9 12 13 10 15 14 17 20 16 removing 1-2 3-4 6-19 7-8 11-18
G+(7,8,10,11) contains Petersen
   via 3 5 11 12 13 17 18 16 15 14 removing 1-2 4-9 6-8 7-19 10-20
G+(7,8,10,13) contains Petersen
   via 5 7 13 12 11 15 16 18 17 14 removing 1-2 3-6 4-9 8-19 10-20
G+(7,8,11,18) contains Petersen
   via 10 11 20 12 13 17 18 16 15 14 removing 1-2 3-4 5-9 6-8 7-19
G+(7,8,12,13) contains Petersen
   via 5 7 20 12 11 15 16 18 17 14 removing 1-2 3-6 4-9 8-19 10-13
G+(7,8,12,14) contains Petersen
   via 4 5 11 20 12 17 18 16 15 14 removing 1-2 3-6 7-19 8-9 10-13
G+(7,8,13,16) contains Petersen
   via 8 10 13 14 15 19 20 16 18 17 removing 1-2 3-7 4-6 5-11 9-12
G+(7,8,14,15) contains Petersen
   via 5 11 10 13 12 15 19 17 18 16 removing 1-2 3-7 4-6 8-9 14-20
G+(7,8,14,17) contains Petersen
   via 4 5 10 13 12 17 20 14 15 16 removing 1-2 3-6 7-19 8-9 11-18
G+(7,8,15,16) contains Petersen
   via 10 11 15 14 13 19 20 16 18 17 removing 1-2 3-7 4-6 5-9 8-12
G+(7,8,16,18) contains Petersen
   via 5 9 12 13 11 15 14 18 20 16 removing 1-2 3-7 4-6 8-10 17-19
G+(7,8,17,18) contains Petersen
   via 5 9 12 13 10 15 14 17 20 16 removing 1-2 3-4 6-8 7-19 11-18
G+(8,9,10,11) contains Petersen
   via 5 6 13 12 11 15 16 18 17 14 removing 1-2 3-7 4-9 8-19 10-20
G+(8,9,10,13) contains Petersen
   via 4 5 7 13 12 18 17 14 15 16 removing 1-3 2-11 6-8 9-19 10-20
G+(8,9,11,18) contains Petersen
   via 10 11 20 12 13 17 18 16 15 14 removing 1-2 3-7 4-6 5-9 8-19
G+(8,9,12,13) contains Petersen
   via 4 5 7 20 12 18 17 14 15 16 removing 1-3 2-11 6-8 9-19 10-13
G+(8,9,12,14) contains Petersen
   via 4 5 11 20 12 17 18 16 15 14 removing 1-2 3-6 7-8 9-19 10-13
G+(8,9,13,16) contains Petersen
   via 8 19 9 11 10 17 12 13 20 18 removing 1-2 3-7 4-6 5-15 14-16
G+(8,9,14,15) contains Petersen
   via 8 19 9 12 13 17 18 16 20 14 removing 1-2 3-7 4-6 5-15 10-11
G+(8,9,14,17) contains Petersen
   via 4 5 10 13 12 17 20 14 15 16 removing 1-2 3-6 7-8 9-19 11-18
G+(8,9,15,16) contains Petersen
   via 8 10 13 12 19 17 16 20 15 14 removing 1-2 3-7 4-6 5-9 11-18
G+(8,9,16,18) contains Petersen
   via 8 19 9 11 10 17 14 16 20 18 removing 1-2 3-7 4-6 5-15 12-13
G+(8,9,17,18) contains Petersen
   via 5 9 12 13 10 15 14 17 20 16 removing 1-2 3-7 4-6 8-19 11-18
# Jumps onto legs
# G+(1,2,6,10)
G+(1,2,6,10)+(6,20,10,11) contains Petersen
   via 5 9 12 13 16 19 17 18 21 20 removing 1-3 2-11 4-6 7-8 10-22 14-15
G+(1,2,6,10)+(6,20,10,13) contains Diamond1
   via 1 2 3 4 5 6 7 8 9 21 11 12 13 14 15 16 17 18 19 20 removing 10-22
G+(1,2,6,10)+(6,20,11,18) contains Petersen
   via 10 11 14 12 13 20 17 18 22 21 removing 1-3 2-19 4-6 5-9 7-8 15-16
G+(1,2,6,10)+(6,20,12,13) contains Antilog
   via 7 1 4 9 6 8 3 17 12 21 19 5 14 22 20 2 15 13 10 11 removing 16-18
G+(1,2,6,10)+(6,20,12,14) contains Petersen
   via 5 9 12 22 11 15 16 18 17 14 removing 1-19 2-20 3-7 4-6 8-21 10-13
G+(1,2,6,10)+(6,20,13,16) contains Petersen
   via 5 8 22 13 11 15 16 18 17 14 removing 1-19 2-20 3-7 4-6 9-12 10-21
G+(1,2,6,10)+(6,20,14,15) contains Petersen
   via 8 9 12 13 21 17 14 22 15 16 removing 1-19 2-20 3-7 4-6 5-11 10-18
G+(1,2,6,10)+(6,20,14,17) contains Petersen
   via 5 9 12 13 10 15 14 22 17 16 removing 1-19 2-20 3-7 4-6 8-21 11-18
G+(1,2,6,10)+(6,20,15,16) contains Petersen
   via 10 11 15 14 13 21 22 16 18 17 removing 1-19 2-20 3-7 4-6 5-9 8-12
G+(1,2,6,10)+(6,20,16,18) contains Petersen
   via 5 9 12 13 11 15 14 18 22 16 removing 1-19 2-20 3-7 4-6 8-17 10-21
G+(1,2,6,10)+(6,20,17,18) contains Petersen
   via 5 9 12 13 10 15 14 20 21 16 removing 1-3 2-19 4-6 7-8 11-18 17-22
G+(1,2,6,10)+(6,20,2,11) contains Petersen
   via 5 9 12 13 16 19 17 18 21 20 removing 1-3 2-22 4-6 7-8 10-11 14-15
G+(1,2,6,10)+(6,20,5,15) contains Petersen
   via 5 12 13 21 22 18 16 15 14 17 removing 1-19 2-20 3-7 4-6 8-9 10-11
G+(1,2,6,10)+(6,20,7,17) contains Petersen
   via 6 8 12 13 16 21 17 18 19 20 removing 1-3 2-5 4-9 7-22 10-11 14-15
# G+(1,2,6,10)+(6,20,9,12)
G+(1,2,6,10)+(6,20,9,12)+(9,22,10,11) contains Petersen
   via 8 9 15 14 17 21 16 18 23 22 removing 1-19 2-20 3-7 4-6 5-11 10-24 12-13
G+(1,2,6,10)+(6,20,9,12)+(9,22,10,13) contains Petersen
   via 5 9 17 18 11 15 14 22 23 16 removing 1-19 2-20 3-7 4-6 8-21 10-24 12-13
G+(1,2,6,10)+(6,20,9,12)+(9,22,11,18) contains Petersen
   via 8 9 15 14 17 21 16 18 23 22 removing 1-19 2-20 3-7 4-6 5-11 10-24 12-13
G+(1,2,6,10)+(6,20,9,12)+(9,22,12,13) contains Petersen
   via 5 9 17 18 11 15 14 22 23 16 removing 1-19 2-20 3-7 4-6 8-21 10-13 12-24
G+(1,2,6,10)+(6,20,9,12)+(9,22,12,14) contains Antilog
   via 7 1 4 9 6 8 3 17 23 21 19 5 14 22 20 2 15 13 10 11 removing 12-24 16-18
G+(1,2,6,10)+(6,20,9,12)+(9,22,13,16) contains Petersen
   via 5 9 24 13 11 15 16 18 17 14 removing 1-19 2-20 3-7 4-6 8-21 10-22 12-23
G+(1,2,6,10)+(6,20,9,12)+(9,22,14,15) contains Petersen
   via 7 17 12 13 20 23 22 21 18 16 removing 1-3 2-19 4-9 5-15 6-8 10-11 14-24
G+(1,2,6,10)+(6,20,9,12)+(9,22,14,17) contains Antilog
   via 7 1 4 9 6 8 3 17 23 21 19 5 24 22 20 2 14 12 13 18 removing 10-11 15-16
G+(1,2,6,10)+(6,20,9,12)+(9,22,15,16) contains Petersen
   via 11 22 12 14 15 18 16 24 23 17 removing 1-19 2-20 3-7 4-6 5-9 8-21 10-13
G+(1,2,6,10)+(6,20,9,12)+(9,22,16,18) contains Petersen
   via 10 13 12 14 18 21 22 24 16 15 removing 1-19 2-20 3-7 4-6 5-11 8-17 9-23
G+(1,2,6,10)+(6,20,9,12)+(9,22,17,18) contains Petersen
   via 8 9 15 14 17 21 16 24 23 22 removing 1-19 2-20 3-7 4-6 5-11 10-18 12-13
G+(1,2,6,10)+(6,20,9,12)+(9,22,2,11) contains Petersen
   via 8 9 15 14 17 21 16 18 23 22 removing 1-19 2-20 3-7 4-6 5-24 10-11 12-13
G+(1,2,6,10)+(6,20,9,12)+(9,22,5,15) contains Petersen
   via 7 17 12 13 20 23 22 21 18 16 removing 1-3 2-19 4-9 5-24 6-8 10-11 14-15
# G+(1,2,6,10)+(6,20,9,12)+(9,22,7,17)
G+(1,2,6,10)+(6,20,9,12)+(9,22,7,17)+(7,24,10,11) contains Petersen
   via 12 13 16 15 14 22 18 17 24 23 removing 1-19 2-5 3-7 4-6 8-21 9-25 10-20 11-26
G+(1,2,6,10)+(6,20,9,12)+(9,22,7,17)+(7,24,10,13) contains Petersen
   via 12 13 16 15 14 22 18 17 24 23 removing 1-19 2-20 3-7 4-6 5-11 8-21 9-25 10-26
G+(1,2,6,10)+(6,20,9,12)+(9,22,7,17)+(7,24,11,18) contains Petersen
   via 10 11 14 12 13 24 17 18 26 25 removing 1-7 2-19 3-6 4-5 8-9 15-16 20-21 22-23
G+(1,2,6,10)+(6,20,9,12)+(9,22,7,17)+(7,24,12,13) contains Petersen
   via 12 14 15 16 26 22 23 24 17 18 removing 1-19 2-20 3-7 4-6 5-11 8-21 9-25 10-13
G+(1,2,6,10)+(6,20,9,12)+(9,22,7,17)+(7,24,12,14) contains Petersen
   via 8 9 15 16 21 25 26 22 23 24 removing 1-19 2-20 3-7 4-6 5-11 10-18 12-13 14-17
G+(1,2,6,10)+(6,20,9,12)+(9,22,7,17)+(7,24,13,16) contains Petersen
   via 12 14 15 16 26 22 23 24 17 18 removing 1-19 2-20 3-7 4-6 5-11 8-21 9-25 10-13
G+(1,2,6,10)+(6,20,9,12)+(9,22,7,17)+(7,24,14,15) contains Petersen
   via 14 26 15 16 17 22 23 24 25 21 removing 1-19 2-20 3-7 4-6 5-11 8-9 10-18 12-13
G+(1,2,6,10)+(6,20,9,12)+(9,22,7,17)+(7,24,14,17) contains Petersen
   via 8 9 15 14 25 21 16 24 23 22 removing 1-19 2-20 3-7 4-6 5-11 10-18 12-13 17-26
G+(1,2,6,10)+(6,20,9,12)+(9,22,7,17)+(7,24,15,16) contains Petersen
   via 12 14 15 26 16 22 21 18 17 24 removing 1-19 2-20 3-7 4-6 5-11 8-25 9-23 10-13
G+(1,2,6,10)+(6,20,9,12)+(9,22,7,17)+(7,24,16,18) contains Petersen
   via 10 13 12 14 18 21 22 26 16 15 removing 1-19 2-20 3-7 4-6 5-11 8-25 9-23 17-24
G+(1,2,6,10)+(6,20,9,12)+(9,22,7,17)+(7,24,17,18) contains Antilog
   via 7 1 4 9 6 8 3 25 23 21 19 5 24 22 20 2 14 12 13 18 removing 10-11 15-16 17-26
G+(1,2,6,10)+(6,20,9,12)+(9,22,7,17)+(7,24,2,11) contains Petersen
   via 4 5 15 16 20 23 22 21 25 24 removing 1-7 2-19 3-6 8-9 10-11 12-13 14-17 18-26
G+(1,2,6,10)+(6,20,9,12)+(9,22,7,17)+(7,24,5,15) contains Petersen
   via 5 26 14 17 18 23 22 21 25 24 removing 1-19 2-20 3-7 4-6 8-9 10-11 12-13 15-16
G+(1,2,6,10)+(6,20,9,12)+(9,22,7,17)+(7,24,20,10) contains Petersen
   via 12 13 16 18 17 22 23 24 26 20 removing 1-19 2-5 3-7 4-6 8-21 9-25 10-11 14-15
G+(1,2,6,10)+(6,20,9,12)+(9,22,7,17)+(7,24,22,12) contains Petersen
   via 8 9 15 16 21 25 26 22 23 24 removing 1-19 2-20 3-7 4-6 5-11 10-18 12-13 14-17
G+(1,2,6,10)+(6,20,9,12)+(9,22,20,10) contains Petersen
   via 6 8 17 14 15 21 20 24 23 22 removing 1-19 2-5 3-7 4-9 10-11 12-13 16-18
G+(1,2,9,12) contains Petersen
   via 8 9 20 12 13 17 18 16 15 14 removing 1-19 2-5 3-7 4-6 10-11
G+(1,3,5,15) contains Petersen
   via 5 20 7 13 12 18 17 14 15 16 removing 1-2 3-19 4-6 8-9 10-11
G+(1,3,9,12) contains Petersen
   via 3 4 16 13 6 19 7 8 9 20 removing 1-2 5-11 10-18 12-14 15-17
G+(1,7,5,15) contains Petersen
   via 5 20 7 13 12 18 17 14 15 16 removing 1-2 3-19 4-6 8-9 10-11
# G+(1,7,6,10)
G+(1,7,6,10)+(6,20,10,11) contains Petersen
   via 5 11 21 14 15 19 20 16 18 17 removing 1-2 3-6 4-9 7-8 10-22 12-13
G+(1,7,6,10)+(6,20,10,13) contains Antilog
   via 13 12 17 18 15 16 14 21 11 5 9 7 20 2 4 8 19 1 3 6 removing 10-22
G+(1,7,6,10)+(6,20,11,18) contains Petersen
   via 10 11 14 12 13 20 17 18 22 21 removing 1-2 3-19 4-6 5-9 7-8 15-16
G+(1,7,6,10)+(6,20,12,13) contains Petersen
   via 6 8 7 20 21 18 17 14 15 16 removing 1-19 2-5 3-4 9-12 10-11 13-22
G+(1,7,6,10)+(6,20,12,14) contains Petersen
   via 5 9 12 22 11 15 16 18 17 14 removing 1-2 3-19 4-6 7-20 8-21 10-13
G+(1,7,6,10)+(6,20,13,16) contains Petersen
   via 9 11 10 13 12 21 20 17 18 22 removing 1-2 3-19 4-6 5-15 7-8 14-16
G+(1,7,6,10)+(6,20,14,15) contains Petersen
   via 8 9 12 13 21 17 14 22 15 16 removing 1-2 3-19 4-6 5-11 7-20 10-18
G+(1,7,6,10)+(6,20,14,17) contains Petersen
   via 5 9 12 13 10 15 14 22 17 16 removing 1-2 3-19 4-6 7-20 8-21 11-18
G+(1,7,6,10)+(6,20,15,16) contains Petersen
   via 10 11 15 14 13 21 22 16 18 17 removing 1-2 3-19 4-6 5-9 7-20 8-12
G+(1,7,6,10)+(6,20,16,18) contains Petersen
   via 9 11 10 16 14 21 20 17 18 22 removing 1-2 3-19 4-6 5-15 7-8 12-13
G+(1,7,6,10)+(6,20,17,18) contains Petersen
   via 5 9 12 13 10 15 14 20 21 16 removing 1-2 3-19 4-6 7-8 11-18 17-22
G+(1,7,6,10)+(6,20,2,11) contains Petersen
   via 5 15 14 17 19 22 21 20 16 18 removing 1-2 3-6 4-9 7-8 10-11 12-13
G+(1,7,6,10)+(6,20,5,15) contains Petersen
   via 9 12 13 20 21 18 16 15 14 17 removing 1-2 3-19 4-6 5-22 7-8 10-11
G+(1,7,6,10)+(6,20,7,17) contains Petersen
   via 3 6 8 7 19 16 13 20 21 22 removing 1-2 4-9 5-11 10-18 12-14 15-17
G+(1,7,6,10)+(6,20,9,12) contains Petersen
   via 7 9 22 12 17 20 21 18 16 13 removing 1-19 2-5 3-4 6-8 10-11 14-15
G+(1,7,9,12) contains Petersen
   via 3 4 16 13 6 19 7 8 9 20 removing 1-2 5-11 10-18 12-14 15-17
G+(2,5,6,10) contains Petersen
   via 4 5 20 13 12 18 17 14 15 16 removing 1-7 2-19 3-6 8-9 10-11
G+(2,5,7,17) contains Petersen
   via 4 5 20 13 12 18 17 14 15 16 removing 1-7 2-19 3-6 8-9 10-11
G+(2,5,9,12) contains Petersen
   via 8 9 20 12 13 17 18 16 15 14 removing 1-2 3-7 4-6 5-19 10-11
G+(3,4,2,11) contains Petersen
   via 4 5 7 13 12 18 17 14 15 16 removing 1-3 2-20 6-19 8-9 10-11
G+(3,4,7,17) contains Petersen
   via 4 9 12 13 19 15 14 17 18 16 removing 1-3 2-5 6-8 7-20 10-11
G+(3,6,2,11) contains Petersen
   via 4 5 7 13 12 18 17 14 15 16 removing 1-3 2-20 6-19 8-9 10-11
G+(3,6,5,15) contains Petersen
   via 5 20 6 13 12 18 17 14 15 16 removing 1-2 3-7 4-19 8-9 10-11
G+(3,6,7,17) contains Petersen
   via 4 9 12 13 19 15 14 17 18 16 removing 1-3 2-5 6-8 7-20 10-11
G+(3,6,9,12) contains Petersen
   via 3 4 16 6 19 7 17 20 9 8 removing 1-2 5-11 10-18 12-13 14-15
G+(4,5,6,10) contains Petersen
   via 4 12 13 20 19 18 16 15 14 17 removing 1-7 2-5 3-6 8-9 10-11
G+(4,5,7,17) contains Petersen
   via 2 5 19 13 12 18 17 14 15 16 removing 1-3 4-9 6-8 7-20 10-11
G+(4,9,2,11) contains Petersen
   via 5 6 13 12 20 15 16 18 17 14 removing 1-2 3-7 4-19 8-9 10-11
# G+(4,9,6,10)
G+(4,9,6,10)+(6,20,10,11) contains Petersen
   via 4 5 11 18 17 20 21 14 15 16 removing 1-2 3-6 7-8 9-19 10-22 12-13
G+(4,9,6,10)+(6,20,10,13) contains Petersen
   via 5 6 17 18 11 15 14 20 21 16 removing 1-2 3-7 4-19 8-9 10-22 12-13
G+(4,9,6,10)+(6,20,11,18) contains Petersen
   via 10 11 14 12 13 20 17 18 22 21 removing 1-2 3-6 4-5 7-8 9-19 15-16
G+(4,9,6,10)+(6,20,12,13) contains Petersen
   via 5 6 17 18 11 15 14 20 21 16 removing 1-2 3-7 4-19 8-9 10-13 12-22
G+(4,9,6,10)+(6,20,12,14) contains Petersen
   via 9 12 22 14 17 19 20 18 16 15 removing 1-2 3-7 4-6 5-11 8-21 10-13
G+(4,9,6,10)+(6,20,13,16) contains Petersen
   via 10 13 14 15 20 18 17 21 22 16 removing 1-2 3-7 4-6 5-11 8-9 12-19
G+(4,9,6,10)+(6,20,14,15) contains Petersen
   via 8 9 12 13 16 21 22 15 19 20 removing 1-2 3-7 4-6 5-11 10-18 14-17
G+(4,9,6,10)+(6,20,14,17) contains Petersen
   via 9 12 13 20 19 17 16 15 14 22 removing 1-2 3-7 4-6 5-11 8-21 10-18
G+(4,9,6,10)+(6,20,15,16) contains Petersen
   via 8 9 19 15 17 21 20 18 16 22 removing 1-2 3-7 4-6 5-11 10-13 12-14
G+(4,9,6,10)+(6,20,16,18) contains Petersen
   via 10 13 12 14 18 20 21 22 16 15 removing 1-2 3-7 4-6 5-11 8-17 9-19
G+(4,9,6,10)+(6,20,17,18) contains Petersen
   via 10 13 12 14 17 20 21 22 16 15 removing 1-3 2-5 4-6 7-8 9-19 11-18
G+(4,9,6,10)+(6,20,2,11) contains Petersen
   via 4 5 15 14 17 20 16 18 22 21 removing 1-2 3-6 7-8 9-19 10-11 12-13
G+(4,9,6,10)+(6,20,5,15) contains Petersen
   via 5 19 14 15 22 18 17 21 20 16 removing 1-2 3-7 4-6 8-9 10-11 12-13
G+(4,9,6,10)+(6,20,7,17) contains Petersen
   via 9 12 13 20 19 18 16 15 14 17 removing 1-3 2-5 4-6 7-22 8-21 10-11
G+(4,9,6,10)+(6,20,9,12) contains Petersen
   via 4 6 8 9 19 15 16 20 21 22 removing 1-2 3-7 5-11 10-18 12-13 14-17
G+(4,9,7,17) contains Petersen
   via 4 5 7 8 6 19 20 16 15 9 removing 1-3 2-11 10-18 12-13 14-17
G+(6,8,2,11) contains Petersen
   via 3 5 20 12 13 17 18 16 15 14 removing 1-2 4-9 6-19 7-8 10-11
G+(6,8,5,15) contains Petersen
   via 5 12 13 19 20 18 16 15 14 17 removing 1-2 3-7 4-6 8-9 10-11
G+(7,8,2,11) contains Petersen
   via 3 5 20 12 13 17 18 16 15 14 removing 1-2 4-9 6-8 7-19 10-11
G+(7,8,5,15) contains Petersen
   via 5 12 13 19 20 18 16 15 14 17 removing 1-2 3-7 4-6 8-9 10-11
G+(8,9,2,11) contains Petersen
   via 5 6 13 12 20 15 16 18 17 14 removing 1-2 3-7 4-9 8-19 10-11
G+(8,9,5,15) contains Petersen
   via 8 19 9 12 13 17 18 16 15 14 removing 1-2 3-7 4-6 5-20 10-11


##############################################################
# Proof of (16.3), claim (1)
G=Bigdrum1
# A-expansions:
G+(8,11,1,2) contains Petersen
   via 7 11 20 13 12 18 14 15 16 17 removing 1-22 2-3 4-19 5-9 6-10 8-21
G+(8,11,1,5) contains Petersen
   via 11 22 12 13 20 16 15 14 18 17 removing 1-2 3-6 4-19 5-9 7-10 8-21
G+(8,11,1,18) contains Petersen
   via 11 22 12 13 20 16 15 14 18 17 removing 1-2 3-6 4-19 5-9 7-10 8-21
G+(8,11,2,3) contains Petersen
   via 7 11 20 13 12 18 14 15 16 17 removing 1-2 3-22 4-19 5-9 6-10 8-21
G+(8,11,2,6) contains Petersen
   via 7 11 20 13 12 18 14 15 16 17 removing 1-2 3-22 4-19 5-9 6-10 8-21
G+(8,11,3,4) contains Petersen
   via 4 12 13 17 18 22 19 14 15 16 removing 1-2 3-6 5-9 7-10 8-21 11-20
G+(8,11,4,5) contains Petersen
   via 11 22 12 13 20 16 15 14 18 17 removing 1-2 3-6 4-19 5-9 7-10 8-21
G+(8,11,4,7) contains Petersen
   via 11 22 12 13 20 16 15 14 18 17 removing 1-2 3-6 4-19 5-9 7-10 8-21
G+(8,11,6,7) contains Petersen
   via 7 11 20 13 12 18 14 15 16 17 removing 1-2 3-6 4-19 5-9 8-21 10-22
G+(8,11,6,10) contains Petersen
   via 7 11 20 13 12 18 14 15 16 17 removing 1-2 3-6 4-19 5-9 8-21 10-22
G+(8,11,7,12) contains Petersen
   via 11 22 12 13 20 16 15 14 18 17 removing 1-2 3-6 4-19 5-9 7-10 8-21
G+(8,11,10,14) contains Petersen
   via 7 11 21 13 12 18 14 15 16 17 removing 1-2 3-6 4-19 5-9 8-20 10-22
G+(8,11,12,13) contains Petersen
   via 10 13 22 15 14 20 19 18 17 16 removing 1-5 2-6 3-4 7-12 8-9 11-21
G+(8,11,12,15) contains Petersen
   via 10 11 16 17 12 14 15 22 21 18 removing 1-2 3-6 4-19 5-7 8-20 9-13
G+(8,11,13,17) contains Diamond
   via 5 13 4 7 12 3 1 2 6 19 22 10 20 14 15 16 18 17 removing 8-9 11-21
G+(8,11,14,15) contains Petersen
   via 10 11 21 13 12 14 22 15 16 17 removing 1-2 3-6 4-19 5-18 7-9 8-20
G+(8,11,14,18) contains Petersen
   via 7 11 21 13 12 18 22 15 16 17 removing 1-2 3-6 4-19 5-9 8-20 10-14
G+(8,11,17,18) contains Petersen
   via 10 13 12 15 14 20 19 22 17 16 removing 1-18 2-3 4-5 6-7 8-9 11-21
G+(11,20,1,2) contains Petersen
   via 7 12 13 17 18 21 20 14 15 16 removing 1-22 2-3 4-19 5-9 6-10 8-11
G+(11,20,1,5) contains Petersen
   via 12 13 20 14 15 22 21 16 17 18 removing 1-2 3-6 4-19 5-9 7-10 8-11
G+(11,20,1,18) contains Petersen
   via 12 13 20 14 15 22 21 16 17 18 removing 1-2 3-6 4-19 5-9 7-10 8-11
G+(11,20,2,3) contains Petersen
   via 7 12 13 17 18 21 20 14 15 16 removing 1-2 3-22 4-19 5-9 6-10 8-11
G+(11,20,2,6) contains Petersen
   via 7 12 13 17 18 21 20 14 15 16 removing 1-2 3-22 4-19 5-9 6-10 8-11
G+(11,20,3,4) contains Petersen
   via 4 12 13 17 18 21 20 14 15 16 removing 1-2 3-6 5-9 7-10 8-11 19-22
G+(11,20,4,5) contains Petersen
   via 12 13 20 14 15 22 21 16 17 18 removing 1-2 3-6 4-19 5-9 7-10 8-11
G+(11,20,4,7) contains Petersen
   via 12 13 20 14 15 22 21 16 17 18 removing 1-2 3-6 4-19 5-9 7-10 8-11
G+(11,20,5,9) contains Petersen
   via 5 12 13 17 18 21 20 14 15 16 removing 1-2 3-6 4-19 7-10 8-11 9-22
G+(11,20,6,7) contains Petersen
   via 7 12 13 17 18 21 20 14 15 16 removing 1-2 3-6 4-19 5-9 8-11 10-22
G+(11,20,7,12) contains Petersen
   via 12 13 20 14 15 22 21 16 17 18 removing 1-2 3-6 4-19 5-9 7-10 8-11
G+(11,20,9,13) contains Petersen
   via 5 11 21 13 12 18 14 15 16 17 removing 1-2 3-6 4-19 7-10 8-20 9-22
G+(11,20,12,13) contains Petersen
   via 7 9 11 21 10 12 16 17 13 22 removing 1-2 3-6 4-19 5-18 8-20 14-15
G+(11,20,12,15) contains Petersen
   via 9 11 16 17 13 14 15 22 21 18 removing 1-5 2-6 3-4 7-12 8-19 10-20
G+(11,20,13,17) contains Petersen
   via 9 11 21 22 13 18 14 15 16 17 removing 1-2 3-6 4-19 5-7 8-20 10-12
G+(11,20,14,15) contains Diamond
   via 6 14 2 1 18 3 7 4 5 21 22 9 11 13 17 16 12 15 removing 8-19 10-20
G+(11,20,14,18) contains Petersen
   via 9 11 21 12 13 14 22 17 16 15 removing 1-18 2-3 4-5 6-7 8-19 10-20
G+(11,20,17,18) contains Petersen
   via 9 11 21 12 13 18 22 17 16 15 removing 1-2 3-6 4-19 5-7 8-20 10-14
G+(20,19,1,2) contains Petersen
   via 5 7 6 10 9 21 19 8 11 20 removing 1-18 2-22 3-4 12-13 14-15 16-17
G+(20,19,1,5) contains Petersen
   via 12 13 19 14 15 22 21 16 17 18 removing 1-2 3-4 5-9 6-7 8-11 10-20
G+(20,19,1,18) contains Petersen
   via 12 13 19 14 15 22 21 16 17 18 removing 1-2 3-4 5-9 6-7 8-11 10-20
G+(20,19,2,6) contains Diamond
   via 13 9 17 18 1 16 12 15 14 11 8 10 20 6 22 21 7 19 removing 2-3 4-5
G+(20,19,4,5) contains Petersen
   via 6 7 11 8 19 10 20 21 22 9 removing 1-2 3-4 5-18 12-13 14-15 16-17
G+(20,19,4,7) contains Petersen
   via 6 7 11 8 19 10 20 21 22 9 removing 1-2 3-4 5-18 12-13 14-15 16-17
G+(20,19,5,9) contains Petersen
   via 4 12 13 17 18 19 21 14 15 16 removing 1-2 3-6 5-22 7-10 8-9 11-20
G+(20,19,6,7) contains Petersen
   via 7 12 13 17 18 21 19 14 15 16 removing 1-2 3-4 5-9 6-22 8-11 10-20
G+(20,19,7,12) contains Petersen
   via 12 13 19 14 15 22 21 16 17 18 removing 1-2 3-4 5-9 6-7 8-11 10-20
G+(20,19,9,13) contains Petersen
   via 5 11 20 13 12 18 14 15 16 17 removing 1-2 3-6 4-19 7-10 8-21 9-22
G+(20,19,12,13) contains Petersen
   via 7 9 11 20 10 12 16 17 13 22 removing 1-2 3-6 4-19 5-18 8-21 14-15
G+(20,19,12,15) contains Petersen
   via 10 12 22 15 14 20 21 18 17 16 removing 1-2 3-6 4-19 5-7 8-11 9-13
G+(20,19,13,17) contains Petersen
   via 9 11 20 22 13 18 14 15 16 17 removing 1-2 3-6 4-19 5-7 8-21 10-12
G+(20,19,14,15) contains Petersen
   via 10 12 13 17 14 20 21 22 15 16 removing 1-2 3-6 4-19 5-18 7-9 8-11
G+(20,19,14,18) contains Petersen
   via 7 12 13 21 20 18 17 16 15 22 removing 1-2 3-6 4-19 5-9 8-11 10-14
G+(20,19,15,16) contains Petersen
   via 5 7 10 14 18 21 20 17 12 15 removing 1-2 3-6 4-19 8-11 9-13 16-22
G+(20,19,16,17) contains Petersen
   via 5 7 10 14 18 16 22 17 12 15 removing 1-2 3-6 4-19 8-21 9-13 11-20
G+(20,19,17,18) contains Petersen
   via 9 11 20 12 13 18 22 17 16 15 removing 1-2 3-6 4-19 5-7 8-21 10-14
G+(19,8,1,2) contains Petersen
   via 4 7 6 10 9 19 21 8 11 20 removing 1-22 2-3 5-18 12-13 14-15 16-17
G+(19,8,1,5) contains Petersen
   via 4 7 6 10 9 19 21 8 11 20 removing 1-18 2-3 5-22 12-13 14-15 16-17
G+(19,8,1,18) contains Petersen
   via 12 13 19 14 15 22 21 16 17 18 removing 1-5 2-3 4-7 6-10 8-9 11-20
G+(19,8,2,6) contains Petersen
   via 4 7 6 10 9 19 21 8 11 20 removing 1-2 3-22 5-18 12-13 14-15 16-17
G+(19,8,4,5) contains Diamond
   via 19 20 21 8 11 22 1 5 9 7 10 13 12 17 16 15 18 14 removing 2-6 3-4
G+(19,8,4,7) contains Petersen
   via 7 12 13 17 18 21 19 14 15 16 removing 1-5 2-3 4-22 6-10 8-9 11-20
G+(19,8,6,7) contains Petersen
   via 4 7 11 8 9 19 20 10 22 21 removing 1-2 3-6 5-18 12-13 14-15 16-17
G+(19,8,6,10) contains Petersen
   via 4 7 11 8 9 19 20 10 22 21 removing 1-2 3-6 5-18 12-13 14-15 16-17
G+(19,8,7,12) contains Petersen
   via 12 13 19 14 15 22 21 16 17 18 removing 1-5 2-3 4-7 6-10 8-9 11-20
G+(19,8,10,14) contains Petersen
   via 7 12 13 17 18 20 21 14 15 16 removing 1-2 3-6 4-19 5-9 8-11 10-22
G+(19,8,12,13) contains Petersen
   via 7 9 11 20 10 12 16 17 13 22 removing 1-2 3-6 4-19 5-18 8-21 14-15
G+(19,8,12,15) contains Petersen
   via 10 12 22 15 14 20 21 18 17 16 removing 1-2 3-6 4-19 5-7 8-11 9-13
G+(19,8,13,17) contains Petersen
   via 9 11 20 22 13 18 14 15 16 17 removing 1-2 3-6 4-19 5-7 8-21 10-12
G+(19,8,14,15) contains Petersen
   via 10 12 13 17 14 20 21 22 15 16 removing 1-2 3-6 4-19 5-18 7-9 8-11
G+(19,8,14,18) contains Petersen
   via 7 12 13 21 20 18 17 16 15 22 removing 1-2 3-6 4-19 5-9 8-11 10-14
G+(19,8,15,16) contains Petersen
   via 5 7 10 14 18 21 20 17 12 15 removing 1-2 3-6 4-19 8-11 9-13 16-22
G+(19,8,16,17) contains Petersen
   via 5 7 10 14 18 16 22 17 12 15 removing 1-2 3-6 4-19 8-21 9-13 11-20
G+(19,8,17,18) contains Petersen
   via 9 11 20 12 13 18 22 17 16 15 removing 1-2 3-6 4-19 5-7 8-21 10-14
G+(8,11,9,5) contains Petersen
   via 5 11 20 13 12 18 14 15 16 17 removing 1-2 3-6 4-19 7-10 8-21 9-22
# B-expansions via (8,11,9,13)
G+(8,11,9,13)+(9,22,1,2) contains Petersen
   via 5 12 13 17 18 21 22 14 15 16 removing 1-24 2-3 4-19 6-7 8-20 9-23 10-11
G+(8,11,9,13)+(9,22,1,18) contains Diamond
   via 14 10 15 12 7 16 18 17 13 11 20 22 21 23 9 8 24 19 removing 1-5 2-6 3-4
G+(8,11,9,13)+(9,22,2,3) contains Petersen
   via 5 12 13 17 18 21 22 14 15 16 removing 1-2 3-24 4-19 6-7 8-20 9-23 10-11
G+(8,11,9,13)+(9,22,2,6) contains Petersen
   via 5 12 13 17 18 21 22 14 15 16 removing 1-2 3-24 4-19 6-7 8-20 9-23 10-11
G+(8,11,9,13)+(9,22,3,4) contains Petersen
   via 5 12 13 17 18 21 22 14 15 16 removing 1-2 3-6 4-24 7-10 8-19 9-23 11-20
G+(8,11,9,13)+(9,22,3,19) contains Petersen
   via 5 12 13 17 18 21 22 14 15 16 removing 1-2 3-6 4-24 7-10 8-19 9-23 11-20
G+(8,11,9,13)+(9,22,4,7) contains Petersen
   via 6 7 16 17 10 21 11 20 24 22 removing 1-18 2-3 4-5 8-19 9-23 12-13 14-15
G+(8,11,9,13)+(9,22,6,7) contains Petersen
   via 5 12 13 17 18 21 22 14 15 16 removing 1-2 3-6 4-19 7-24 8-20 9-23 10-11
G+(8,11,9,13)+(9,22,6,10) contains Petersen
   via 5 12 13 17 18 21 22 14 15 16 removing 1-2 3-6 4-19 7-24 8-20 9-23 10-11
G+(8,11,9,13)+(9,22,7,12) contains Diamond
   via 5 23 4 7 24 3 1 2 6 19 22 10 20 14 15 16 18 17 removing 8-9 11-21 12-13
G+(8,11,9,13)+(9,22,10,20) contains Petersen
   via 5 12 13 17 18 21 22 14 15 16 removing 1-2 3-6 4-19 7-10 8-20 9-23 11-24
G+(8,11,9,13)+(9,22,10,14) contains Petersen
   via 11 20 12 13 22 16 15 14 18 17 removing 1-2 3-6 4-19 5-7 8-21 9-23 10-24
G+(8,11,9,13)+(9,22,11,20) contains Petersen
   via 8 9 16 11 21 20 17 22 23 24 removing 1-2 3-6 4-19 5-18 7-10 12-13 14-15
G+(8,11,9,13)+(9,22,11,16) contains Petersen
   via 5 12 13 17 18 23 22 14 15 16 removing 1-2 3-6 4-19 7-10 8-20 9-21 11-24
G+(8,11,9,13)+(9,22,12,15) contains Petersen
   via 10 11 16 17 12 14 15 24 23 18 removing 1-2 3-6 4-19 5-7 8-20 9-21 13-22
G+(8,11,9,13)+(9,22,14,15) contains Petersen
   via 10 11 22 13 12 14 24 15 16 17 removing 1-2 3-6 4-19 5-18 7-9 8-20 21-23
G+(8,11,9,13)+(9,22,14,18) contains Petersen
   via 11 20 12 13 22 16 15 24 18 17 removing 1-2 3-6 4-19 5-7 8-21 9-23 10-14
G+(8,11,9,13)+(9,22,15,16) contains Petersen
   via 11 22 13 15 14 16 17 18 23 24 removing 1-2 3-6 4-19 5-7 8-20 9-21 10-12
G+(8,11,9,13)+(9,22,16,17) contains Petersen
   via 9 20 11 16 12 23 22 13 17 24 removing 1-2 3-6 4-19 5-18 7-10 8-21 14-15
G+(8,11,9,13)+(9,22,17,18) contains Petersen
   via 10 14 15 16 20 23 22 19 18 24 removing 1-5 2-6 3-4 7-12 8-9 11-21 13-17
G+(8,11,9,13)+(9,22,19,20) contains Petersen
   via 5 12 13 17 18 21 22 14 15 16 removing 1-2 3-6 4-19 7-10 8-24 9-23 11-20
# C-expansions via (8,11,9,13)
G+(8,11,9,13)+(9,8,3,2) contains Petersen
   via 4 7 6 10 20 22 21 11 16 17 removing 1-2 3-24 5-18 8-19 9-23 12-13 14-15
G+(8,11,9,13)+(9,8,3,4) contains Diamond
   via 19 20 8 21 11 23 1 9 22 7 10 13 12 17 16 15 18 14 removing 2-6 3-24 4-5
G+(8,11,9,13)+(21,22,16,15) contains Petersen
   via 11 12 13 17 16 21 23 24 15 18 removing 1-2 3-6 4-19 5-7 8-20 9-22 10-14
G+(8,11,9,13)+(21,22,16,17) contains Diamond
   via 5 22 4 7 12 3 1 2 6 19 23 10 20 14 15 16 18 24 removing 8-9 11-21 13-17
# D-expansion via (8,11,9,13)
G+(8,11,9,13)+(8,21,20,10) contains Petersen
   via 5 12 13 17 18 20 24 14 15 16 removing 1-2 3-6 4-19 7-10 8-23 9-22 11-21
# E-expansions via (8,11,9,13)
G+(8,11,9,13)+(21,8,19,20)+(19,24,10,6) contains Dice2
   via 1 5 7 6 3 2 4 26 25 19 8 9 24 23 10 20 11 21 22 12 14 16 13 18 15 17
G+(8,11,9,13)+(21,8,19,20)+(19,24,10,14) contains Petersen
   via 7 12 13 17 18 20 24 14 15 16 removing 1-2 3-6 4-19 5-9 8-25 10-26 11-21
G+(11,20,16,15) contains Diamond
   via 5 9 4 7 12 3 1 2 6 19 8 10 20 14 15 22 18 16 removing 11-21 13-17
G+(11,20,16,17) contains Petersen
   via 5 7 10 14 18 16 22 17 12 15 removing 1-2 3-6 4-19 8-20 9-13 11-21
# B-expansions via (20,19,10,6)
G+(20,19,10,6)+(10,22,1,2) contains Petersen
   via 7 12 13 17 18 22 23 14 15 16 removing 1-24 2-6 3-4 5-9 8-11 10-20 19-21
G+(20,19,10,6)+(10,22,1,5) contains Petersen
   via 6 12 13 17 18 22 23 14 15 16 removing 1-24 2-3 4-19 5-7 8-21 9-11 10-20
G+(20,19,10,6)+(10,22,1,18) contains Diamond
   via 6 23 2 1 24 3 7 4 5 20 10 9 11 13 17 16 12 15 removing 8-19 14-18 21-22
G+(20,19,10,6)+(10,22,2,3) contains Petersen
   via 7 12 13 17 18 22 23 14 15 16 removing 1-2 3-4 5-9 6-24 8-11 10-20 19-21
G+(20,19,10,6)+(10,22,3,4) contains Petersen
   via 7 12 13 17 18 22 23 14 15 16 removing 1-2 3-6 4-24 5-9 8-11 10-20 19-21
G+(20,19,10,6)+(10,22,3,19) contains Petersen
   via 7 12 13 17 18 22 23 14 15 16 removing 1-2 3-6 4-24 5-9 8-11 10-20 19-21
G+(20,19,10,6)+(10,22,4,5) contains Petersen
   via 6 12 13 17 18 22 23 14 15 16 removing 1-5 2-3 4-19 7-24 8-21 9-11 10-20
G+(20,19,10,6)+(10,22,4,7) contains Petersen
   via 6 12 13 17 18 22 23 14 15 16 removing 1-5 2-3 4-19 7-24 8-21 9-11 10-20
G+(20,19,10,6)+(10,22,5,9) contains Petersen
   via 7 12 13 17 18 22 23 14 15 16 removing 1-2 3-6 4-19 5-24 8-21 9-11 10-20
G+(20,19,10,6)+(10,22,7,12) contains Diamond
   via 13 9 17 18 1 16 12 15 14 11 8 10 20 23 22 21 24 19 removing 2-3 4-5 6-7
G+(20,19,10,6)+(10,22,8,19) contains Petersen
   via 7 12 13 17 18 22 23 14 15 16 removing 1-2 3-6 4-19 5-9 8-11 10-20 21-24
G+(20,19,10,6)+(10,22,8,9) contains Petersen
   via 7 12 13 17 18 22 23 14 15 16 removing 1-2 3-6 4-19 5-9 8-21 10-20 11-24
G+(20,19,10,6)+(10,22,8,11) contains Petersen
   via 8 17 10 23 24 21 20 11 16 22 removing 1-2 3-6 4-19 5-18 7-9 12-13 14-15
G+(20,19,10,6)+(10,22,9,13) contains Petersen
   via 10 14 15 16 20 23 22 21 18 17 removing 1-2 3-6 4-19 5-7 8-11 9-24 12-13
G+(20,19,10,6)+(10,22,11,16) contains Petersen
   via 7 12 13 17 18 22 20 14 15 16 removing 1-2 3-6 4-19 5-9 8-21 10-23 11-24
G+(20,19,10,6)+(10,22,12,13) contains Petersen
   via 10 14 15 16 20 23 22 21 18 17 removing 1-2 3-6 4-19 5-7 8-11 9-13 12-24
G+(20,19,10,6)+(10,22,12,15) contains Petersen
   via 9 13 10 20 11 22 23 24 12 21 removing 1-18 2-3 4-5 6-7 8-19 14-15 16-17
G+(20,19,10,6)+(10,22,13,17) contains Petersen
   via 9 11 20 24 13 18 14 15 16 17 removing 1-2 3-6 4-19 5-7 8-21 10-23 12-22
G+(20,19,10,6)+(10,22,15,16) contains Petersen
   via 13 15 14 18 17 21 20 16 24 22 removing 1-2 3-6 4-19 5-9 7-12 8-11 10-23
G+(20,19,10,6)+(10,22,16,17) contains Petersen
   via 11 13 12 22 20 16 15 14 17 24 removing 1-2 3-6 4-19 5-18 7-9 8-21 10-23
G+(20,19,10,6)+(10,22,17,18) contains Petersen
   via 9 11 20 22 12 18 14 15 16 24 removing 1-2 3-6 4-19 5-7 8-21 10-23 13-17
# C-expansions via (20,19,10,6)
G+(20,19,10,6)+(10,20,16,15) contains Diamond
   via 5 9 4 7 12 3 1 2 6 20 11 10 23 14 15 24 18 16 removing 8-19 13-17 21-22
G+(20,19,10,6)+(10,20,16,17) contains Petersen
   via 11 20 12 17 18 16 15 14 23 24 removing 1-2 3-6 4-19 5-7 8-21 9-13 10-22
G+(20,19,10,6)+(21,22,3,2) contains Diamond
   via 13 9 17 18 1 16 12 15 14 11 8 10 20 22 23 21 7 19 removing 2-6 3-24 4-5
G+(20,19,10,6)+(21,22,3,4) contains Petersen
   via 4 7 6 19 9 23 22 17 16 21 removing 1-2 3-24 5-18 8-11 10-20 12-13 14-15
# D-expansion via (20,19,10,6)
G+(20,19,10,6)+(20,21,8,9) contains Petersen
   via 7 12 13 17 18 21 23 14 15 16 removing 1-2 3-6 4-19 5-9 8-24 10-22 11-20
# E-expansions via (20,19,10,6)
G+(20,19,10,6)+(21,20,11,8)+(11,24,9,5) contains Petersen
   via 5 12 13 17 18 25 24 14 15 16 removing 1-2 3-6 4-19 7-22 8-21 9-26 10-23 11-20
G+(20,19,10,6)+(21,20,11,8)+(11,24,9,13) contains Dice2
   via 1 5 7 6 3 2 4 22 21 19 8 9 23 24 10 20 11 25 26 12 14 16 13 18 15 17
G+(20,19,10,14) contains Petersen
   via 7 12 13 17 18 20 21 14 15 16 removing 1-2 3-6 4-19 5-9 8-11 10-22
G+(19,8,3,2) contains Petersen
   via 4 7 6 10 9 19 21 8 11 20 removing 1-2 3-22 5-18 12-13 14-15 16-17
G+(19,8,3,4) contains Diamond
   via 19 20 21 8 11 4 1 5 9 7 10 13 12 17 16 15 18 14 removing 2-6 3-22


##############################################################
# Proof of (16.3), claim (2)
G=Bigdrum
# Testing augmenting paths from X={ 1 2 3 4 5 6 7 8 9}
# Direct jumps
G+(1,2,10,11) contains Petersen
   via 5 7 6 8 9 20 10 17 16 11 removing 1-18 2-19 3-4 12-13 14-15
G+(1,2,10,14) contains Petersen
   via 7 10 20 13 12 18 14 15 16 17 removing 1-19 2-6 3-4 5-9 8-11
G+(1,2,11,16) contains Petersen
   via 7 20 11 13 12 18 14 15 16 17 removing 1-19 2-3 4-8 5-9 6-10
G+(1,2,12,13) contains Petersen
   via 5 11 10 20 12 18 14 15 16 17 removing 1-19 2-3 4-8 6-7 9-13
G+(1,2,12,15) contains Petersen
   via 8 11 10 12 20 18 14 15 16 17 removing 1-19 2-6 3-4 5-7 9-13
G+(1,2,13,17) contains Petersen
   via 9 11 10 20 13 18 14 15 16 17 removing 1-19 2-3 4-8 5-7 6-12
G+(1,2,14,15) contains Petersen
   via 8 11 10 12 13 20 14 17 16 15 removing 1-19 2-6 3-4 5-18 7-9
G+(1,2,14,18) contains Petersen
   via 7 11 8 13 12 18 20 15 16 17 removing 1-19 2-6 3-4 5-9 10-14
G+(1,2,15,16) contains Petersen
   via 6 7 12 13 10 20 15 14 18 17 removing 1-19 2-3 4-8 5-9 11-16
G+(1,2,16,17) contains Petersen
   via 6 10 11 13 12 20 16 15 14 17 removing 1-19 2-3 4-8 5-18 7-9
G+(1,2,17,18) contains Petersen
   via 6 11 9 13 12 20 18 15 16 17 removing 1-19 2-3 4-8 5-7 10-14
G+(1,5,10,11) contains Petersen
   via 10 13 12 15 14 20 19 18 17 16 removing 1-2 3-4 5-9 6-7 8-11
G+(1,5,10,14) contains Petersen
   via 6 10 20 13 12 18 14 15 16 17 removing 1-19 2-3 4-8 5-7 9-11
G+(1,5,11,16) contains Petersen
   via 11 13 12 15 14 20 19 18 17 16 removing 1-2 3-6 4-8 5-9 7-10
G+(1,5,12,13) contains Petersen
   via 2 6 7 9 8 20 12 16 17 13 removing 1-18 3-4 5-19 10-11 14-15
G+(1,5,12,15) contains Petersen
   via 10 11 16 17 12 14 15 20 19 18 removing 1-2 3-6 4-8 5-7 9-13
G+(1,5,13,17) contains Petersen
   via 8 11 10 20 13 18 14 15 16 17 removing 1-19 2-6 3-4 5-9 7-12
G+(1,5,14,15) contains Petersen
   via 9 11 10 12 13 19 18 17 16 15 removing 1-2 3-6 4-8 5-7 14-20
G+(1,5,14,18) contains Petersen
   via 6 11 9 13 12 18 20 15 16 17 removing 1-19 2-3 4-8 5-7 10-14
G+(1,5,15,16) contains Petersen
   via 9 11 14 15 13 19 18 17 16 20 removing 1-2 3-6 4-8 5-7 10-12
G+(1,5,16,17) contains Petersen
   via 7 10 11 13 12 19 16 15 14 18 removing 1-2 3-6 4-8 5-9 17-20
G+(1,5,17,18) contains Petersen
   via 7 11 8 13 12 20 18 15 16 17 removing 1-19 2-6 3-4 5-9 10-14
G+(2,3,10,11) contains Diamond
   via 19 20 3 8 11 4 1 5 9 7 10 13 12 17 16 15 18 14 removing 2-6
G+(2,3,10,14) contains Petersen
   via 7 10 20 13 12 18 14 15 16 17 removing 1-2 3-4 5-9 6-19 8-11
G+(2,3,11,16) contains Petersen
   via 7 20 11 13 12 18 14 15 16 17 removing 1-2 3-19 4-8 5-9 6-10
G+(2,3,12,13) contains Petersen
   via 5 11 10 20 12 18 14 15 16 17 removing 1-2 3-19 4-8 6-7 9-13
G+(2,3,12,15) contains Petersen
   via 8 11 10 12 20 18 14 15 16 17 removing 1-2 3-4 5-7 6-19 9-13
G+(2,3,13,17) contains Petersen
   via 9 11 10 20 13 18 14 15 16 17 removing 1-2 3-19 4-8 5-7 6-12
G+(2,3,14,15) contains Petersen
   via 8 11 10 12 13 20 14 17 16 15 removing 1-2 3-4 5-18 6-19 7-9
G+(2,3,14,18) contains Petersen
   via 7 11 8 13 12 18 20 15 16 17 removing 1-2 3-4 5-9 6-19 10-14
G+(2,3,15,16) contains Petersen
   via 6 7 12 13 10 20 15 14 18 17 removing 1-2 3-19 4-8 5-9 11-16
G+(2,3,16,17) contains Petersen
   via 6 10 11 13 12 20 16 15 14 17 removing 1-2 3-19 4-8 5-18 7-9
G+(2,3,17,18) contains Petersen
   via 6 11 9 13 12 20 18 15 16 17 removing 1-2 3-19 4-8 5-7 10-14
G+(2,6,10,11) contains Diamond
   via 2 20 3 8 11 4 1 5 9 7 10 13 12 17 16 15 18 14 removing 6-19
G+(2,6,10,14) contains Petersen
   via 7 10 20 13 12 18 14 15 16 17 removing 1-2 3-4 5-9 6-19 8-11
G+(2,6,11,16) contains Petersen
   via 7 20 11 13 12 18 14 15 16 17 removing 1-2 3-19 4-8 5-9 6-10
G+(2,6,12,13) contains Petersen
   via 5 11 10 20 12 18 14 15 16 17 removing 1-2 3-19 4-8 6-7 9-13
G+(2,6,12,15) contains Petersen
   via 8 11 10 12 20 18 14 15 16 17 removing 1-2 3-4 5-7 6-19 9-13
G+(2,6,13,17) contains Petersen
   via 9 11 10 20 13 18 14 15 16 17 removing 1-2 3-19 4-8 5-7 6-12
G+(2,6,14,15) contains Petersen
   via 8 11 10 12 13 20 14 17 16 15 removing 1-2 3-4 5-18 6-19 7-9
G+(2,6,14,18) contains Petersen
   via 7 11 8 13 12 18 20 15 16 17 removing 1-2 3-4 5-9 6-19 10-14
G+(2,6,15,16) contains Petersen
   via 6 7 12 13 10 20 15 14 18 17 removing 1-2 3-19 4-8 5-9 11-16
G+(2,6,16,17) contains Petersen
   via 6 10 11 13 12 20 16 15 14 17 removing 1-2 3-19 4-8 5-18 7-9
G+(2,6,17,18) contains Petersen
   via 6 11 9 13 12 20 18 15 16 17 removing 1-2 3-19 4-8 5-7 10-14
G+(3,4,10,11) contains Petersen
   via 4 7 6 8 9 20 10 17 16 11 removing 1-2 3-19 5-18 12-13 14-15
G+(3,4,10,14) contains Petersen
   via 7 10 20 13 12 18 14 15 16 17 removing 1-2 3-6 4-19 5-9 8-11
G+(3,4,11,16) contains Petersen
   via 4 20 11 13 12 18 14 15 16 17 removing 1-2 3-6 5-9 7-10 8-19
G+(3,4,12,13) contains Petersen
   via 5 11 10 20 12 18 14 15 16 17 removing 1-2 3-8 4-19 6-7 9-13
G+(3,4,12,15) contains Petersen
   via 8 11 10 12 20 18 14 15 16 17 removing 1-2 3-6 4-19 5-7 9-13
G+(3,4,13,17) contains Petersen
   via 9 11 10 20 13 18 14 15 16 17 removing 1-2 3-6 4-5 7-12 8-19
G+(3,4,14,15) contains Petersen
   via 8 11 10 12 13 20 14 17 16 15 removing 1-2 3-6 4-19 5-18 7-9
G+(3,4,14,18) contains Petersen
   via 7 11 8 13 12 18 20 15 16 17 removing 1-2 3-6 4-19 5-9 10-14
G+(3,4,15,16) contains Petersen
   via 5 7 10 14 18 20 16 17 12 15 removing 1-2 3-6 4-19 8-11 9-13
G+(3,4,16,17) contains Petersen
   via 7 10 11 13 12 20 16 15 14 17 removing 1-2 3-6 4-5 8-19 9-18
G+(3,4,17,18) contains Petersen
   via 8 9 13 12 19 16 17 20 18 15 removing 1-2 3-6 4-5 7-10 11-14
G+(3,8,10,11) contains Bigdrum1
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20
G+(3,8,10,14) contains Petersen
   via 7 10 20 13 12 18 14 15 16 17 removing 1-2 3-6 4-19 5-9 8-11
G+(3,8,11,16) contains Petersen
   via 4 20 11 13 12 18 14 15 16 17 removing 1-2 3-6 5-9 7-10 8-19
G+(3,8,12,13) contains Petersen
   via 6 7 9 8 19 17 13 20 12 16 removing 1-2 3-4 5-18 10-11 14-15
G+(3,8,12,15) contains Petersen
   via 8 11 10 12 20 18 14 15 16 17 removing 1-2 3-6 4-19 5-7 9-13
G+(3,8,13,17) contains Petersen
   via 9 11 10 20 13 18 14 15 16 17 removing 1-2 3-6 4-5 7-12 8-19
G+(3,8,14,15) contains Petersen
   via 8 11 10 12 13 20 14 17 16 15 removing 1-2 3-6 4-19 5-18 7-9
G+(3,8,14,18) contains Petersen
   via 7 11 8 13 12 18 20 15 16 17 removing 1-2 3-6 4-19 5-9 10-14
G+(3,8,15,16) contains Petersen
   via 5 7 10 14 18 20 16 17 12 15 removing 1-2 3-6 4-19 8-11 9-13
G+(3,8,16,17) contains Petersen
   via 7 10 11 13 12 20 16 15 14 17 removing 1-2 3-6 4-5 8-19 9-18
G+(3,8,17,18) contains Petersen
   via 8 9 13 12 19 16 17 20 18 15 removing 1-2 3-6 4-5 7-10 11-14
G+(4,5,10,11) contains Petersen
   via 6 7 19 9 8 10 20 11 16 17 removing 1-2 3-4 5-18 12-13 14-15
G+(4,5,10,14) contains Petersen
   via 6 10 20 13 12 18 14 15 16 17 removing 1-5 2-3 4-8 7-19 9-11
G+(4,5,11,16) contains Petersen
   via 11 13 12 15 14 20 19 18 17 16 removing 1-2 3-6 4-8 5-9 7-10
G+(4,5,12,13) contains Diamond
   via 10 6 14 18 1 15 11 16 17 12 7 13 20 9 5 19 8 4 removing 2-3
G+(4,5,12,15) contains Petersen
   via 5 11 10 12 20 18 14 15 16 17 removing 1-2 3-6 4-8 7-19 9-13
G+(4,5,13,17) contains Petersen
   via 9 11 10 20 13 18 14 15 16 17 removing 1-2 3-6 4-8 5-19 7-12
G+(4,5,14,15) contains Petersen
   via 9 11 10 12 13 20 14 17 16 15 removing 1-2 3-6 4-8 5-18 7-19
G+(4,5,14,18) contains Petersen
   via 6 11 9 13 12 18 20 15 16 17 removing 1-5 2-3 4-8 7-19 10-14
G+(4,5,15,16) contains Petersen
   via 7 10 14 15 12 19 18 17 16 20 removing 1-2 3-6 4-8 5-9 11-13
G+(4,5,16,17) contains Petersen
   via 7 10 11 13 12 20 16 15 14 17 removing 1-2 3-6 4-8 5-18 9-19
G+(4,5,17,18) contains Petersen
   via 7 11 9 13 12 20 18 15 16 17 removing 1-2 3-6 4-8 5-19 10-14
G+(4,7,10,11) contains Petersen
   via 6 7 19 9 8 10 20 11 16 17 removing 1-2 3-4 5-18 12-13 14-15
G+(4,7,10,14) contains Petersen
   via 6 10 20 13 12 18 14 15 16 17 removing 1-5 2-3 4-8 7-19 9-11
G+(4,7,11,16) contains Petersen
   via 11 13 12 15 14 20 19 18 17 16 removing 1-2 3-6 4-8 5-9 7-10
G+(4,7,12,13) contains Bigdrum1
   via 1 5 4 3 2 9 8 7 6 13 12 11 10 17 16 15 14 18 19 20
G+(4,7,12,15) contains Petersen
   via 5 11 10 12 20 18 14 15 16 17 removing 1-2 3-6 4-8 7-19 9-13
G+(4,7,13,17) contains Petersen
   via 9 11 10 20 13 18 14 15 16 17 removing 1-2 3-6 4-8 5-19 7-12
G+(4,7,14,15) contains Petersen
   via 9 11 10 12 13 20 14 17 16 15 removing 1-2 3-6 4-8 5-18 7-19
G+(4,7,14,18) contains Petersen
   via 6 11 9 13 12 18 20 15 16 17 removing 1-5 2-3 4-8 7-19 10-14
G+(4,7,15,16) contains Petersen
   via 7 10 14 15 12 19 18 17 16 20 removing 1-2 3-6 4-8 5-9 11-13
G+(4,7,16,17) contains Petersen
   via 7 10 11 13 12 20 16 15 14 17 removing 1-2 3-6 4-8 5-18 9-19
G+(4,7,17,18) contains Petersen
   via 7 11 9 13 12 20 18 15 16 17 removing 1-2 3-6 4-8 5-19 10-14
G+(5,9,10,11) contains Petersen
   via 4 11 20 13 12 18 14 15 16 17 removing 1-2 3-6 5-19 7-10 8-9
G+(5,9,10,14) contains Petersen
   via 7 10 20 13 12 18 14 15 16 17 removing 1-2 3-6 4-8 5-19 9-11
G+(5,9,11,16) contains Petersen
   via 5 20 11 13 12 18 14 15 16 17 removing 1-2 3-6 4-8 7-10 9-19
G+(5,9,12,13) contains Diamond
   via 5 20 4 7 12 3 1 2 6 8 13 10 11 14 15 16 18 17 removing 9-19
G+(5,9,12,15) contains Petersen
   via 10 11 16 17 12 14 15 20 19 18 removing 1-2 3-6 4-8 5-7 9-13
G+(5,9,13,17) contains Petersen
   via 8 11 10 20 13 18 14 15 16 17 removing 1-5 2-6 3-4 7-12 9-19
G+(5,9,14,15) contains Petersen
   via 9 11 10 12 13 20 14 17 16 15 removing 1-2 3-6 4-8 5-18 7-19
G+(5,9,14,18) contains Petersen
   via 7 11 9 13 12 18 20 15 16 17 removing 1-2 3-6 4-8 5-19 10-14
G+(5,9,15,16) contains Petersen
   via 9 11 14 15 13 19 18 17 16 20 removing 1-2 3-6 4-8 5-7 10-12
G+(5,9,16,17) contains Petersen
   via 7 10 11 13 12 20 16 15 14 17 removing 1-2 3-6 4-8 5-18 9-19
G+(5,9,17,18) contains Petersen
   via 8 9 19 10 11 18 20 16 15 14 removing 1-5 2-6 3-4 7-12 13-17
G+(6,7,10,11) contains Petersen
   via 7 20 10 13 12 18 14 15 16 17 removing 1-2 3-4 5-9 6-19 8-11
G+(6,7,10,14) contains Diamond
   via 2 10 3 8 11 4 1 5 9 7 20 13 12 17 16 15 18 14 removing 6-19
G+(6,7,11,16) contains Petersen
   via 7 20 11 13 12 18 14 15 16 17 removing 1-2 3-6 4-8 5-9 10-19
G+(6,7,12,13) contains Petersen
   via 5 11 10 20 12 18 14 15 16 17 removing 1-2 3-6 4-8 7-19 9-13
G+(6,7,12,15) contains Bigdrum1
   via 1 5 4 3 2 9 8 19 6 13 20 11 10 17 16 15 14 18 7 12
G+(6,7,13,17) contains Petersen
   via 9 11 10 20 13 18 14 15 16 17 removing 1-2 3-6 4-8 5-7 12-19
G+(6,7,14,15) contains Diamond
   via 2 6 3 8 11 4 1 5 9 7 19 13 12 17 16 15 18 20 removing 10-14
G+(6,7,14,18) contains Petersen
   via 7 11 10 13 12 20 14 15 16 17 removing 1-18 2-3 4-5 6-19 8-9
G+(6,7,15,16) contains Petersen
   via 7 19 10 13 12 18 14 15 20 17 removing 1-2 3-6 4-8 5-9 11-16
G+(6,7,16,17) contains Petersen
   via 10 11 13 12 19 14 17 20 16 15 removing 1-2 3-6 4-8 5-18 7-9
G+(6,7,17,18) contains Petersen
   via 9 11 19 12 13 18 20 17 16 15 removing 1-2 3-6 4-8 5-7 10-14
G+(8,9,10,11) contains Petersen
   via 4 11 20 13 12 18 14 15 16 17 removing 1-2 3-6 5-9 7-10 8-19
G+(8,9,10,14) contains Petersen
   via 7 11 19 13 12 18 14 15 16 17 removing 1-2 3-6 4-8 5-9 10-20
G+(8,9,11,16) contains Bigdrum1
   via 1 2 3 4 5 6 7 19 9 10 20 12 13 14 15 16 17 18 8 11
G+(8,9,12,13) contains Petersen
   via 8 11 10 13 20 18 14 15 16 17 removing 1-5 2-6 3-4 7-12 9-19
G+(8,9,12,15) contains Petersen
   via 10 11 16 17 12 14 15 20 19 18 removing 1-2 3-6 4-8 5-7 9-13
G+(8,9,13,17) contains Diamond
   via 5 13 4 7 12 3 1 2 6 8 20 10 11 14 15 16 18 17 removing 9-19
G+(8,9,14,15) contains Petersen
   via 10 11 19 13 12 14 20 15 16 17 removing 1-2 3-6 4-8 5-18 7-9
G+(8,9,14,18) contains Petersen
   via 7 11 19 13 12 18 20 15 16 17 removing 1-2 3-6 4-8 5-9 10-14
G+(8,9,15,16) contains Petersen
   via 5 7 10 14 18 20 16 17 12 15 removing 1-2 3-6 4-8 9-13 11-19
G+(8,9,16,17) contains Diamond
   via 5 9 4 7 12 3 1 2 6 8 19 10 11 14 15 16 18 20 removing 13-17
G+(8,9,17,18) contains Petersen
   via 8 11 10 13 12 20 14 15 16 17 removing 1-18 2-3 4-5 6-7 9-19
# Jumps onto legs
G+(1,2,7,12) contains Petersen
   via 10 11 19 12 13 14 18 17 16 15 removing 1-5 2-6 3-4 7-20 8-9
G+(1,2,8,11) contains Petersen
   via 2 3 4 5 19 17 16 20 8 9 removing 1-18 6-7 10-11 12-13 14-15
G+(1,2,9,13) contains Petersen
   via 5 11 10 13 12 18 14 15 16 17 removing 1-19 2-3 4-8 6-7 9-20
G+(1,5,6,10) contains Petersen
   via 7 11 10 13 12 18 14 15 16 17 removing 1-19 2-3 4-5 6-20 8-9
G+(1,5,7,12) contains Petersen
   via 2 3 4 5 19 6 7 20 16 17 removing 1-18 8-9 10-11 12-13 14-15
G+(1,5,8,11) contains Petersen
   via 10 11 19 12 13 14 18 17 16 15 removing 1-2 3-4 5-9 6-7 8-20
G+(2,3,7,12) contains Petersen
   via 10 11 19 12 13 14 18 17 16 15 removing 1-5 2-6 3-4 7-20 8-9
G+(2,3,9,13) contains Petersen
   via 5 11 10 13 12 18 14 15 16 17 removing 1-2 3-19 4-8 6-7 9-20
G+(2,6,8,11) contains Diamond
   via 2 19 3 8 20 4 1 5 9 7 6 13 12 17 16 15 18 14 removing 10-11
G+(2,6,9,13) contains Petersen
   via 5 11 10 13 12 18 14 15 16 17 removing 1-2 3-19 4-8 6-7 9-20
G+(3,4,1,18) contains Petersen
   via 10 11 19 12 13 14 18 17 16 15 removing 1-20 2-3 4-5 6-7 8-9
G+(3,4,6,10) contains Petersen
   via 2 11 10 13 12 18 14 15 16 17 removing 1-5 3-19 4-7 6-20 8-9
G+(3,4,9,13) contains Petersen
   via 5 11 10 13 12 18 14 15 16 17 removing 1-2 3-8 4-19 6-7 9-20
G+(3,8,1,18) contains Petersen
   via 10 11 19 12 13 14 18 17 16 15 removing 1-20 2-3 4-5 6-7 8-9
# G+(3,8,6,10)
G+(3,8,6,10)+(6,20,10,11) contains Petersen
   via 7 12 13 17 18 21 20 14 15 16 removing 1-2 3-6 4-19 5-9 8-11 10-22
G+(3,8,6,10)+(6,20,10,14) contains Bigdrum1
   via 1 2 3 4 5 6 7 8 9 21 11 12 13 14 15 16 17 18 19 20 removing 10-22
G+(3,8,6,10)+(6,20,11,16) contains Petersen
   via 7 22 11 13 12 18 14 15 16 17 removing 1-2 3-6 4-19 5-9 8-20 10-21
G+(3,8,6,10)+(6,20,12,13) contains Petersen
   via 5 11 10 22 12 18 14 15 16 17 removing 1-2 3-6 4-19 7-21 8-20 9-13
G+(3,8,6,10)+(6,20,12,15) contains Petersen
   via 8 9 13 12 19 16 17 20 21 22 removing 1-18 2-3 4-5 6-7 10-11 14-15
G+(3,8,6,10)+(6,20,13,17) contains Petersen
   via 9 11 10 22 13 18 14 15 16 17 removing 1-2 3-6 4-19 5-7 8-20 12-21
G+(3,8,6,10)+(6,20,14,15) contains Petersen
   via 9 11 10 14 13 21 20 12 15 22 removing 1-18 2-3 4-5 6-7 8-19 16-17
G+(3,8,6,10)+(6,20,14,18) contains Diamond
   via 6 22 2 1 18 3 7 4 5 10 14 9 11 13 17 16 12 15 removing 8-19 20-21
G+(3,8,6,10)+(6,20,15,16) contains Petersen
   via 10 20 13 15 14 16 17 18 21 22 removing 1-2 3-6 4-19 5-9 7-12 8-11
G+(3,8,6,10)+(6,20,16,17) contains Petersen
   via 10 11 13 12 21 14 17 22 16 15 removing 1-2 3-6 4-19 5-18 7-9 8-20
G+(3,8,6,10)+(6,20,17,18) contains Petersen
   via 9 11 21 12 13 18 22 17 16 15 removing 1-2 3-6 4-19 5-7 8-20 10-14
G+(3,8,6,10)+(6,20,1,18) contains Diamond
   via 6 21 2 1 22 3 7 4 5 19 20 9 8 13 17 16 12 15 removing 10-11 14-18
G+(3,8,6,10)+(6,20,8,11) contains Petersen
   via 7 12 13 17 18 21 20 14 15 16 removing 1-2 3-6 4-19 5-9 8-22 10-11
G+(3,8,6,10)+(6,20,9,13) contains Petersen
   via 5 11 10 13 12 18 14 15 16 17 removing 1-2 3-6 4-19 7-21 8-20 9-22
G+(3,8,7,12) contains Petersen
   via 10 11 19 12 13 14 18 17 16 15 removing 1-5 2-6 3-4 7-20 8-9
G+(4,5,6,10) contains Petersen
   via 7 11 10 13 12 18 14 15 16 17 removing 1-5 2-3 4-19 6-20 8-9
G+(4,5,8,11) contains Petersen
   via 10 11 19 12 13 14 18 17 16 15 removing 1-2 3-4 5-9 6-7 8-20
G+(4,7,1,18) contains Petersen
   via 10 11 19 12 13 14 18 17 16 15 removing 1-20 2-3 4-5 6-7 8-9
G+(4,7,8,11) contains Petersen
   via 10 11 19 12 13 14 18 17 16 15 removing 1-2 3-4 5-9 6-7 8-20
# G+(4,7,9,13)
G+(4,7,9,13)+(9,20,10,11) contains Petersen
   via 5 11 22 14 18 19 20 17 16 15 removing 1-2 3-6 4-8 7-10 9-21 12-13
G+(4,7,9,13)+(9,20,10,14) contains Petersen
   via 7 11 17 13 12 19 18 14 21 20 removing 1-2 3-6 4-8 5-9 10-22 15-16
G+(4,7,9,13)+(9,20,11,16) contains Petersen
   via 6 7 19 11 10 21 20 17 16 22 removing 1-18 2-3 4-5 8-9 12-13 14-15
G+(4,7,9,13)+(9,20,12,13) contains Petersen
   via 9 11 10 14 18 21 20 17 16 15 removing 1-2 3-6 4-8 5-19 7-12 13-22
G+(4,7,9,13)+(9,20,12,15) contains Petersen
   via 9 11 10 13 21 18 14 15 16 17 removing 1-2 3-6 4-8 5-19 7-20 12-22
G+(4,7,9,13)+(9,20,13,17) contains Bigdrum1
   via 1 5 4 3 2 9 8 7 6 21 12 11 10 17 16 15 14 18 19 20 removing 13-22
G+(4,7,9,13)+(9,20,14,15) contains Petersen
   via 10 11 21 13 12 14 22 15 16 17 removing 1-2 3-6 4-8 5-18 7-19 9-20
G+(4,7,9,13)+(9,20,14,18) contains Petersen
   via 10 11 16 15 14 19 18 22 21 20 removing 1-2 3-6 4-8 5-9 7-12 13-17
G+(4,7,9,13)+(9,20,15,16) contains Petersen
   via 9 11 12 13 21 18 15 22 16 17 removing 1-2 3-6 4-8 5-19 7-20 10-14
G+(4,7,9,13)+(9,20,16,17) contains Petersen
   via 6 10 11 16 12 21 20 13 17 22 removing 1-18 2-3 4-5 7-19 8-9 14-15
G+(4,7,9,13)+(9,20,17,18) contains Diamond
   via 9 22 5 1 18 4 8 3 2 13 17 6 12 10 14 15 11 16 removing 7-19 20-21
G+(4,7,9,13)+(9,20,1,18) contains Diamond
   via 9 21 5 1 22 4 8 3 2 19 20 6 7 10 14 15 11 16 removing 12-13 17-18
G+(4,7,9,13)+(9,20,6,10) contains Petersen
   via 5 11 10 14 18 19 20 17 16 15 removing 1-2 3-6 4-8 7-22 9-21 12-13
G+(4,7,9,13)+(9,20,7,12) contains Petersen
   via 9 11 10 14 18 21 20 17 16 15 removing 1-2 3-6 4-8 5-19 7-22 12-13
G+(5,9,6,10) contains Petersen
   via 4 11 10 13 12 18 14 15 16 17 removing 1-2 3-6 5-19 7-20 8-9
G+(5,9,7,12) contains Diamond
   via 5 19 4 7 20 3 1 2 6 8 9 10 11 14 15 16 18 17 removing 12-13
G+(6,7,1,18) contains Petersen
   via 7 11 10 13 12 18 14 15 16 17 removing 1-20 2-3 4-5 6-19 8-9
G+(6,7,8,11) contains Petersen
   via 7 11 10 13 12 18 14 15 16 17 removing 1-2 3-4 5-9 6-19 8-20
G+(6,7,9,13) contains Petersen
   via 5 11 10 13 12 18 14 15 16 17 removing 1-2 3-6 4-8 7-19 9-20
G+(8,9,1,18) contains Petersen
   via 8 11 10 13 12 18 14 15 16 17 removing 1-20 2-3 4-5 6-7 9-19
G+(8,9,6,10) contains Petersen
   via 4 11 10 13 12 18 14 15 16 17 removing 1-2 3-6 5-9 7-20 8-19
G+(8,9,7,12) contains Petersen
   via 8 11 10 13 12 18 14 15 16 17 removing 1-5 2-6 3-4 7-20 9-19


##############################################################
# Proof of (16.4), claim (1)
G=Conc1
# A-expansions:
G+(8,11,1,2) contains Petersen
   via 5 11 21 13 12 18 17 16 15 14 removing 1-22 2-3 4-7 6-9 8-19 10-20
G+(8,11,1,5) contains Petersen
   via 11 22 12 13 20 15 16 17 18 14 removing 1-2 3-10 4-7 5-19 6-9 8-21
G+(8,11,1,12) contains Petersen
   via 11 22 12 13 20 15 16 17 18 14 removing 1-2 3-10 4-7 5-19 6-9 8-21
G+(8,11,2,3) contains Petersen
   via 5 11 21 13 12 18 17 16 15 14 removing 1-2 3-22 4-7 6-9 8-19 10-20
G+(8,11,2,10) contains Petersen
   via 5 11 21 13 12 18 17 16 15 14 removing 1-2 3-22 4-7 6-9 8-19 10-20
G+(8,11,3,4) contains Petersen
   via 7 11 20 13 12 18 17 16 15 14 removing 1-2 3-10 4-22 5-19 6-9 8-21
G+(8,11,3,7) contains Petersen
   via 7 11 20 13 12 18 17 16 15 14 removing 1-2 3-10 4-22 5-19 6-9 8-21
G+(8,11,4,5) contains Petersen
   via 5 12 13 14 18 22 19 17 16 15 removing 1-2 3-10 4-7 6-9 8-21 11-20
G+(8,11,5,6) contains Petersen
   via 11 22 12 13 20 15 16 17 18 14 removing 1-2 3-10 4-7 5-19 6-9 8-21
G+(8,11,6,7) contains Petersen
   via 11 22 12 13 20 15 16 17 18 14 removing 1-2 3-10 4-7 5-19 6-9 8-21
G+(8,11,7,18) contains Petersen
   via 11 22 12 13 20 15 16 17 18 14 removing 1-2 3-10 4-7 5-19 6-9 8-21
G+(8,11,10,13) contains Petersen
   via 5 12 13 14 18 20 22 17 16 15 removing 1-2 3-10 4-7 6-9 8-19 11-21
G+(8,11,12,13) contains Petersen
   via 8 21 11 20 19 17 16 12 22 13 removing 1-2 3-10 4-7 5-6 9-18 14-15
G+(8,11,12,16) contains Petersen
   via 10 13 14 15 20 17 18 19 22 16 removing 1-12 2-3 4-5 6-7 8-9 11-21
G+(8,11,13,14) contains Petersen
   via 11 20 13 16 15 21 22 14 18 17 removing 1-2 3-10 4-7 5-12 6-9 8-19
G+(8,11,14,18) contains Petersen
   via 11 21 12 13 20 15 16 18 22 14 removing 1-2 3-10 4-5 6-7 8-19 9-17
G+(8,11,16,17) contains Log
   via 1 2 6 7 4 3 5 12 10 19 9 18 13 20 8 17 14 11 21 22 removing 15-16
G+(8,11,17,18) contains Petersen
   via 10 13 12 19 20 17 16 15 14 22 removing 1-2 3-4 5-6 7-18 8-9 11-21
G+(11,20,1,2) contains Petersen
   via 7 12 13 14 18 21 20 17 16 15 removing 1-22 2-10 3-4 5-19 6-9 8-11
G+(11,20,1,5) contains Petersen
   via 12 13 14 15 16 22 18 17 20 21 removing 1-2 3-10 4-7 5-19 6-9 8-11
G+(11,20,1,12) contains Petersen
   via 12 13 14 15 16 22 18 17 20 21 removing 1-2 3-10 4-7 5-19 6-9 8-11
G+(11,20,2,3) contains Petersen
   via 7 12 13 14 18 21 20 17 16 15 removing 1-2 3-4 5-19 6-9 8-11 10-22
G+(11,20,3,4) contains Petersen
   via 7 12 13 14 18 21 20 17 16 15 removing 1-2 3-10 4-22 5-19 6-9 8-11
G+(11,20,3,7) contains Petersen
   via 7 12 13 14 18 21 20 17 16 15 removing 1-2 3-10 4-22 5-19 6-9 8-11
G+(11,20,4,5) contains Petersen
   via 5 12 13 14 18 21 20 17 16 15 removing 1-2 3-10 4-7 6-9 8-11 19-22
G+(11,20,5,6) contains Petersen
   via 12 13 14 15 16 22 18 17 20 21 removing 1-2 3-10 4-7 5-19 6-9 8-11
G+(11,20,6,7) contains Petersen
   via 12 13 14 15 16 22 18 17 20 21 removing 1-2 3-10 4-7 5-19 6-9 8-11
G+(11,20,6,9) contains Petersen
   via 6 19 8 9 22 18 11 21 20 17 removing 1-2 3-10 4-7 5-12 13-14 15-16
G+(11,20,7,18) contains Petersen
   via 12 13 14 15 16 22 18 17 20 21 removing 1-2 3-10 4-7 5-19 6-9 8-11
G+(11,20,9,17) contains Petersen
   via 6 11 21 13 12 18 17 16 15 14 removing 1-2 3-10 4-7 5-19 8-20 9-22
G+(11,20,12,13) contains Petersen
   via 9 11 15 14 13 17 16 22 21 18 removing 1-12 2-3 4-5 6-7 8-19 10-20
G+(11,20,12,16) contains Petersen
   via 9 11 15 14 12 17 16 22 21 18 removing 1-2 3-10 4-5 6-7 8-19 13-20
G+(11,20,13,14) contains Log
   via 1 2 6 7 4 3 5 12 10 19 9 18 13 20 8 17 22 21 11 16 removing 14-15
G+(11,20,14,18) contains Petersen
   via 9 11 21 12 13 17 22 14 15 16 removing 1-2 3-4 5-6 7-18 8-19 10-20
G+(11,20,16,17) contains Petersen
   via 9 11 21 13 12 17 22 16 15 14 removing 1-2 3-10 4-7 5-19 6-18 8-20
G+(11,20,17,18) contains Petersen
   via 8 11 15 16 17 19 18 22 21 20 removing 1-2 3-10 4-7 5-12 6-9 13-14
G+(20,19,1,2) contains Petersen
   via 3 7 6 21 19 10 9 8 11 20 removing 1-12 2-22 4-5 13-14 15-16 17-18
G+(20,19,1,5) contains Petersen
   via 12 13 14 15 16 22 18 17 19 21 removing 1-2 3-7 4-5 6-9 8-11 10-20
G+(20,19,1,12) contains Petersen
   via 12 13 14 15 16 22 18 17 19 21 removing 1-2 3-7 4-5 6-9 8-11 10-20
G+(20,19,2,3) contains Log
   via 12 13 17 18 15 14 16 1 10 11 9 7 2 20 8 6 22 21 19 5 removing 3-4
G+(20,19,3,7) contains Petersen
   via 7 12 13 14 18 21 19 17 16 15 removing 1-2 3-22 4-5 6-9 8-11 10-20
G+(20,19,5,6) contains Petersen
   via 4 12 13 14 18 19 21 17 16 15 removing 1-2 3-10 5-22 6-7 8-9 11-20
G+(20,19,6,7) contains Petersen
   via 4 12 13 14 18 19 21 17 16 15 removing 1-2 3-10 5-6 7-22 8-9 11-20
G+(20,19,6,9) contains Petersen
   via 5 12 13 14 18 19 21 17 16 15 removing 1-2 3-10 4-7 6-22 8-9 11-20
G+(20,19,7,18) contains Petersen
   via 10 13 12 21 20 17 16 15 14 18 removing 1-2 3-4 5-6 7-22 8-19 9-11
G+(20,19,9,17) contains Petersen
   via 6 11 20 13 12 18 17 16 15 14 removing 1-2 3-10 4-7 5-19 8-21 9-22
G+(20,19,12,13) contains Petersen
   via 7 12 22 14 18 20 21 17 16 15 removing 1-2 3-4 5-19 6-9 8-11 10-13
G+(20,19,12,16) contains Petersen
   via 9 11 15 14 12 17 16 22 21 18 removing 1-2 3-10 4-5 6-7 8-19 13-20
G+(20,19,13,14) contains Petersen
   via 10 13 22 14 18 20 21 17 16 15 removing 1-2 3-4 5-12 6-19 7-9 8-11
G+(20,19,14,15) contains Petersen
   via 8 11 15 12 19 14 22 21 20 13 removing 1-2 3-10 4-7 5-6 9-18 16-17
G+(20,19,14,18) contains Petersen
   via 10 13 12 21 20 18 16 15 14 22 removing 1-2 3-4 5-19 6-7 8-11 9-17
G+(20,19,15,16) contains Petersen
   via 11 20 13 14 15 17 16 22 21 18 removing 1-2 3-10 4-7 5-12 6-9 8-19
G+(20,19,16,17) contains Petersen
   via 9 11 20 13 12 17 22 16 15 14 removing 1-2 3-10 4-7 5-19 6-18 8-21
G+(20,19,17,18) contains Petersen
   via 6 11 20 13 12 18 22 16 15 14 removing 1-2 3-10 4-7 5-19 8-21 9-17
G+(19,8,1,2) contains Petersen
   via 5 12 13 14 18 19 21 17 16 15 removing 1-22 2-3 4-7 6-9 8-11 10-20
G+(19,8,1,5) contains Petersen
   via 2 7 6 19 21 10 9 8 11 20 removing 1-12 3-4 5-22 13-14 15-16 17-18
G+(19,8,1,12) contains Petersen
   via 12 13 14 15 16 22 18 17 19 21 removing 1-5 2-10 3-4 6-7 8-9 11-20
G+(19,8,2,3) contains Petersen
   via 5 12 13 14 18 19 21 17 16 15 removing 1-2 3-22 4-7 6-9 8-11 10-20
G+(19,8,2,10) contains Petersen
   via 5 12 13 14 18 19 21 17 16 15 removing 1-2 3-22 4-7 6-9 8-11 10-20
G+(19,8,3,7) contains Petersen
   via 6 7 11 8 9 19 20 10 22 21 removing 1-2 3-4 5-12 13-14 15-16 17-18
G+(19,8,5,6) contains Log
   via 12 13 17 18 15 14 16 1 10 11 9 7 2 20 8 6 3 19 21 22 removing 4-5
G+(19,8,6,7) contains Petersen
   via 7 12 13 14 18 21 19 17 16 15 removing 1-5 2-10 3-4 6-22 8-9 11-20
G+(19,8,7,18) contains Petersen
   via 10 13 12 19 20 17 16 15 14 18 removing 1-2 3-4 5-6 7-22 8-21 9-11
G+(19,8,10,13) contains Petersen
   via 5 12 13 14 18 20 22 17 16 15 removing 1-2 3-10 4-7 6-9 8-11 19-21
G+(19,8,12,13) contains Petersen
   via 5 9 8 11 12 19 21 22 13 20 removing 1-2 3-10 4-7 6-18 14-15 16-17
G+(19,8,12,16) contains Petersen
   via 9 11 15 14 12 17 16 22 19 18 removing 1-2 3-10 4-5 6-7 8-21 13-20
G+(19,8,13,14) contains Petersen
   via 8 11 20 13 17 21 19 18 14 22 removing 1-2 3-10 4-7 5-12 6-9 15-16
G+(19,8,14,15) contains Petersen
   via 8 11 20 14 17 21 19 16 15 22 removing 1-2 3-10 4-7 5-6 9-18 12-13
G+(19,8,14,18) contains Petersen
   via 8 11 20 13 12 21 19 16 15 14 removing 1-2 3-10 4-5 6-7 9-17 18-22
G+(19,8,15,16) contains Petersen
   via 11 20 13 14 15 17 16 22 19 18 removing 1-2 3-10 4-7 5-12 6-9 8-21
G+(19,8,16,17) contains Petersen
   via 9 11 20 13 12 17 22 16 15 14 removing 1-2 3-10 4-7 5-19 6-18 8-21
G+(19,8,17,18) contains Petersen
   via 6 9 8 15 18 19 21 22 17 16 removing 1-2 3-10 4-7 5-12 11-20 13-14
G+(8,11,9,6) contains Petersen
   via 6 11 20 13 12 18 17 16 15 14 removing 1-2 3-10 4-7 5-19 8-21 9-22
# B-expansions via (8,11,9,17)
G+(8,11,9,17)+(9,22,1,2) contains Petersen
   via 6 12 13 14 18 21 22 17 16 15 removing 1-24 2-3 4-7 5-19 8-20 9-23 10-11
G+(8,11,9,17)+(9,22,1,5) contains Petersen
   via 7 12 13 14 18 21 22 17 16 15 removing 1-24 2-10 3-4 5-6 8-19 9-23 11-20
G+(8,11,9,17)+(9,22,1,12) contains Diamond
   via 13 10 14 18 7 15 12 16 17 11 20 22 21 23 9 8 24 19 removing 1-2 3-4 5-6
G+(8,11,9,17)+(9,22,2,3) contains Petersen
   via 6 12 13 14 18 21 22 17 16 15 removing 1-2 3-24 4-7 5-19 8-20 9-23 10-11
G+(8,11,9,17)+(9,22,2,10) contains Petersen
   via 6 12 13 14 18 21 22 17 16 15 removing 1-2 3-24 4-7 5-19 8-20 9-23 10-11
G+(8,11,9,17)+(9,22,3,4) contains Petersen
   via 6 12 13 14 18 21 22 17 16 15 removing 1-2 3-10 4-5 7-24 8-19 9-23 11-20
G+(8,11,9,17)+(9,22,3,7) contains Petersen
   via 6 12 13 14 18 21 22 17 16 15 removing 1-2 3-10 4-5 7-24 8-19 9-23 11-20
G+(8,11,9,17)+(9,22,4,5) contains Petersen
   via 6 12 13 14 18 21 22 17 16 15 removing 1-2 3-10 4-7 5-24 8-19 9-23 11-20
G+(8,11,9,17)+(9,22,4,19) contains Petersen
   via 6 12 13 14 18 21 22 17 16 15 removing 1-2 3-10 4-7 5-24 8-19 9-23 11-20
G+(8,11,9,17)+(9,22,7,18) contains Log
   via 12 13 17 18 15 14 16 1 10 11 22 24 2 20 21 23 3 19 8 9 removing 4-5 6-7
G+(8,11,9,17)+(9,22,10,20) contains Petersen
   via 6 12 13 14 18 21 22 17 16 15 removing 1-2 3-10 4-7 5-19 8-20 9-23 11-24
G+(8,11,9,17)+(9,22,10,13) contains Petersen
   via 6 12 13 14 18 21 22 17 16 15 removing 1-2 3-10 4-7 5-19 8-20 9-23 11-24
G+(8,11,9,17)+(9,22,11,20) contains Petersen
   via 8 9 18 11 21 20 17 22 23 24 removing 1-2 3-10 4-7 5-12 6-19 13-14 15-16
G+(8,11,9,17)+(9,22,11,15) contains Petersen
   via 6 12 13 14 18 23 22 17 16 15 removing 1-2 3-10 4-7 5-19 8-20 9-21 11-24
G+(8,11,9,17)+(9,22,12,13) contains Petersen
   via 6 12 24 14 18 21 22 17 16 15 removing 1-2 3-10 4-7 5-19 8-20 9-23 11-13
G+(8,11,9,17)+(9,22,12,16) contains Petersen
   via 10 13 12 19 20 23 24 16 17 22 removing 1-2 3-4 5-6 7-18 8-9 11-21 14-15
G+(8,11,9,17)+(9,22,13,14) contains Petersen
   via 11 20 13 16 15 22 24 14 18 17 removing 1-2 3-10 4-7 5-12 6-19 8-21 9-23
G+(8,11,9,17)+(9,22,14,15) contains Petersen
   via 11 13 12 16 15 22 23 24 14 17 removing 1-2 3-10 4-7 5-19 6-18 8-20 9-21
G+(8,11,9,17)+(9,22,14,18) contains Petersen
   via 11 21 12 13 20 15 16 18 24 14 removing 1-2 3-10 4-5 6-7 8-19 9-23 17-22
G+(8,11,9,17)+(9,22,15,16) contains Petersen
   via 9 20 11 15 18 23 22 17 16 24 removing 1-2 3-10 4-7 5-12 6-19 8-21 13-14
G+(8,11,9,17)+(9,22,19,20) contains Petersen
   via 6 12 13 14 18 21 22 17 16 15 removing 1-2 3-10 4-7 5-19 8-24 9-23 11-20
# C-expansions via (8,11,9,17)
G+(8,11,9,17)+(9,8,4,3) contains Petersen
   via 5 11 22 13 12 18 17 16 15 14 removing 1-2 3-7 4-24 6-9 8-19 10-20 21-23
G+(8,11,9,17)+(9,8,4,5) contains Log
   via 12 13 17 18 15 14 16 1 10 11 22 7 2 20 21 9 3 19 8 23 removing 4-24 5-6
G+(8,11,9,17)+(21,22,15,14) contains Petersen
   via 11 21 12 14 18 15 16 17 23 24 removing 1-2 3-10 4-5 6-7 8-19 9-22 13-20
G+(8,11,9,17)+(21,22,15,16) contains Log
   via 1 2 6 7 4 3 5 12 10 19 22 18 13 20 23 17 14 15 24 16 removing 8-9 11-21
# D-expansion via (8,11,9,17)
G+(8,11,9,17)+(8,21,20,10) contains Petersen
   via 6 12 13 14 18 20 24 17 16 15 removing 1-2 3-10 4-7 5-19 8-23 9-22 11-21
# E-expansions via (8,11,9,17)
G+(8,11,9,17)+(21,8,19,20)+(19,24,10,2) contains Dice1
   via 1 2 7 6 4 5 3 9 8 19 25 26 23 24 22 21 11 20 10 12 17 15 13 18 16 14
G+(8,11,9,17)+(21,8,19,20)+(19,24,10,13) contains Petersen
   via 7 12 13 14 18 20 24 17 16 15 removing 1-2 3-4 5-19 6-9 8-25 10-26 11-21
G+(11,20,15,14) contains Log
   via 1 2 6 7 4 3 5 12 10 19 9 18 13 20 8 17 14 22 15 16 removing 11-21
G+(11,20,15,16) contains Petersen
   via 8 12 13 14 15 19 20 22 16 18 removing 1-2 3-10 4-5 6-7 9-17 11-21
# B-expansions via (20,19,10,2)
G+(20,19,10,2)+(10,22,1,5) contains Petersen
   via 10 13 12 16 20 23 22 21 18 17 removing 1-24 2-3 4-5 6-7 8-19 9-11 14-15
G+(20,19,10,2)+(10,22,1,12) contains Log
   via 18 17 13 12 15 16 14 7 9 11 10 24 6 8 20 23 5 19 21 22 removing 1-2 3-4
G+(20,19,10,2)+(10,22,3,4) contains Petersen
   via 7 12 13 14 18 22 23 17 16 15 removing 1-2 3-24 4-5 6-9 8-11 10-20 19-21
G+(20,19,10,2)+(10,22,3,7) contains Petersen
   via 6 7 18 17 9 22 21 19 24 23 removing 1-12 2-3 4-5 8-11 10-20 13-14 15-16
G+(20,19,10,2)+(10,22,4,5) contains Petersen
   via 7 12 13 14 18 22 23 17 16 15 removing 1-2 3-4 5-24 6-9 8-11 10-20 19-21
G+(20,19,10,2)+(10,22,4,19) contains Petersen
   via 7 12 13 14 18 22 23 17 16 15 removing 1-2 3-4 5-24 6-9 8-11 10-20 19-21
G+(20,19,10,2)+(10,22,5,6) contains Petersen
   via 4 12 13 14 18 21 23 17 16 15 removing 1-2 3-22 5-24 6-7 8-19 9-11 10-20
G+(20,19,10,2)+(10,22,6,7) contains Petersen
   via 4 12 13 14 18 21 23 17 16 15 removing 1-2 3-22 5-6 7-24 8-19 9-11 10-20
G+(20,19,10,2)+(10,22,6,9) contains Petersen
   via 5 12 13 14 18 21 23 17 16 15 removing 1-2 3-22 4-7 6-24 8-19 9-11 10-20
G+(20,19,10,2)+(10,22,7,18) contains Diamond
   via 17 9 16 12 1 15 18 14 13 11 8 10 20 23 22 21 24 19 removing 2-3 4-5 6-7
G+(20,19,10,2)+(10,22,8,19) contains Petersen
   via 5 12 13 14 18 21 23 17 16 15 removing 1-2 3-22 4-7 6-9 8-11 10-20 19-24
G+(20,19,10,2)+(10,22,8,9) contains Petersen
   via 5 12 13 14 18 21 23 17 16 15 removing 1-2 3-22 4-7 6-9 8-19 10-20 11-24
G+(20,19,10,2)+(10,22,8,11) contains Petersen
   via 5 12 13 14 18 21 23 17 16 15 removing 1-2 3-22 4-7 6-9 8-19 10-20 11-24
G+(20,19,10,2)+(10,22,9,17) contains Petersen
   via 6 11 20 13 12 18 17 16 15 14 removing 1-2 3-22 4-7 5-19 8-21 9-24 10-23
G+(20,19,10,2)+(10,22,11,15) contains Petersen
   via 5 12 13 14 18 21 20 17 16 15 removing 1-2 3-22 4-7 6-9 8-19 10-23 11-24
G+(20,19,10,2)+(10,22,12,16) contains Petersen
   via 9 11 15 14 12 17 16 24 21 18 removing 1-2 3-22 4-5 6-7 8-19 10-23 13-20
G+(20,19,10,2)+(10,22,14,15) contains Petersen
   via 8 11 15 12 19 14 24 21 20 13 removing 1-2 3-22 4-7 5-6 9-18 10-23 16-17
G+(20,19,10,2)+(10,22,14,18) contains Petersen
   via 9 17 10 20 11 22 23 24 18 21 removing 1-12 2-3 4-5 6-7 8-19 13-14 15-16
G+(20,19,10,2)+(10,22,15,16) contains Petersen
   via 11 20 13 14 15 17 16 24 21 18 removing 1-2 3-22 4-7 5-12 6-9 8-19 10-23
G+(20,19,10,2)+(10,22,16,17) contains Petersen
   via 9 11 20 13 12 17 24 16 15 14 removing 1-2 3-22 4-7 5-19 6-18 8-21 10-23
G+(20,19,10,2)+(10,22,17,18) contains Petersen
   via 6 11 20 13 12 18 24 16 15 14 removing 1-2 3-22 4-7 5-19 8-21 9-17 10-23
# C-expansions via (20,19,10,2)
G+(20,19,10,2)+(10,20,15,14) contains Log
   via 1 2 6 7 4 3 5 12 10 20 9 18 13 23 11 17 14 24 15 16 removing 8-19 21-22
G+(20,19,10,2)+(10,20,15,16) contains Petersen
   via 11 12 13 14 15 20 23 24 16 18 removing 1-2 3-22 4-5 6-7 8-19 9-17 10-21
G+(20,19,10,2)+(21,22,4,3) contains Log
   via 12 13 17 18 15 14 16 1 10 11 9 7 22 20 8 6 23 21 19 5 removing 2-3 4-24
G+(20,19,10,2)+(21,22,4,5) contains Petersen
   via 5 12 13 14 18 23 22 17 16 15 removing 1-2 3-7 4-24 6-9 8-11 10-20 19-21
# D-expansion via (20,19,10,2)
G+(20,19,10,2)+(20,21,8,9) contains Petersen
   via 5 12 13 14 18 19 23 17 16 15 removing 1-2 3-22 4-7 6-9 8-24 10-21 11-20
# E-expansions via (20,19,10,2)
G+(20,19,10,2)+(21,20,11,8)+(11,24,9,6) contains Petersen
   via 6 12 13 14 18 25 24 17 16 15 removing 1-2 3-22 4-7 5-19 8-21 9-26 10-23 11-20
G+(20,19,10,2)+(21,20,11,8)+(11,24,9,17) contains Dice1
   via 1 2 7 6 4 5 3 9 8 19 21 22 24 23 26 25 11 20 10 12 17 15 13 18 16 14
G+(20,19,10,13) contains Petersen
   via 7 12 13 14 18 20 21 17 16 15 removing 1-2 3-4 5-19 6-9 8-11 10-22
G+(19,8,4,3) contains Petersen
   via 5 12 13 14 18 19 21 17 16 15 removing 1-2 3-7 4-22 6-9 8-11 10-20
G+(19,8,4,5) contains Log
   via 12 13 17 18 15 14 16 1 10 11 9 7 2 20 8 6 3 19 21 5 removing 4-22


##############################################################
# Proof of (16.4), claim (2) for Conc211
G=Conc211
# A-expansions:
G+(2,3,1,22) contains Petersen
   via 10 11 24 12 13 20 18 14 15 16 removing 1-26 2-23 3-25 4-5 6-22 7-21 8-9 17-19
G+(2,3,1,12) contains Petersen
   via 3 12 13 14 18 24 23 20 16 15 removing 1-26 2-25 4-5 6-22 7-21 8-9 10-11 17-19
G+(2,3,4,5) contains Petersen
   via 10 11 21 12 13 17 20 14 15 16 removing 1-23 2-24 3-25 4-26 5-22 6-19 7-18 8-9
G+(2,3,4,8) contains Petersen
   via 10 11 21 12 13 17 20 14 15 16 removing 1-23 2-25 3-24 4-26 5-22 6-19 7-18 8-9
G+(2,3,5,22) contains Petersen
   via 10 11 16 12 13 26 17 20 21 22 removing 1-23 2-24 3-25 4-5 6-19 7-18 8-9 14-15
G+(2,3,5,6) contains Petersen
   via 10 11 22 12 13 17 20 14 15 16 removing 1-23 2-24 3-25 4-7 5-26 6-19 8-9 18-21
G+(2,3,6,19) contains Petersen
   via 10 11 22 12 13 19 21 14 15 16 removing 1-23 2-24 3-25 4-7 5-8 6-26 9-17 18-20
G+(2,3,6,9) contains Petersen
   via 10 11 19 12 13 17 20 14 15 16 removing 1-23 2-24 3-25 4-7 5-22 6-26 8-9 18-21
G+(2,3,8,9) contains Petersen
   via 10 11 19 12 13 17 20 14 15 16 removing 1-23 2-24 3-25 4-7 5-22 6-9 8-26 18-21
G+(2,3,8,11) contains Petersen
   via 10 11 21 12 13 17 20 14 15 16 removing 1-23 2-25 3-24 4-5 6-22 7-18 8-26 9-19
G+(2,3,9,17) contains Petersen
   via 10 11 19 12 13 17 20 14 15 16 removing 1-23 2-24 3-25 4-7 5-22 6-8 9-26 18-21
G+(2,3,11,15) contains Petersen
   via 11 13 12 21 26 17 16 15 14 20 removing 1-23 2-24 3-4 5-22 6-8 7-18 9-19 10-25
G+(2,3,12,13) contains Petersen
   via 3 26 13 14 18 24 23 20 16 15 removing 1-12 2-25 4-5 6-22 7-21 8-9 10-11 17-19
G+(2,3,12,16) contains Petersen
   via 10 13 12 20 17 25 26 16 14 18 removing 1-23 2-24 3-4 5-22 6-8 7-21 9-19 11-15
G+(2,3,13,14) contains Petersen
   via 8 11 10 13 17 24 23 20 14 26 removing 1-12 2-25 3-7 4-5 6-22 9-19 15-16 18-21
G+(2,3,14,15) contains Petersen
   via 10 13 12 16 17 25 21 20 14 26 removing 1-23 2-24 3-4 5-22 6-8 7-18 9-19 11-15
G+(2,3,14,18) contains Log
   via 12 10 17 9 15 11 16 1 2 26 20 6 23 25 18 19 24 3 7 21 removing 4-8 5-22 13-14
G+(2,3,15,16) contains Petersen
   via 10 11 15 14 13 25 26 16 17 18 removing 1-23 2-24 3-4 5-22 6-8 7-21 9-19 12-20
G+(2,3,16,17) contains Petersen
   via 10 11 19 12 13 26 20 14 15 16 removing 1-23 2-24 3-25 4-7 5-22 6-8 9-17 18-21
G+(2,3,17,20) contains Petersen
   via 10 11 19 12 13 26 20 14 15 16 removing 1-23 2-24 3-25 4-7 5-22 6-8 9-17 18-21
G+(2,3,18,20) contains Petersen
   via 10 11 15 16 12 26 18 21 19 20 removing 1-23 2-24 3-25 4-7 5-22 6-8 9-17 13-14
G+(2,3,19,21) contains Petersen
   via 10 11 22 12 13 26 21 14 15 16 removing 1-23 2-24 3-25 4-7 5-8 6-19 9-17 18-20
G+(2,3,19,20) contains Petersen
   via 12 13 14 15 16 21 18 20 26 19 removing 1-23 2-24 3-25 4-7 5-22 6-8 9-17 10-11
G+(2,3,21,22) contains Petersen
   via 8 11 10 26 22 18 13 12 16 20 removing 1-23 2-24 3-25 4-5 6-19 7-21 9-17 14-15
G+(3,24,1,22) contains Diamond
   via 26 20 25 3 18 24 1 23 2 8 17 10 11 13 14 15 12 16 removing 4-5 6-22 7-21 9-19
G+(3,24,1,12) contains Petersen
   via 12 13 14 15 16 25 18 20 23 24 removing 1-26 2-3 4-5 6-22 7-21 8-9 10-11 17-19
G+(3,24,5,22) contains Petersen
   via 2 3 18 15 16 23 22 26 25 24 removing 1-12 4-5 6-19 7-21 8-9 10-11 13-14 17-20
G+(3,24,5,6) contains Petersen
   via 10 11 22 12 13 17 20 14 15 16 removing 1-23 2-24 3-7 4-25 5-26 6-19 8-9 18-21
G+(3,24,6,19) contains Petersen
   via 10 11 22 12 13 19 21 14 15 16 removing 1-23 2-24 3-7 4-25 5-8 6-26 9-17 18-20
G+(3,24,6,9) contains Petersen
   via 7 9 8 15 18 21 19 20 17 16 removing 1-23 2-24 3-10 4-25 5-22 6-26 11-13 12-14
G+(3,24,8,9) contains Petersen
   via 7 26 8 15 18 21 19 20 17 16 removing 1-23 2-24 3-10 4-25 5-22 6-9 11-13 12-14
G+(3,24,8,11) contains Petersen
   via 12 13 14 15 16 21 20 17 24 25 removing 1-23 2-3 4-5 6-22 7-18 8-26 9-19 10-11
G+(3,24,9,17) contains Petersen
   via 7 26 9 15 18 21 19 20 17 16 removing 1-23 2-24 3-10 4-25 5-22 6-8 11-13 12-14
G+(3,24,10,11) contains Petersen
   via 12 13 14 15 16 21 20 17 24 25 removing 1-23 2-3 4-5 6-22 7-18 8-11 9-19 10-26
G+(3,24,10,13) contains Petersen
   via 10 21 12 13 26 15 16 17 20 14 removing 1-23 2-24 3-25 4-5 6-22 7-18 8-11 9-19
G+(3,24,11,15) contains Petersen
   via 11 13 12 21 26 17 16 15 14 20 removing 1-23 2-24 3-10 4-25 5-22 6-8 7-18 9-19
G+(3,24,12,13) contains Petersen
   via 8 11 21 12 26 17 20 14 15 16 removing 1-23 2-24 3-25 4-5 6-22 7-18 9-19 10-13
G+(3,24,12,16) contains Petersen
   via 8 13 12 20 17 25 26 16 14 18 removing 1-23 2-24 3-10 4-5 6-22 7-21 9-19 11-15
G+(3,24,13,14) contains Petersen
   via 8 11 10 13 26 17 18 14 15 16 removing 1-23 2-24 3-25 4-5 6-22 7-21 9-19 12-20
G+(3,24,14,15) contains Petersen
   via 11 13 12 16 15 19 21 26 14 20 removing 1-23 2-24 3-10 4-25 5-22 6-8 7-18 9-17
G+(3,24,14,18) contains Petersen
   via 8 11 10 13 19 26 18 20 15 14 removing 1-23 2-24 3-25 4-5 6-22 7-21 9-17 12-16
G+(3,24,15,16) contains Petersen
   via 7 21 12 14 18 26 16 20 19 15 removing 1-23 2-24 3-10 4-25 5-22 6-8 9-17 11-13
G+(3,24,16,17) contains Petersen
   via 7 25 8 15 18 21 19 20 26 16 removing 1-23 2-24 3-10 4-5 6-22 9-17 11-13 12-14
G+(3,24,17,20) contains Petersen
   via 8 9 17 16 15 25 26 20 19 21 removing 1-23 2-24 3-10 4-5 6-22 7-18 11-13 12-14
G+(3,24,18,20) contains Petersen
   via 5 6 15 16 22 26 18 21 19 20 removing 1-23 2-24 3-10 4-8 7-25 9-17 11-13 12-14
G+(3,24,19,21) contains Petersen
   via 10 11 22 12 13 26 21 14 15 16 removing 1-23 2-24 3-7 4-25 5-8 6-19 9-17 18-20
G+(3,24,19,20) contains Petersen
   via 5 6 18 7 25 22 20 26 19 21 removing 1-23 2-24 3-10 4-8 9-17 11-13 12-14 15-16
G+(3,24,21,22) contains Log
   via 1 23 5 4 26 24 22 12 2 21 6 8 13 7 19 9 14 18 20 17 removing 3-25 10-11 15-16
G+(24,23,5,22) contains Petersen
   via 12 13 20 17 16 22 21 24 25 26 removing 1-23 2-3 4-5 6-19 7-18 8-9 10-11 14-15
G+(24,23,5,6) contains Petersen
   via 10 11 22 12 13 17 20 14 15 16 removing 1-23 2-25 3-7 4-24 5-26 6-19 8-9 18-21
G+(24,23,6,19) contains Petersen
   via 10 11 22 12 13 19 21 14 15 16 removing 1-23 2-25 3-7 4-24 5-8 6-26 9-17 18-20
G+(24,23,6,9) contains Petersen
   via 7 9 8 15 18 21 19 20 17 16 removing 1-23 2-25 3-10 4-24 5-22 6-26 11-13 12-14
G+(24,23,7,21) contains Petersen
   via 9 22 14 15 17 24 18 20 21 25 removing 1-23 2-3 4-5 6-19 7-26 8-11 10-13 12-16
G+(24,23,7,18) contains Petersen
   via 8 11 10 21 22 18 13 12 16 20 removing 1-23 2-25 3-24 4-5 6-19 7-26 9-17 14-15
G+(24,23,8,9) contains Petersen
   via 7 26 8 15 18 21 19 20 17 16 removing 1-23 2-25 3-10 4-24 5-22 6-9 11-13 12-14
G+(24,23,8,11) contains Petersen
   via 2 3 18 15 16 23 20 17 24 25 removing 1-12 4-5 6-22 7-21 8-26 9-19 10-11 13-14
G+(24,23,9,17) contains Petersen
   via 7 26 9 15 18 21 19 20 17 16 removing 1-23 2-25 3-10 4-24 5-22 6-8 11-13 12-14
G+(24,23,10,11) contains Petersen
   via 3 24 8 17 10 18 11 26 25 20 removing 1-12 2-23 4-5 6-22 7-21 9-19 13-14 15-16
G+(24,23,10,13) contains Petersen
   via 10 21 12 13 26 15 16 17 20 14 removing 1-23 2-25 3-24 4-5 6-22 7-18 8-11 9-19
G+(24,23,11,15) contains Petersen
   via 11 13 12 21 26 17 16 15 14 20 removing 1-23 2-25 3-10 4-24 5-22 6-8 7-18 9-19
G+(24,23,12,13) contains Petersen
   via 8 11 21 12 26 17 20 14 15 16 removing 1-23 2-25 3-24 4-5 6-22 7-18 9-19 10-13
G+(24,23,12,16) contains Petersen
   via 8 13 12 20 17 24 26 16 14 18 removing 1-23 2-25 3-10 4-5 6-22 7-21 9-19 11-15
G+(24,23,13,14) contains Petersen
   via 8 11 10 13 26 17 18 14 15 16 removing 1-23 2-25 3-24 4-5 6-22 7-21 9-19 12-20
G+(24,23,14,15) contains Petersen
   via 11 13 12 16 15 19 21 26 14 20 removing 1-23 2-25 3-10 4-24 5-22 6-8 7-18 9-17
G+(24,23,14,18) contains Petersen
   via 8 11 10 13 19 26 18 20 15 14 removing 1-23 2-25 3-24 4-5 6-22 7-21 9-17 12-16
G+(24,23,15,16) contains Petersen
   via 7 21 12 14 18 26 16 20 19 15 removing 1-23 2-25 3-10 4-24 5-22 6-8 9-17 11-13
G+(24,23,16,17) contains Petersen
   via 7 24 8 15 18 21 19 20 26 16 removing 1-23 2-25 3-10 4-5 6-22 9-17 11-13 12-14
G+(24,23,17,20) contains Petersen
   via 8 9 17 16 15 24 26 20 19 21 removing 1-23 2-25 3-10 4-5 6-22 7-18 11-13 12-14
G+(24,23,18,20) contains Petersen
   via 5 6 15 16 22 26 18 21 19 20 removing 1-23 2-25 3-10 4-8 7-24 9-17 11-13 12-14
G+(24,23,19,21) contains Petersen
   via 10 11 22 12 13 26 21 14 15 16 removing 1-23 2-25 3-7 4-24 5-8 6-19 9-17 18-20
G+(24,23,19,20) contains Petersen
   via 5 6 18 7 24 22 20 26 19 21 removing 1-23 2-25 3-10 4-8 9-17 11-13 12-14 15-16
G+(24,23,21,22) contains Petersen
   via 9 22 14 15 17 24 18 20 26 25 removing 1-23 2-3 4-5 6-19 7-21 8-11 10-13 12-16
G+(23,2,4,5) contains Petersen
   via 12 13 14 15 16 21 20 17 25 24 removing 1-23 2-3 4-26 5-22 6-19 7-18 8-9 10-11
G+(23,2,4,8) contains Petersen
   via 2 3 18 8 25 17 20 23 24 9 removing 1-12 4-26 5-22 6-19 7-21 10-11 13-14 15-16
G+(23,2,5,22) contains Petersen
   via 12 13 20 17 16 22 21 24 25 26 removing 1-23 2-3 4-5 6-19 7-18 8-9 10-11 14-15
G+(23,2,5,6) contains Petersen
   via 10 11 22 12 13 17 20 14 15 16 removing 1-23 2-25 3-7 4-24 5-26 6-19 8-9 18-21
G+(23,2,6,19) contains Petersen
   via 10 11 22 12 13 19 21 14 15 16 removing 1-23 2-25 3-7 4-24 5-8 6-26 9-17 18-20
G+(23,2,6,9) contains Petersen
   via 7 9 8 15 18 21 19 20 17 16 removing 1-23 2-25 3-10 4-24 5-22 6-26 11-13 12-14
G+(23,2,7,21) contains Petersen
   via 9 22 14 15 17 24 18 20 21 25 removing 1-23 2-3 4-5 6-19 7-26 8-11 10-13 12-16
G+(23,2,7,18) contains Petersen
   via 8 11 10 21 22 18 13 12 16 20 removing 1-23 2-25 3-24 4-5 6-19 7-26 9-17 14-15
G+(23,2,8,9) contains Petersen
   via 7 26 8 15 18 21 19 20 17 16 removing 1-23 2-25 3-10 4-24 5-22 6-9 11-13 12-14
G+(23,2,8,11) contains Petersen
   via 2 3 24 8 17 25 23 20 18 26 removing 1-12 4-5 6-22 7-21 9-19 10-11 13-14 15-16
G+(23,2,9,17) contains Petersen
   via 7 26 9 15 18 21 19 20 17 16 removing 1-23 2-25 3-10 4-24 5-22 6-8 11-13 12-14
G+(23,2,11,15) contains Petersen
   via 11 13 12 21 26 17 16 15 14 20 removing 1-23 2-25 3-10 4-24 5-22 6-8 7-18 9-19
G+(23,2,12,13) contains Petersen
   via 8 11 21 12 26 17 20 14 15 16 removing 1-23 2-25 3-24 4-5 6-22 7-18 9-19 10-13
G+(23,2,12,16) contains Petersen
   via 8 13 12 20 17 24 26 16 14 18 removing 1-23 2-25 3-10 4-5 6-22 7-21 9-19 11-15
G+(23,2,13,14) contains Petersen
   via 8 11 10 13 26 17 18 14 15 16 removing 1-23 2-25 3-24 4-5 6-22 7-21 9-19 12-20
G+(23,2,14,15) contains Petersen
   via 11 13 12 16 15 19 21 26 14 20 removing 1-23 2-25 3-10 4-24 5-22 6-8 7-18 9-17
G+(23,2,14,18) contains Petersen
   via 8 11 10 13 19 26 18 20 15 14 removing 1-23 2-25 3-24 4-5 6-22 7-21 9-17 12-16
G+(23,2,15,16) contains Petersen
   via 7 21 12 14 18 26 16 20 19 15 removing 1-23 2-25 3-10 4-24 5-22 6-8 9-17 11-13
G+(23,2,16,17) contains Petersen
   via 7 24 8 15 18 21 19 20 26 16 removing 1-23 2-25 3-10 4-5 6-22 9-17 11-13 12-14
G+(23,2,17,20) contains Petersen
   via 8 9 17 16 15 24 26 20 19 21 removing 1-23 2-25 3-10 4-5 6-22 7-18 11-13 12-14
G+(23,2,18,20) contains Petersen
   via 5 6 15 16 22 26 18 21 19 20 removing 1-23 2-25 3-10 4-8 7-24 9-17 11-13 12-14
G+(23,2,19,21) contains Petersen
   via 10 11 22 12 13 26 21 14 15 16 removing 1-23 2-25 3-7 4-24 5-8 6-19 9-17 18-20
G+(23,2,19,20) contains Petersen
   via 5 6 18 7 24 22 20 26 19 21 removing 1-23 2-25 3-10 4-8 9-17 11-13 12-14 15-16
G+(23,2,21,22) contains Petersen
   via 9 22 14 15 17 24 18 20 26 25 removing 1-23 2-3 4-5 6-19 7-21 8-11 10-13 12-16
G+(2,3,10,11) contains Petersen
   via 10 13 12 21 26 17 16 15 14 20 removing 1-23 2-25 3-24 4-5 6-22 7-18 8-11 9-19
G+(2,3,10,13) contains Petersen
   via 3 24 8 17 26 18 11 10 23 20 removing 1-12 2-25 4-5 6-22 7-21 9-19 13-14 15-16
G+(3,24,7,21) contains Log
   via 12 10 9 8 15 11 16 1 2 18 6 4 23 7 19 5 24 26 21 22 removing 3-25 13-14 17-20
G+(3,24,7,18) contains Petersen
   via 8 11 10 21 22 18 13 12 16 20 removing 1-23 2-24 3-25 4-5 6-19 7-26 9-17 14-15
G+(24,23,4,5) contains Petersen
   via 12 13 14 15 16 21 20 17 25 24 removing 1-23 2-3 4-26 5-22 6-19 7-18 8-9 10-11
G+(24,23,4,8) contains Petersen
   via 2 3 18 15 16 23 20 17 24 25 removing 1-12 4-26 5-22 6-19 7-21 8-9 10-11 13-14
G+(23,2,1,22) contains Petersen
   via 10 11 16 12 13 25 20 18 24 23 removing 1-26 2-3 4-5 6-22 7-21 8-9 14-15 17-19
# B-expansions via (23,2,1,12)
G+(23,2,1,12)+(1,26,2,3) contains Petersen
   via 10 11 16 12 13 27 20 18 24 26 removing 1-23 2-25 3-28 4-5 6-22 7-21 8-9 14-15 17-19
G+(23,2,1,12)+(1,26,2,10) contains Petersen
   via 10 11 16 12 13 27 20 18 24 26 removing 1-23 2-25 3-28 4-5 6-22 7-21 8-9 14-15 17-19
G+(23,2,1,12)+(1,26,3,24) contains Petersen
   via 14 15 16 20 18 25 26 28 24 23 removing 1-27 2-3 4-5 6-22 7-21 8-9 10-11 12-13 17-19
G+(23,2,1,12)+(1,26,3,7) contains Petersen
   via 14 15 16 20 18 25 26 28 24 23 removing 1-27 2-3 4-5 6-22 7-21 8-9 10-11 12-13 17-19
G+(23,2,1,12)+(1,26,4,24) contains Petersen
   via 10 11 16 12 13 25 23 24 28 26 removing 1-27 2-3 4-5 6-22 7-21 8-9 14-15 17-19 18-20
G+(23,2,1,12)+(1,26,4,5) contains Petersen
   via 8 11 10 25 26 24 13 12 16 23 removing 1-27 2-3 4-28 5-22 6-19 7-21 9-17 14-15 18-20
G+(23,2,1,12)+(1,26,4,8) contains Petersen
   via 8 9 17 16 15 27 20 18 24 26 removing 1-23 2-25 3-10 4-28 5-22 6-19 7-21 11-13 12-14
G+(23,2,1,12)+(1,26,5,6) contains Petersen
   via 9 17 20 18 24 28 22 23 25 26 removing 1-27 2-3 4-5 6-19 7-21 8-11 10-13 12-16 14-15
G+(23,2,1,12)+(1,26,6,19) contains Petersen
   via 10 11 26 12 13 22 27 14 15 16 removing 1-23 2-25 3-24 4-5 6-28 7-18 8-9 17-20 19-21
G+(23,2,1,12)+(1,26,6,9) contains Petersen
   via 6 24 7 18 28 19 21 27 26 20 removing 1-23 2-25 3-10 4-8 5-22 9-17 11-13 12-14 15-16
G+(23,2,1,12)+(1,26,7,21) contains Petersen
   via 7 24 16 20 18 28 26 25 23 21 removing 1-27 2-3 4-5 6-22 8-9 10-11 12-13 14-15 17-19
G+(23,2,1,12)+(1,26,7,18) contains Petersen
   via 8 9 17 20 18 24 26 27 22 21 removing 1-23 2-25 3-10 4-5 6-19 7-28 11-13 12-14 15-16
G+(23,2,1,12)+(1,26,8,9) contains Petersen
   via 9 28 15 16 17 24 18 20 27 26 removing 1-23 2-25 3-10 4-8 5-22 6-19 7-21 11-13 12-14
G+(23,2,1,12)+(1,26,8,11) contains Petersen
   via 8 28 15 16 17 24 18 20 27 26 removing 1-23 2-25 3-10 4-5 6-22 7-21 9-19 11-13 12-14
G+(23,2,1,12)+(1,26,9,17) contains Petersen
   via 6 9 15 16 26 19 21 27 28 17 removing 1-23 2-25 3-10 4-8 5-22 7-24 11-13 12-14 18-20
G+(23,2,1,12)+(1,26,10,11) contains Petersen
   via 11 16 12 13 28 24 26 27 20 18 removing 1-23 2-25 3-10 4-5 6-22 7-21 8-9 14-15 17-19
G+(23,2,1,12)+(1,26,10,13) contains Petersen
   via 11 16 12 13 28 24 26 27 20 18 removing 1-23 2-25 3-10 4-5 6-22 7-21 8-9 14-15 17-19
G+(23,2,1,12)+(1,26,11,15) contains Petersen
   via 11 13 12 27 28 17 16 15 14 20 removing 1-23 2-25 3-10 4-24 5-22 6-8 7-26 9-19 18-21
G+(23,2,1,12)+(1,26,13,14) contains Petersen
   via 8 28 14 16 17 24 18 20 27 26 removing 1-23 2-25 3-10 4-5 6-22 7-21 9-19 11-15 12-13
G+(23,2,1,12)+(1,26,14,15) contains Petersen
   via 11 13 12 16 15 19 27 28 14 20 removing 1-23 2-25 3-10 4-24 5-22 6-8 7-26 9-17 18-21
G+(23,2,1,12)+(1,26,14,18) contains Petersen
   via 8 15 16 26 24 19 20 18 28 27 removing 1-23 2-25 3-10 4-5 6-22 7-21 9-17 11-13 12-14
G+(23,2,1,12)+(1,26,15,16) contains Petersen
   via 12 13 14 28 16 26 18 20 19 27 removing 1-23 2-25 3-10 4-24 5-22 6-8 7-21 9-17 11-15
G+(23,2,1,12)+(1,26,16,17) contains Petersen
   via 8 11 15 14 26 17 28 27 21 20 removing 1-23 2-25 3-24 4-5 6-22 7-18 9-19 10-13 12-16
G+(23,2,1,12)+(1,26,17,20) contains Petersen
   via 8 9 17 16 15 27 28 20 19 26 removing 1-23 2-25 3-10 4-24 5-6 7-18 11-13 12-14 21-22
G+(23,2,1,12)+(1,26,18,20) contains Petersen
   via 7 18 15 16 26 21 22 27 28 20 removing 1-23 2-25 3-10 4-24 5-8 6-19 9-17 11-13 12-14
G+(23,2,1,12)+(1,26,19,21) contains Petersen
   via 10 11 26 12 13 22 27 14 15 16 removing 1-23 2-25 3-24 4-5 6-19 7-18 8-9 17-20 21-28
G+(23,2,1,12)+(1,26,19,20) contains Petersen
   via 7 18 15 16 26 21 22 27 28 19 removing 1-23 2-25 3-10 4-24 5-6 8-9 11-13 12-14 17-20
# C-expansions via (23,2,1,12)
G+(23,2,1,12)+(1,23,4,5) contains Petersen
   via 14 15 16 17 20 25 26 21 24 23 removing 1-27 2-3 4-28 5-22 6-19 7-18 8-9 10-11 12-13
G+(23,2,1,12)+(1,23,4,8) contains Petersen
   via 12 13 14 15 16 26 20 17 24 23 removing 1-27 2-25 3-7 4-28 5-22 6-19 8-9 10-11 18-21
G+(23,2,1,12)+(25,26,10,11) contains Petersen
   via 12 13 14 15 16 26 20 17 24 27 removing 1-23 2-25 3-7 4-5 6-22 8-11 9-19 10-28 18-21
G+(23,2,1,12)+(25,26,10,13) contains Petersen
   via 10 16 12 13 28 21 26 27 17 20 removing 1-23 2-25 3-24 4-5 6-22 7-18 8-11 9-19 14-15
# D-expansion via (23,2,1,12)
G+(23,2,1,12)+(23,25,3,7) contains Diamond
   via 23 1 27 25 26 28 24 3 2 7 21 14 18 15 16 20 8 19 removing 4-5 6-22 9-17 10-11 12-13
# E-expansions via (23,2,1,12)
G+(23,2,1,12)+(25,23,24,3)+(24,28,7,21) contains Log
   via 12 10 9 8 15 11 16 26 3 18 6 4 28 7 19 5 29 30 21 22 removing 1-23 2-25 13-14 17-20 24-27
G+(23,2,1,12)+(25,23,24,3)+(24,28,7,18) contains Petersen
   via 12 13 14 15 16 26 18 20 21 22 removing 1-23 2-25 3-28 4-24 5-8 6-19 7-30 9-17 10-11


##############################################################
# Proof of (16.4), claim (2) for Conc212
G=Conc212
# A-expansions:
G+(2,3,1,22) contains Petersen
   via 10 11 24 12 13 20 18 14 15 16 removing 1-26 2-23 3-25 4-5 6-22 7-21 8-9 17-19
G+(2,3,1,12) contains Petersen
   via 3 11 10 13 12 24 23 16 15 14 removing 1-26 2-25 4-5 6-22 7-21 8-9 17-19 18-20
G+(2,3,5,22) contains Petersen
   via 10 11 16 12 13 26 17 20 21 22 removing 1-23 2-24 3-25 4-5 6-19 7-18 8-9 14-15
G+(2,3,5,6) contains Petersen
   via 10 11 22 12 13 17 20 14 15 16 removing 1-23 2-24 3-25 4-7 5-26 6-19 8-9 18-21
G+(2,3,6,19) contains Petersen
   via 10 11 22 12 13 19 21 14 15 16 removing 1-23 2-24 3-25 4-7 5-8 6-26 9-17 18-20
G+(2,3,6,9) contains Petersen
   via 10 11 19 12 13 17 20 14 15 16 removing 1-23 2-24 3-25 4-7 5-22 6-26 8-9 18-21
G+(2,3,7,21) contains Petersen
   via 8 11 10 21 22 18 13 12 16 20 removing 1-23 2-24 3-25 4-5 6-19 7-26 9-17 14-15
G+(2,3,7,18) contains Petersen
   via 8 11 10 21 22 18 13 12 16 20 removing 1-23 2-25 3-24 4-5 6-19 7-26 9-17 14-15
G+(2,3,8,9) contains Petersen
   via 10 11 19 12 13 17 20 14 15 16 removing 1-23 2-24 3-25 4-7 5-22 6-9 8-26 18-21
G+(2,3,8,11) contains Log
   via 12 13 20 18 15 14 16 1 2 26 19 7 23 25 6 21 24 3 5 22 removing 4-8 9-17 10-11
G+(2,3,9,17) contains Petersen
   via 10 11 19 12 13 17 20 14 15 16 removing 1-23 2-24 3-25 4-7 5-22 6-8 9-26 18-21
G+(2,3,11,15) contains Petersen
   via 11 13 12 21 26 17 16 15 14 20 removing 1-23 2-24 3-4 5-22 6-8 7-18 9-19 10-25
G+(2,3,12,13) contains Petersen
   via 8 11 21 12 26 17 20 14 15 16 removing 1-23 2-25 3-24 4-5 6-22 7-18 9-19 10-13
G+(2,3,12,16) contains Petersen
   via 10 13 12 20 17 25 26 16 14 18 removing 1-23 2-24 3-4 5-22 6-8 7-21 9-19 11-15
G+(2,3,13,14) contains Petersen
   via 8 11 10 13 26 17 18 14 15 16 removing 1-23 2-25 3-24 4-5 6-22 7-21 9-19 12-20
G+(2,3,14,15) contains Petersen
   via 10 13 12 16 17 25 21 20 14 26 removing 1-23 2-24 3-4 5-22 6-8 7-18 9-19 11-15
G+(2,3,14,18) contains Petersen
   via 8 11 10 13 19 26 18 20 15 14 removing 1-23 2-25 3-24 4-5 6-22 7-21 9-17 12-16
G+(2,3,15,16) contains Petersen
   via 10 11 15 14 13 25 26 16 17 18 removing 1-23 2-24 3-4 5-22 6-8 7-21 9-19 12-20
G+(2,3,16,17) contains Petersen
   via 10 11 19 12 13 26 20 14 15 16 removing 1-23 2-24 3-25 4-7 5-22 6-8 9-17 18-21
G+(2,3,17,20) contains Petersen
   via 10 11 19 12 13 26 20 14 15 16 removing 1-23 2-24 3-25 4-7 5-22 6-8 9-17 18-21
G+(2,3,18,20) contains Petersen
   via 10 11 15 16 12 26 18 21 19 20 removing 1-23 2-24 3-25 4-7 5-22 6-8 9-17 13-14
G+(2,3,19,21) contains Petersen
   via 10 11 22 12 13 26 21 14 15 16 removing 1-23 2-24 3-25 4-7 5-8 6-19 9-17 18-20
G+(2,3,19,20) contains Petersen
   via 12 13 14 15 16 21 18 20 26 19 removing 1-23 2-24 3-25 4-7 5-22 6-8 9-17 10-11
G+(2,3,21,22) contains Petersen
   via 8 11 10 26 22 18 13 12 16 20 removing 1-23 2-24 3-25 4-5 6-19 7-21 9-17 14-15
G+(3,24,1,22) contains Dice3
   via 3 2 1 26 24 25 23 10 11 13 14 15 12 16 7 18 22 21 19 20 17 5 6 9 4 8
G+(3,24,1,12) contains Petersen
   via 10 11 25 12 13 23 24 14 15 16 removing 1-26 2-3 4-5 6-22 7-21 8-9 17-19 18-20
G+(3,24,5,22) contains Log
   via 1 23 21 7 26 24 22 12 2 5 19 18 13 4 6 20 14 8 9 17 removing 3-25 10-11 15-16
G+(3,24,5,6) contains Petersen
   via 10 11 22 12 13 17 20 14 15 16 removing 1-23 2-24 3-4 5-26 6-19 7-25 8-9 18-21
G+(3,24,6,19) contains Petersen
   via 10 11 22 12 13 19 21 14 15 16 removing 1-23 2-24 3-4 5-8 6-26 7-25 9-17 18-20
G+(3,24,6,9) contains Petersen
   via 7 9 8 15 18 21 19 20 17 16 removing 1-23 2-24 3-10 4-25 5-22 6-26 11-13 12-14
G+(3,24,8,9) contains Petersen
   via 7 26 8 15 18 21 19 20 17 16 removing 1-23 2-24 3-10 4-25 5-22 6-9 11-13 12-14
G+(3,24,8,11) contains Petersen
   via 10 11 21 12 13 17 20 14 15 16 removing 1-23 2-24 3-25 4-5 6-22 7-18 8-26 9-19
G+(3,24,9,17) contains Petersen
   via 7 26 9 15 18 21 19 20 17 16 removing 1-23 2-24 3-10 4-25 5-22 6-8 11-13 12-14
G+(3,24,10,11) contains Petersen
   via 10 13 12 21 26 17 16 15 14 20 removing 1-23 2-24 3-25 4-5 6-22 7-18 8-11 9-19
G+(3,24,10,13) contains Petersen
   via 12 13 14 15 16 21 20 17 25 24 removing 1-23 2-3 4-5 6-22 7-18 8-11 9-19 10-26
G+(3,24,11,15) contains Petersen
   via 11 13 12 21 26 17 16 15 14 20 removing 1-23 2-24 3-10 4-25 5-22 6-8 7-18 9-19
G+(3,24,12,13) contains Petersen
   via 12 26 14 15 16 21 20 17 25 24 removing 1-23 2-3 4-5 6-22 7-18 8-11 9-19 10-13
G+(3,24,12,16) contains Petersen
   via 8 13 12 20 17 25 26 16 14 18 removing 1-23 2-24 3-10 4-5 6-22 7-21 9-19 11-15
G+(3,24,13,14) contains Petersen
   via 10 13 26 14 15 24 25 17 20 18 removing 1-23 2-3 4-5 6-22 7-21 8-11 9-19 12-16
G+(3,24,14,15) contains Petersen
   via 11 13 12 16 15 19 21 26 14 20 removing 1-23 2-24 3-10 4-25 5-22 6-8 7-18 9-17
G+(3,24,14,18) contains Petersen
   via 8 11 10 13 19 25 24 20 15 14 removing 1-23 2-3 4-5 6-22 7-21 9-17 12-16 18-26
G+(3,24,15,16) contains Petersen
   via 7 21 12 14 18 26 16 20 19 15 removing 1-23 2-24 3-10 4-25 5-22 6-8 9-17 11-13
G+(3,24,16,17) contains Petersen
   via 7 25 8 15 18 21 19 20 26 16 removing 1-23 2-24 3-10 4-5 6-22 9-17 11-13 12-14
G+(3,24,17,20) contains Petersen
   via 8 9 17 16 15 25 26 20 19 21 removing 1-23 2-24 3-10 4-5 6-22 7-18 11-13 12-14
G+(3,24,18,20) contains Petersen
   via 5 6 15 16 22 26 18 21 19 20 removing 1-23 2-24 3-10 4-8 7-25 9-17 11-13 12-14
G+(3,24,19,21) contains Petersen
   via 10 11 22 12 13 26 21 14 15 16 removing 1-23 2-24 3-4 5-8 6-19 7-25 9-17 18-20
G+(3,24,19,20) contains Petersen
   via 5 6 18 7 25 22 20 26 19 21 removing 1-23 2-24 3-10 4-8 9-17 11-13 12-14 15-16
G+(3,24,21,22) contains Petersen
   via 2 3 8 18 20 23 22 26 25 24 removing 1-12 4-5 6-19 7-21 9-17 10-11 13-14 15-16
G+(24,23,4,5) contains Petersen
   via 12 13 14 15 16 21 20 17 25 24 removing 1-23 2-3 4-26 5-22 6-19 7-18 8-9 10-11
G+(24,23,4,8) contains Petersen
   via 10 11 21 12 13 17 20 14 15 16 removing 1-23 2-25 3-24 4-26 5-22 6-19 7-18 8-9
G+(24,23,5,22) contains Petersen
   via 12 13 20 17 16 22 21 24 25 26 removing 1-23 2-3 4-5 6-19 7-18 8-9 10-11 14-15
G+(24,23,5,6) contains Petersen
   via 10 11 22 12 13 17 20 14 15 16 removing 1-23 2-25 3-4 5-26 6-19 7-24 8-9 18-21
G+(24,23,6,19) contains Petersen
   via 10 11 22 12 13 19 21 14 15 16 removing 1-23 2-25 3-4 5-8 6-26 7-24 9-17 18-20
G+(24,23,6,9) contains Petersen
   via 7 9 8 15 18 21 19 20 17 16 removing 1-23 2-25 3-10 4-24 5-22 6-26 11-13 12-14
G+(24,23,8,9) contains Petersen
   via 7 26 8 15 18 21 19 20 17 16 removing 1-23 2-25 3-10 4-24 5-22 6-9 11-13 12-14
G+(24,23,8,11) contains Petersen
   via 10 11 21 12 13 17 20 14 15 16 removing 1-23 2-25 3-24 4-5 6-22 7-18 8-26 9-19
G+(24,23,9,17) contains Petersen
   via 7 26 9 15 18 21 19 20 17 16 removing 1-23 2-25 3-10 4-24 5-22 6-8 11-13 12-14
G+(24,23,10,11) contains Petersen
   via 10 13 12 21 26 17 16 15 14 20 removing 1-23 2-25 3-24 4-5 6-22 7-18 8-11 9-19
G+(24,23,10,13) contains Petersen
   via 8 11 15 16 17 24 18 20 23 25 removing 1-12 2-3 4-5 6-22 7-21 9-19 10-26 13-14
G+(24,23,11,15) contains Petersen
   via 11 13 12 21 26 17 16 15 14 20 removing 1-23 2-25 3-10 4-24 5-22 6-8 7-18 9-19
G+(24,23,12,13) contains Petersen
   via 10 11 16 26 13 23 20 18 24 25 removing 1-12 2-3 4-5 6-22 7-21 8-9 14-15 17-19
G+(24,23,12,16) contains Petersen
   via 8 13 12 20 17 24 26 16 14 18 removing 1-23 2-25 3-10 4-5 6-22 7-21 9-19 11-15
G+(24,23,13,14) contains Petersen
   via 10 11 14 26 13 24 18 20 19 25 removing 1-12 2-23 3-4 5-22 6-8 7-21 9-17 15-16
G+(24,23,14,15) contains Petersen
   via 11 13 12 16 15 19 21 26 14 20 removing 1-23 2-25 3-10 4-24 5-22 6-8 7-18 9-17
G+(24,23,14,18) contains Petersen
   via 2 3 8 15 16 23 19 20 24 25 removing 1-12 4-5 6-22 7-21 9-17 10-11 13-14 18-26
G+(24,23,15,16) contains Petersen
   via 7 21 12 14 18 26 16 20 19 15 removing 1-23 2-25 3-10 4-24 5-22 6-8 9-17 11-13
G+(24,23,16,17) contains Petersen
   via 7 24 8 15 18 21 19 20 26 16 removing 1-23 2-25 3-10 4-5 6-22 9-17 11-13 12-14
G+(24,23,17,20) contains Petersen
   via 8 9 17 16 15 24 26 20 19 21 removing 1-23 2-25 3-10 4-5 6-22 7-18 11-13 12-14
G+(24,23,18,20) contains Petersen
   via 5 6 15 16 22 26 18 21 19 20 removing 1-23 2-25 3-10 4-8 7-24 9-17 11-13 12-14
G+(24,23,19,21) contains Petersen
   via 10 11 22 12 13 26 21 14 15 16 removing 1-23 2-25 3-4 5-8 6-19 7-24 9-17 18-20
G+(24,23,19,20) contains Petersen
   via 5 6 18 7 24 22 20 26 19 21 removing 1-23 2-25 3-10 4-8 9-17 11-13 12-14 15-16
G+(24,23,21,22) contains Petersen
   via 9 22 14 15 17 24 18 20 26 25 removing 1-23 2-3 4-5 6-19 7-21 8-11 10-13 12-16
G+(23,2,4,5) contains Petersen
   via 12 13 14 15 16 21 20 17 25 24 removing 1-23 2-3 4-26 5-22 6-19 7-18 8-9 10-11
G+(23,2,4,8) contains Petersen
   via 10 11 21 12 13 17 20 14 15 16 removing 1-23 2-25 3-24 4-26 5-22 6-19 7-18 8-9
G+(23,2,5,22) contains Petersen
   via 12 13 20 17 16 22 21 24 25 26 removing 1-23 2-3 4-5 6-19 7-18 8-9 10-11 14-15
G+(23,2,5,6) contains Petersen
   via 10 11 22 12 13 17 20 14 15 16 removing 1-23 2-25 3-4 5-26 6-19 7-24 8-9 18-21
G+(23,2,6,19) contains Petersen
   via 10 11 22 12 13 19 21 14 15 16 removing 1-23 2-25 3-4 5-8 6-26 7-24 9-17 18-20
G+(23,2,6,9) contains Petersen
   via 7 9 8 15 18 21 19 20 17 16 removing 1-23 2-25 3-10 4-24 5-22 6-26 11-13 12-14
G+(23,2,7,21) contains Petersen
   via 9 22 14 15 17 24 18 20 21 25 removing 1-23 2-3 4-5 6-19 7-26 8-11 10-13 12-16
G+(23,2,7,18) contains Petersen
   via 2 3 8 9 17 25 18 20 24 23 removing 1-12 4-5 6-19 7-26 10-11 13-14 15-16 21-22
G+(23,2,8,9) contains Petersen
   via 7 26 8 15 18 21 19 20 17 16 removing 1-23 2-25 3-10 4-24 5-22 6-9 11-13 12-14
G+(23,2,8,11) contains Petersen
   via 10 11 21 12 13 17 20 14 15 16 removing 1-23 2-25 3-24 4-5 6-22 7-18 8-26 9-19
G+(23,2,9,17) contains Petersen
   via 7 26 9 15 18 21 19 20 17 16 removing 1-23 2-25 3-10 4-24 5-22 6-8 11-13 12-14
G+(23,2,11,15) contains Petersen
   via 11 13 12 21 26 17 16 15 14 20 removing 1-23 2-25 3-10 4-24 5-22 6-8 7-18 9-19
G+(23,2,12,13) contains Log
   via 12 26 20 18 15 14 16 1 25 11 19 7 23 2 6 21 24 3 5 22 removing 4-8 9-17 10-13
G+(23,2,12,16) contains Petersen
   via 8 13 12 20 17 24 26 16 14 18 removing 1-23 2-25 3-10 4-5 6-22 7-21 9-19 11-15
G+(23,2,13,14) contains Petersen
   via 10 11 14 26 13 24 18 20 19 23 removing 1-12 2-25 3-4 5-22 6-8 7-21 9-17 15-16
G+(23,2,14,15) contains Petersen
   via 11 13 12 16 15 19 21 26 14 20 removing 1-23 2-25 3-10 4-24 5-22 6-8 7-18 9-17
G+(23,2,14,18) contains Petersen
   via 2 3 8 19 20 25 26 18 24 23 removing 1-12 4-5 6-22 7-21 9-17 10-11 13-14 15-16
G+(23,2,15,16) contains Petersen
   via 7 21 12 14 18 26 16 20 19 15 removing 1-23 2-25 3-10 4-24 5-22 6-8 9-17 11-13
G+(23,2,16,17) contains Petersen
   via 7 24 8 15 18 21 19 20 26 16 removing 1-23 2-25 3-10 4-5 6-22 9-17 11-13 12-14
G+(23,2,17,20) contains Petersen
   via 8 9 17 16 15 24 26 20 19 21 removing 1-23 2-25 3-10 4-5 6-22 7-18 11-13 12-14
G+(23,2,18,20) contains Petersen
   via 5 6 15 16 22 26 18 21 19 20 removing 1-23 2-25 3-10 4-8 7-24 9-17 11-13 12-14
G+(23,2,19,21) contains Petersen
   via 10 11 22 12 13 26 21 14 15 16 removing 1-23 2-25 3-4 5-8 6-19 7-24 9-17 18-20
G+(23,2,19,20) contains Petersen
   via 5 6 18 7 24 22 20 26 19 21 removing 1-23 2-25 3-10 4-8 9-17 11-13 12-14 15-16
G+(23,2,21,22) contains Petersen
   via 9 22 14 15 17 24 18 20 26 25 removing 1-23 2-3 4-5 6-19 7-21 8-11 10-13 12-16
G+(2,3,10,11) contains Log
   via 12 13 20 18 15 14 16 1 10 11 19 7 23 26 6 21 24 3 5 22 removing 2-25 4-8 9-17
G+(2,3,10,13) contains Petersen
   via 10 21 12 13 26 15 16 17 20 14 removing 1-23 2-25 3-24 4-5 6-22 7-18 8-11 9-19
G+(3,24,4,5) contains Log
   via 12 13 20 18 15 14 16 1 2 8 19 7 23 4 6 21 24 26 5 22 removing 3-25 9-17 10-11
G+(3,24,4,8) contains Petersen
   via 10 11 21 12 13 17 20 14 15 16 removing 1-23 2-24 3-25 4-26 5-22 6-19 7-18 8-9
G+(24,23,7,21) contains Petersen
   via 9 22 14 15 17 24 18 20 21 25 removing 1-23 2-3 4-5 6-19 7-26 8-11 10-13 12-16
G+(24,23,7,18) contains Petersen
   via 2 3 8 18 20 23 22 21 24 25 removing 1-12 4-5 6-19 7-26 9-17 10-11 13-14 15-16
G+(23,2,1,22) contains Petersen
   via 10 11 16 12 13 25 20 18 24 23 removing 1-26 2-3 4-5 6-22 7-21 8-9 14-15 17-19
# B-expansions via (23,2,1,12)
G+(23,2,1,12)+(1,26,2,3) contains Petersen
   via 10 11 16 12 13 27 20 18 24 26 removing 1-23 2-25 3-28 4-5 6-22 7-21 8-9 14-15 17-19
G+(23,2,1,12)+(1,26,2,10) contains Petersen
   via 10 11 16 12 13 27 20 18 24 26 removing 1-23 2-25 3-28 4-5 6-22 7-21 8-9 14-15 17-19
G+(23,2,1,12)+(1,26,3,4) contains Petersen
   via 10 11 16 12 13 25 23 24 28 26 removing 1-27 2-3 4-5 6-22 7-21 8-9 14-15 17-19 18-20
G+(23,2,1,12)+(1,26,3,24) contains Petersen
   via 10 11 16 12 13 25 23 24 28 26 removing 1-27 2-3 4-5 6-22 7-21 8-9 14-15 17-19 18-20
G+(23,2,1,12)+(1,26,4,5) contains Petersen
   via 8 11 10 25 26 24 13 12 16 23 removing 1-27 2-3 4-28 5-22 6-19 7-21 9-17 14-15 18-20
G+(23,2,1,12)+(1,26,4,8) contains Petersen
   via 8 9 17 16 15 27 20 18 24 26 removing 1-23 2-25 3-10 4-28 5-22 6-19 7-21 11-13 12-14
G+(23,2,1,12)+(1,26,5,6) contains Petersen
   via 12 13 14 15 16 26 18 20 22 27 removing 1-23 2-25 3-24 4-8 5-28 6-19 7-21 9-17 10-11
G+(23,2,1,12)+(1,26,6,19) contains Petersen
   via 12 13 14 15 16 26 18 20 22 27 removing 1-23 2-25 3-24 4-8 5-6 7-21 9-17 10-11 19-28
G+(23,2,1,12)+(1,26,6,9) contains Petersen
   via 6 24 7 18 28 19 21 27 26 20 removing 1-23 2-25 3-10 4-8 5-22 9-17 11-13 12-14 15-16
G+(23,2,1,12)+(1,26,7,24) contains Petersen
   via 14 15 16 20 18 25 26 28 24 23 removing 1-27 2-3 4-5 6-22 7-21 8-9 10-11 12-13 17-19
G+(23,2,1,12)+(1,26,7,21) contains Petersen
   via 7 24 16 20 18 28 26 25 23 21 removing 1-27 2-3 4-5 6-22 8-9 10-11 12-13 14-15 17-19
G+(23,2,1,12)+(1,26,7,18) contains Petersen
   via 8 9 17 20 18 24 26 27 22 21 removing 1-23 2-25 3-10 4-5 6-19 7-28 11-13 12-14 15-16
G+(23,2,1,12)+(1,26,8,9) contains Petersen
   via 9 28 15 16 17 24 18 20 27 26 removing 1-23 2-25 3-10 4-8 5-22 6-19 7-21 11-13 12-14
G+(23,2,1,12)+(1,26,8,11) contains Petersen
   via 8 28 15 16 17 24 18 20 27 26 removing 1-23 2-25 3-10 4-5 6-22 7-21 9-19 11-13 12-14
G+(23,2,1,12)+(1,26,9,17) contains Petersen
   via 6 9 15 16 26 19 21 27 28 17 removing 1-23 2-25 3-10 4-8 5-22 7-24 11-13 12-14 18-20
G+(23,2,1,12)+(1,26,10,11) contains Petersen
   via 11 16 12 13 28 24 26 27 20 18 removing 1-23 2-25 3-10 4-5 6-22 7-21 8-9 14-15 17-19
G+(23,2,1,12)+(1,26,10,13) contains Petersen
   via 11 16 12 13 28 24 26 27 20 18 removing 1-23 2-25 3-10 4-5 6-22 7-21 8-9 14-15 17-19
G+(23,2,1,12)+(1,26,11,15) contains Petersen
   via 11 13 12 27 28 17 16 15 14 20 removing 1-23 2-25 3-10 4-24 5-22 6-8 7-26 9-19 18-21
G+(23,2,1,12)+(1,26,13,14) contains Petersen
   via 8 28 14 16 17 24 18 20 27 26 removing 1-23 2-25 3-10 4-5 6-22 7-21 9-19 11-15 12-13
G+(23,2,1,12)+(1,26,14,15) contains Petersen
   via 11 13 12 16 15 19 27 28 14 20 removing 1-23 2-25 3-10 4-24 5-22 6-8 7-26 9-17 18-21
G+(23,2,1,12)+(1,26,14,18) contains Petersen
   via 8 15 16 26 24 19 20 18 28 27 removing 1-23 2-25 3-10 4-5 6-22 7-21 9-17 11-13 12-14
G+(23,2,1,12)+(1,26,15,16) contains Petersen
   via 12 13 14 28 16 26 18 20 19 27 removing 1-23 2-25 3-10 4-24 5-22 6-8 7-21 9-17 11-15
G+(23,2,1,12)+(1,26,16,17) contains Petersen
   via 10 11 16 12 13 27 28 20 19 26 removing 1-23 2-25 3-24 4-8 5-6 7-18 9-17 14-15 21-22
G+(23,2,1,12)+(1,26,17,20) contains Petersen
   via 8 9 17 16 15 27 28 20 19 26 removing 1-23 2-25 3-10 4-24 5-6 7-18 11-13 12-14 21-22
G+(23,2,1,12)+(1,26,18,20) contains Petersen
   via 7 18 15 16 26 21 22 27 28 20 removing 1-23 2-25 3-10 4-24 5-8 6-19 9-17 11-13 12-14
G+(23,2,1,12)+(1,26,19,21) contains Petersen
   via 14 15 16 17 20 25 26 28 24 23 removing 1-27 2-3 4-5 6-19 7-18 8-9 10-11 12-13 21-22
G+(23,2,1,12)+(1,26,19,20) contains Petersen
   via 7 18 15 16 26 21 22 27 28 19 removing 1-23 2-25 3-10 4-24 5-6 8-9 11-13 12-14 17-20
# C-expansions via (23,2,1,12)
G+(23,2,1,12)+(1,23,7,21) contains Petersen
   via 9 17 20 18 24 22 21 23 25 26 removing 1-27 2-3 4-5 6-19 7-28 8-11 10-13 12-16 14-15
G+(23,2,1,12)+(1,23,7,18) contains Petersen
   via 12 13 14 18 20 26 22 21 24 23 removing 1-27 2-25 3-4 5-8 6-19 7-28 9-17 10-11 15-16
G+(23,2,1,12)+(25,26,10,11) contains Petersen
   via 10 13 12 26 28 17 16 15 14 20 removing 1-23 2-25 3-24 4-5 6-22 7-27 8-11 9-19 18-21
G+(23,2,1,12)+(25,26,10,13) contains Log
   via 12 13 20 18 15 14 16 26 28 11 19 7 27 10 6 21 24 3 5 22 removing 1-23 2-25 4-8 9-17
# D-expansion via (23,2,1,12)
G+(23,2,1,12)+(23,25,3,4) contains Diamond
   via 1 20 23 24 18 27 26 25 2 8 17 10 11 13 14 15 12 16 removing 3-28 4-5 6-22 7-21 9-19
# E-expansions via (23,2,1,12)
G+(23,2,1,12)+(25,23,24,3)+(24,28,4,5) contains Log
   via 12 13 20 18 15 14 16 26 3 8 19 7 28 4 6 21 29 30 5 22 removing 1-23 2-25 9-17 10-11 24-27
G+(23,2,1,12)+(25,23,24,3)+(24,28,4,8) contains Petersen
   via 10 11 26 12 13 17 20 14 15 16 removing 1-23 2-25 3-28 4-30 5-22 6-19 7-24 8-9 18-21


##############################################################
# Proof of (16.4), claim (3)
G=Conc21
# Testing augmenting paths from X={ 1 2 10 11 12 13 14 15 16}
# Direct jumps
G+(1,2,3,4) contains Conc211
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24
G+(1,2,3,7) contains Conc212
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24
G+(1,2,4,5) contains Petersen
   via 10 11 21 12 13 17 20 14 15 16 removing 1-23 2-3 4-24 5-22 6-19 7-18 8-9
G+(1,2,4,8) contains Petersen
   via 2 3 9 8 23 16 17 20 18 15 removing 1-12 4-24 5-22 6-19 7-21 10-11 13-14
G+(1,2,5,22) contains Petersen
   via 10 11 16 12 13 24 17 20 21 22 removing 1-23 2-3 4-5 6-19 7-18 8-9 14-15
G+(1,2,5,6) contains Petersen
   via 10 11 22 12 13 17 20 14 15 16 removing 1-23 2-3 4-7 5-24 6-19 8-9 18-21
G+(1,2,6,19) contains Petersen
   via 10 11 22 12 13 19 21 14 15 16 removing 1-23 2-3 4-7 5-8 6-24 9-17 18-20
G+(1,2,6,9) contains Petersen
   via 10 11 19 12 13 17 20 14 15 16 removing 1-23 2-3 4-7 5-22 6-24 8-9 18-21
G+(1,2,7,21) contains Petersen
   via 8 11 10 21 22 18 13 12 16 20 removing 1-23 2-3 4-5 6-19 7-24 9-17 14-15
G+(1,2,7,18) contains Petersen
   via 2 3 8 9 17 23 18 20 21 22 removing 1-12 4-5 6-19 7-24 10-11 13-14 15-16
G+(1,2,8,9) contains Petersen
   via 10 11 19 12 13 17 20 14 15 16 removing 1-23 2-3 4-7 5-22 6-9 8-24 18-21
G+(1,2,9,17) contains Petersen
   via 10 11 19 12 13 17 20 14 15 16 removing 1-23 2-3 4-7 5-22 6-8 9-24 18-21
G+(1,2,17,20) contains Petersen
   via 10 11 19 12 13 24 20 14 15 16 removing 1-23 2-3 4-7 5-22 6-8 9-17 18-21
G+(1,2,18,20) contains Petersen
   via 10 11 15 16 12 24 18 21 19 20 removing 1-23 2-3 4-7 5-22 6-8 9-17 13-14
G+(1,2,19,21) contains Petersen
   via 10 11 22 12 13 24 21 14 15 16 removing 1-23 2-3 4-7 5-8 6-19 9-17 18-20
G+(1,2,19,20) contains Petersen
   via 12 13 14 15 16 21 18 20 24 19 removing 1-23 2-3 4-7 5-22 6-8 9-17 10-11
G+(1,2,21,22) contains Petersen
   via 8 11 10 24 22 18 13 12 16 20 removing 1-23 2-3 4-5 6-19 7-21 9-17 14-15
G+(1,12,3,4) contains Petersen
   via 10 11 24 12 13 20 18 14 15 16 removing 1-23 2-3 4-5 6-22 7-21 8-9 17-19
G+(1,12,3,7) contains Petersen
   via 10 11 24 12 13 20 18 14 15 16 removing 1-23 2-3 4-5 6-22 7-21 8-9 17-19
G+(1,12,4,5) contains Petersen
   via 8 11 10 13 12 18 20 16 15 14 removing 1-23 2-3 4-24 5-22 6-19 7-21 9-17
G+(1,12,4,8) contains Petersen
   via 10 11 23 12 13 17 20 14 15 16 removing 1-2 3-7 4-24 5-22 6-19 8-9 18-21
G+(1,12,5,22) contains Petersen
   via 8 11 10 22 24 18 13 12 16 20 removing 1-23 2-3 4-5 6-19 7-21 9-17 14-15
G+(1,12,5,6) contains Petersen
   via 8 11 10 22 24 18 13 12 16 20 removing 1-23 2-3 4-5 6-19 7-21 9-17 14-15
G+(1,12,6,19) contains Petersen
   via 8 11 10 19 24 18 13 12 16 20 removing 1-23 2-3 4-5 6-22 7-21 9-17 14-15
G+(1,12,6,9) contains Petersen
   via 10 11 23 12 13 19 21 14 15 16 removing 1-2 3-7 4-8 5-22 6-24 9-17 18-20
G+(1,12,7,21) contains Petersen
   via 7 11 10 21 24 18 13 12 16 20 removing 1-23 2-3 4-5 6-22 8-9 14-15 17-19
G+(1,12,7,18) contains Petersen
   via 12 13 14 15 16 23 18 20 21 22 removing 1-2 3-4 5-8 6-19 7-24 9-17 10-11
G+(1,12,8,9) contains Petersen
   via 10 11 23 12 13 17 20 14 15 16 removing 1-2 3-7 4-8 5-22 6-19 9-24 18-21
G+(1,12,9,17) contains Petersen
   via 10 11 15 16 12 19 21 23 24 17 removing 1-2 3-7 4-8 5-22 6-9 13-14 18-20
G+(1,12,17,20) contains Petersen
   via 12 13 14 15 16 23 20 19 21 22 removing 1-2 3-4 5-6 7-18 8-9 10-11 17-24
G+(1,12,18,20) contains Petersen
   via 12 13 14 15 16 23 24 20 21 22 removing 1-2 3-4 5-8 6-19 7-18 9-17 10-11
G+(1,12,19,21) contains Petersen
   via 12 13 14 15 16 24 20 17 22 21 removing 1-23 2-3 4-5 6-19 7-18 8-9 10-11
G+(1,12,19,20) contains Petersen
   via 12 13 14 15 16 23 24 19 21 22 removing 1-2 3-4 5-6 7-18 8-9 10-11 17-20
G+(1,12,21,22) contains Petersen
   via 10 11 16 12 13 22 17 20 21 24 removing 1-23 2-3 4-5 6-19 7-18 8-9 14-15
G+(2,10,3,4) contains Conc212
   via 1 23 24 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 2 3
G+(2,10,3,7) contains Conc211
   via 1 23 24 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 2 3
G+(2,10,4,5) contains Petersen
   via 10 11 21 12 13 17 20 14 15 16 removing 1-2 3-23 4-24 5-22 6-19 7-18 8-9
G+(2,10,4,8) contains Log
   via 12 13 20 18 15 14 16 1 23 8 19 7 2 24 6 21 3 4 5 22 removing 9-17 10-11
G+(2,10,5,22) contains Petersen
   via 10 11 16 12 13 24 17 20 21 22 removing 1-2 3-23 4-5 6-19 7-18 8-9 14-15
G+(2,10,5,6) contains Petersen
   via 10 11 22 12 13 17 20 14 15 16 removing 1-2 3-23 4-7 5-24 6-19 8-9 18-21
G+(2,10,6,19) contains Petersen
   via 10 11 22 12 13 19 21 14 15 16 removing 1-2 3-23 4-7 5-8 6-24 9-17 18-20
G+(2,10,6,9) contains Petersen
   via 10 11 19 12 13 17 20 14 15 16 removing 1-2 3-23 4-7 5-22 6-24 8-9 18-21
G+(2,10,7,21) contains Petersen
   via 8 11 10 21 22 18 13 12 16 20 removing 1-2 3-23 4-5 6-19 7-24 9-17 14-15
G+(2,10,7,18) contains Log
   via 12 10 9 8 15 11 16 1 23 18 6 4 2 24 19 5 3 7 21 22 removing 13-14 17-20
G+(2,10,8,9) contains Petersen
   via 10 11 19 12 13 17 20 14 15 16 removing 1-2 3-23 4-7 5-22 6-9 8-24 18-21
G+(2,10,9,17) contains Petersen
   via 10 11 19 12 13 17 20 14 15 16 removing 1-2 3-23 4-7 5-22 6-8 9-24 18-21
G+(2,10,17,20) contains Petersen
   via 10 11 19 12 13 24 20 14 15 16 removing 1-2 3-23 4-7 5-22 6-8 9-17 18-21
G+(2,10,18,20) contains Petersen
   via 10 11 15 16 12 24 18 21 19 20 removing 1-2 3-23 4-7 5-22 6-8 9-17 13-14
G+(2,10,19,21) contains Petersen
   via 10 11 22 12 13 24 21 14 15 16 removing 1-2 3-23 4-7 5-8 6-19 9-17 18-20
G+(2,10,19,20) contains Petersen
   via 12 13 14 15 16 21 18 20 24 19 removing 1-2 3-23 4-7 5-22 6-8 9-17 10-11
G+(2,10,21,22) contains Petersen
   via 8 11 10 24 22 18 13 12 16 20 removing 1-2 3-23 4-5 6-19 7-21 9-17 14-15
G+(10,11,3,4) contains Log
   via 12 13 20 18 15 14 16 1 10 11 19 7 2 23 6 21 3 24 5 22 removing 4-8 9-17
G+(10,11,3,7) contains Petersen
   via 10 13 12 21 23 17 16 15 14 20 removing 1-2 3-24 4-5 6-22 7-18 8-11 9-19
G+(10,11,4,5) contains Petersen
   via 11 21 12 13 23 15 16 17 20 14 removing 1-2 3-10 4-24 5-22 6-19 7-18 8-9
G+(10,11,4,8) contains Log
   via 12 13 20 18 15 14 16 1 10 11 19 7 2 23 6 21 3 4 5 22 removing 8-24 9-17
G+(10,11,5,22) contains Petersen
   via 11 16 12 13 23 21 22 24 17 20 removing 1-2 3-10 4-5 6-19 7-18 8-9 14-15
G+(10,11,5,6) contains Petersen
   via 11 22 12 13 23 15 16 17 20 14 removing 1-2 3-10 4-7 5-24 6-19 8-9 18-21
G+(10,11,6,19) contains Petersen
   via 11 22 12 13 23 15 16 19 21 14 removing 1-2 3-10 4-7 5-8 6-24 9-17 18-20
G+(10,11,6,9) contains Petersen
   via 11 19 12 13 23 15 16 17 20 14 removing 1-2 3-10 4-7 5-22 6-24 8-9 18-21
G+(10,11,7,21) contains Petersen
   via 8 11 16 12 22 18 20 21 23 13 removing 1-2 3-10 4-5 6-19 7-24 9-17 14-15
G+(10,11,7,18) contains Petersen
   via 10 13 12 21 23 17 16 15 14 20 removing 1-2 3-7 4-5 6-22 8-11 9-19 18-24
G+(10,11,8,9) contains Petersen
   via 11 19 12 13 23 15 16 17 20 14 removing 1-2 3-10 4-7 5-22 6-9 8-24 18-21
G+(10,11,9,17) contains Petersen
   via 11 19 12 13 23 15 16 17 20 14 removing 1-2 3-10 4-7 5-22 6-8 9-24 18-21
G+(10,11,17,20) contains Petersen
   via 11 19 12 13 23 15 16 24 20 14 removing 1-2 3-10 4-7 5-22 6-8 9-17 18-21
G+(10,11,18,20) contains Petersen
   via 11 23 12 16 15 19 21 18 24 20 removing 1-2 3-10 4-7 5-22 6-8 9-17 13-14
G+(10,11,19,21) contains Petersen
   via 11 22 12 13 23 15 16 24 21 14 removing 1-2 3-10 4-7 5-8 6-19 9-17 18-20
G+(10,11,19,20) contains Petersen
   via 12 13 14 15 16 21 18 20 24 19 removing 1-2 3-10 4-7 5-22 6-8 9-17 11-23
G+(10,11,21,22) contains Petersen
   via 8 11 16 12 22 18 20 24 23 13 removing 1-2 3-10 4-5 6-19 7-21 9-17 14-15
G+(10,13,3,4) contains Petersen
   via 10 21 12 13 23 15 16 17 20 14 removing 1-2 3-24 4-5 6-22 7-18 8-11 9-19
G+(10,13,3,7) contains Petersen
   via 8 11 10 20 17 24 23 16 15 18 removing 1-12 2-3 4-5 6-22 7-21 9-19 13-14
G+(10,13,4,5) contains Petersen
   via 11 21 12 13 23 15 16 17 20 14 removing 1-2 3-10 4-24 5-22 6-19 7-18 8-9
G+(10,13,4,8) contains Petersen
   via 10 21 12 13 23 15 16 17 20 14 removing 1-2 3-4 5-22 6-24 7-18 8-11 9-19
G+(10,13,5,22) contains Petersen
   via 11 16 12 13 23 21 22 24 17 20 removing 1-2 3-10 4-5 6-19 7-18 8-9 14-15
G+(10,13,5,6) contains Petersen
   via 11 22 12 13 23 15 16 17 20 14 removing 1-2 3-10 4-7 5-24 6-19 8-9 18-21
G+(10,13,6,19) contains Petersen
   via 11 22 12 13 23 15 16 19 21 14 removing 1-2 3-10 4-7 5-8 6-24 9-17 18-20
G+(10,13,6,9) contains Petersen
   via 11 19 12 13 23 15 16 17 20 14 removing 1-2 3-10 4-7 5-22 6-24 8-9 18-21
G+(10,13,7,21) contains Petersen
   via 8 11 16 12 22 18 20 21 23 13 removing 1-2 3-10 4-5 6-19 7-24 9-17 14-15
G+(10,13,7,18) contains Petersen
   via 8 11 10 20 17 24 23 16 15 18 removing 1-12 2-3 4-5 6-22 7-21 9-19 13-14
G+(10,13,8,9) contains Petersen
   via 11 19 12 13 23 15 16 17 20 14 removing 1-2 3-10 4-7 5-22 6-9 8-24 18-21
G+(10,13,9,17) contains Petersen
   via 11 19 12 13 23 15 16 17 20 14 removing 1-2 3-10 4-7 5-22 6-8 9-24 18-21
G+(10,13,17,20) contains Petersen
   via 11 19 12 13 23 15 16 24 20 14 removing 1-2 3-10 4-7 5-22 6-8 9-17 18-21
G+(10,13,18,20) contains Petersen
   via 11 23 12 16 15 19 21 18 24 20 removing 1-2 3-10 4-7 5-22 6-8 9-17 13-14
G+(10,13,19,21) contains Petersen
   via 11 22 12 13 23 15 16 24 21 14 removing 1-2 3-10 4-7 5-8 6-19 9-17 18-20
G+(10,13,19,20) contains Petersen
   via 12 13 14 15 16 21 18 20 24 19 removing 1-2 3-10 4-7 5-22 6-8 9-17 11-23
G+(10,13,21,22) contains Petersen
   via 8 11 16 12 22 18 20 24 23 13 removing 1-2 3-10 4-5 6-19 7-21 9-17 14-15
G+(11,15,3,4) contains Petersen
   via 11 13 12 21 23 17 16 15 14 20 removing 1-2 3-10 4-24 5-22 6-8 7-18 9-19
G+(11,15,3,7) contains Petersen
   via 11 13 12 21 23 17 16 15 14 20 removing 1-2 3-10 4-24 5-22 6-8 7-18 9-19
G+(11,15,4,5) contains Petersen
   via 11 13 12 19 23 17 16 15 14 20 removing 1-2 3-10 4-7 5-22 6-9 8-24 18-21
G+(11,15,4,8) contains Petersen
   via 11 13 12 19 23 17 16 15 14 20 removing 1-2 3-10 4-7 5-22 6-9 8-24 18-21
G+(11,15,5,22) contains Petersen
   via 11 13 12 22 23 17 16 15 14 20 removing 1-2 3-10 4-7 5-24 6-8 9-19 18-21
G+(11,15,5,6) contains Petersen
   via 11 13 12 19 23 17 16 15 14 20 removing 1-2 3-10 4-7 5-22 6-9 8-24 18-21
G+(11,15,6,19) contains Petersen
   via 11 13 12 19 23 17 16 15 14 20 removing 1-2 3-10 4-7 5-22 6-8 9-24 18-21
G+(11,15,6,9) contains Petersen
   via 11 13 12 19 23 17 16 15 14 20 removing 1-2 3-10 4-7 5-22 6-8 9-24 18-21
G+(11,15,7,21) contains Petersen
   via 11 13 12 21 23 17 16 15 14 20 removing 1-2 3-10 4-7 5-22 6-8 9-19 18-24
G+(11,15,7,18) contains Petersen
   via 11 13 12 21 23 17 16 15 14 20 removing 1-2 3-10 4-7 5-22 6-8 9-19 18-24
G+(11,15,8,9) contains Log
   via 12 13 20 18 15 14 16 1 10 23 19 7 2 11 6 21 3 4 5 22 removing 8-24 9-17
G+(11,15,9,17) contains Log
   via 1 2 21 7 4 3 22 12 10 8 19 18 13 11 9 20 14 23 24 17 removing 5-6 15-16
G+(11,15,17,20) contains Petersen
   via 8 11 12 20 18 17 16 15 23 24 removing 1-2 3-10 4-5 6-22 7-21 9-19 13-14
G+(11,15,18,20) contains Petersen
   via 8 11 13 14 18 17 20 24 23 15 removing 1-2 3-10 4-5 6-22 7-21 9-19 12-16
G+(11,15,19,21) contains Petersen
   via 11 13 12 24 23 17 16 15 14 20 removing 1-2 3-10 4-7 5-22 6-8 9-19 18-21
G+(11,15,19,20) contains Petersen
   via 11 13 12 24 23 17 16 15 14 20 removing 1-2 3-10 4-7 5-22 6-8 9-19 18-21
G+(11,15,21,22) contains Petersen
   via 11 13 12 24 23 17 16 15 14 20 removing 1-2 3-10 4-7 5-22 6-8 9-19 18-21
G+(12,13,3,4) contains Petersen
   via 8 11 21 12 23 17 20 14 15 16 removing 1-2 3-24 4-5 6-22 7-18 9-19 10-13
G+(12,13,3,7) contains Petersen
   via 10 11 15 14 13 20 16 23 24 18 removing 1-12 2-3 4-5 6-22 7-21 8-9 17-19
G+(12,13,4,5) contains Petersen
   via 8 9 23 12 21 15 14 20 17 16 removing 1-2 3-10 4-24 5-22 6-19 7-18 11-13
G+(12,13,4,8) contains Petersen
   via 8 11 21 12 23 17 20 14 15 16 removing 1-2 3-4 5-22 6-24 7-18 9-19 10-13
G+(12,13,5,22) contains Petersen
   via 8 9 24 14 15 21 22 16 17 20 removing 1-2 3-10 4-5 6-19 7-18 11-13 12-23
G+(12,13,5,6) contains Petersen
   via 8 9 23 12 22 15 14 20 17 16 removing 1-2 3-10 4-7 5-24 6-19 11-13 18-21
G+(12,13,6,19) contains Petersen
   via 9 22 12 23 13 17 16 14 21 19 removing 1-2 3-10 4-7 5-8 6-24 11-15 18-20
G+(12,13,6,9) contains Petersen
   via 8 9 23 12 19 15 14 20 17 16 removing 1-2 3-10 4-7 5-22 6-24 11-13 18-21
G+(12,13,7,21) contains Petersen
   via 5 9 13 14 18 22 21 20 17 16 removing 1-2 3-10 4-8 6-19 7-24 11-15 12-23
G+(12,13,7,18) contains Petersen
   via 10 11 15 14 13 20 16 23 24 18 removing 1-12 2-3 4-5 6-22 7-21 8-9 17-19
G+(12,13,8,9) contains Petersen
   via 8 19 12 16 15 24 23 14 20 17 removing 1-2 3-10 4-7 5-22 6-9 11-13 18-21
G+(12,13,9,17) contains Petersen
   via 9 19 12 16 15 24 23 14 20 17 removing 1-2 3-10 4-7 5-22 6-8 11-13 18-21
G+(12,13,17,20) contains Petersen
   via 9 19 12 23 13 17 16 14 20 24 removing 1-2 3-10 4-7 5-22 6-8 11-15 18-21
G+(12,13,18,20) contains Petersen
   via 12 23 13 14 16 21 19 20 24 18 removing 1-2 3-10 4-7 5-22 6-8 9-17 11-15
G+(12,13,19,21) contains Petersen
   via 9 22 12 23 13 17 16 14 21 24 removing 1-2 3-10 4-7 5-8 6-19 11-15 18-20
G+(12,13,19,20) contains Petersen
   via 12 23 14 15 16 21 18 20 24 19 removing 1-2 3-10 4-7 5-22 6-8 9-17 11-13
G+(12,13,21,22) contains Petersen
   via 5 9 13 14 18 22 24 20 17 16 removing 1-2 3-10 4-8 6-19 7-21 11-15 12-23
G+(12,16,3,4) contains Petersen
   via 8 13 12 20 17 24 23 16 14 18 removing 1-2 3-10 4-5 6-22 7-21 9-19 11-15
G+(12,16,3,7) contains Petersen
   via 8 13 12 20 17 24 23 16 14 18 removing 1-2 3-10 4-5 6-22 7-21 9-19 11-15
G+(12,16,4,5) contains Petersen
   via 9 13 12 20 17 24 23 16 14 18 removing 1-2 3-10 4-8 5-22 6-19 7-21 11-15
G+(12,16,4,8) contains Petersen
   via 8 13 12 20 17 24 23 16 14 18 removing 1-2 3-10 4-5 6-22 7-21 9-19 11-15
G+(12,16,5,22) contains Petersen
   via 5 9 13 14 18 24 22 20 17 16 removing 1-2 3-10 4-8 6-19 7-21 11-15 12-23
G+(12,16,5,6) contains Petersen
   via 9 13 12 20 17 24 23 16 14 18 removing 1-2 3-10 4-8 5-22 6-19 7-21 11-15
G+(12,16,6,19) contains Petersen
   via 12 14 15 16 23 22 21 19 20 17 removing 1-2 3-10 4-5 6-24 7-18 8-9 11-13
G+(12,16,6,9) contains Petersen
   via 9 13 12 20 17 24 23 16 14 18 removing 1-2 3-10 4-8 5-22 6-19 7-21 11-15
G+(12,16,7,21) contains Petersen
   via 7 8 13 14 18 24 21 20 17 16 removing 1-2 3-10 4-5 6-22 9-19 11-15 12-23
G+(12,16,7,18) contains Petersen
   via 8 13 12 20 17 24 23 16 14 18 removing 1-2 3-10 4-5 6-22 7-21 9-19 11-15
G+(12,16,8,9) contains Petersen
   via 8 11 10 13 24 18 20 17 15 14 removing 1-12 2-3 4-5 6-22 7-21 9-19 16-23
G+(12,16,9,17) contains Petersen
   via 8 11 10 13 24 18 20 17 15 14 removing 1-12 2-3 4-5 6-22 7-21 9-19 16-23
G+(12,16,17,20) contains Log
   via 1 2 21 7 4 3 22 12 10 8 19 18 13 11 9 20 14 15 17 24 removing 5-6 16-23
G+(12,16,18,20) contains Log
   via 1 2 21 7 5 3 22 12 10 9 20 18 13 11 17 24 14 15 16 23 removing 4-8 6-19
G+(12,16,19,21) contains Petersen
   via 12 14 15 16 23 22 21 24 20 17 removing 1-2 3-10 4-5 6-19 7-18 8-9 11-13
G+(12,16,19,20) contains Petersen
   via 12 14 15 16 23 22 21 24 20 17 removing 1-2 3-10 4-5 6-19 7-18 8-9 11-13
G+(12,16,21,22) contains Petersen
   via 8 9 22 14 15 21 24 16 17 20 removing 1-2 3-10 4-5 6-19 7-18 11-13 12-23
G+(13,14,3,4) contains Petersen
   via 8 11 10 13 23 17 18 14 15 16 removing 1-2 3-24 4-5 6-22 7-21 9-19 12-20
G+(13,14,3,7) contains Petersen
   via 8 11 10 13 23 17 20 14 15 16 removing 1-12 2-3 4-5 6-22 7-24 9-19 18-21
G+(13,14,4,5) contains Petersen
   via 8 9 23 13 11 18 14 15 17 20 removing 1-2 3-10 4-24 5-22 6-19 7-21 12-16
G+(13,14,4,8) contains Petersen
   via 8 11 10 13 23 17 18 14 15 16 removing 1-2 3-4 5-22 6-24 7-21 9-19 12-20
G+(13,14,5,22) contains Petersen
   via 8 9 24 22 12 18 14 16 17 20 removing 1-2 3-10 4-5 6-19 7-21 11-15 13-23
G+(13,14,5,6) contains Petersen
   via 8 9 23 12 22 15 14 20 17 16 removing 1-2 3-10 4-7 5-24 6-19 11-13 18-21
G+(13,14,6,19) contains Petersen
   via 9 11 13 12 22 17 19 21 15 16 removing 1-2 3-10 4-7 5-8 6-24 14-23 18-20
G+(13,14,6,9) contains Petersen
   via 11 13 12 16 15 19 21 14 23 17 removing 1-2 3-10 4-7 5-22 6-24 8-9 18-20
G+(13,14,7,21) contains Petersen
   via 5 9 23 14 18 22 21 20 17 16 removing 1-2 3-10 4-8 6-19 7-24 11-15 12-13
G+(13,14,7,18) contains Petersen
   via 8 11 10 13 24 17 20 18 15 16 removing 1-12 2-3 4-5 6-22 7-21 9-19 14-23
G+(13,14,8,9) contains Petersen
   via 11 13 12 16 15 19 21 14 23 17 removing 1-2 3-10 4-7 5-22 6-9 8-24 18-20
G+(13,14,9,17) contains Petersen
   via 11 13 12 16 15 19 21 14 23 17 removing 1-2 3-10 4-7 5-22 6-8 9-24 18-20
G+(13,14,17,20) contains Petersen
   via 11 13 12 16 15 19 21 14 23 24 removing 1-2 3-10 4-7 5-22 6-8 9-17 18-20
G+(13,14,18,20) contains Petersen
   via 11 13 12 16 15 19 21 18 24 20 removing 1-2 3-10 4-7 5-22 6-8 9-17 14-23
G+(13,14,19,21) contains Petersen
   via 9 11 13 12 22 17 24 21 15 16 removing 1-2 3-10 4-7 5-8 6-19 14-23 18-20
G+(13,14,19,20) contains Petersen
   via 12 23 14 15 16 21 18 20 24 19 removing 1-2 3-10 4-7 5-22 6-8 9-17 11-13
G+(13,14,21,22) contains Petersen
   via 5 9 23 14 18 22 24 20 17 16 removing 1-2 3-10 4-8 6-19 7-21 11-15 12-13
G+(14,15,3,4) contains Petersen
   via 11 13 12 16 15 19 21 23 14 20 removing 1-2 3-10 4-24 5-22 6-8 7-18 9-17
G+(14,15,3,7) contains Petersen
   via 11 13 12 16 15 19 21 23 14 20 removing 1-2 3-10 4-24 5-22 6-8 7-18 9-17
G+(14,15,4,5) contains Petersen
   via 8 13 12 16 17 24 19 20 14 23 removing 1-2 3-10 4-7 5-22 6-9 11-15 18-21
G+(14,15,4,8) contains Petersen
   via 8 13 12 16 17 24 19 20 14 23 removing 1-2 3-10 4-7 5-22 6-9 11-15 18-21
G+(14,15,5,22) contains Petersen
   via 11 13 12 16 15 19 22 23 14 20 removing 1-2 3-10 4-7 5-24 6-8 9-17 18-21
G+(14,15,5,6) contains Petersen
   via 8 13 12 16 17 24 19 20 14 23 removing 1-2 3-10 4-7 5-22 6-9 11-15 18-21
G+(14,15,6,19) contains Petersen
   via 9 13 12 16 17 24 19 20 14 23 removing 1-2 3-10 4-7 5-22 6-8 11-15 18-21
G+(14,15,6,9) contains Petersen
   via 9 13 12 16 17 24 19 20 14 23 removing 1-2 3-10 4-7 5-22 6-8 11-15 18-21
G+(14,15,7,21) contains Petersen
   via 11 13 12 16 15 19 21 24 18 20 removing 1-2 3-10 4-7 5-22 6-8 9-17 14-23
G+(14,15,7,18) contains Petersen
   via 11 13 12 16 15 19 21 24 18 20 removing 1-2 3-10 4-7 5-22 6-8 9-17 14-23
G+(14,15,8,9) contains Petersen
   via 8 11 13 14 18 24 19 20 15 23 removing 1-2 3-10 4-5 6-22 7-21 9-17 12-16
G+(14,15,9,17) contains Petersen
   via 8 9 19 12 16 18 20 17 24 14 removing 1-2 3-10 4-5 6-22 7-21 11-13 15-23
G+(14,15,17,20) contains Petersen
   via 8 11 10 13 17 18 20 24 23 14 removing 1-12 2-3 4-5 6-22 7-21 9-19 15-16
G+(14,15,18,20) contains Petersen
   via 8 11 10 13 18 17 20 24 15 16 removing 1-12 2-3 4-5 6-22 7-21 9-19 14-23
G+(14,15,19,21) contains Petersen
   via 12 13 14 23 16 21 18 20 19 24 removing 1-2 3-10 4-7 5-22 6-8 9-17 11-15
G+(14,15,19,20) contains Petersen
   via 9 14 23 16 17 19 24 20 18 21 removing 1-2 3-10 4-7 5-22 6-8 11-15 12-13
G+(14,15,21,22) contains Petersen
   via 11 13 12 16 15 19 24 23 14 20 removing 1-2 3-10 4-7 5-22 6-8 9-17 18-21
G+(15,16,3,4) contains Petersen
   via 7 21 12 14 18 23 16 20 19 15 removing 1-2 3-10 4-24 5-22 6-8 9-17 11-13
G+(15,16,3,7) contains Petersen
   via 7 21 12 14 18 23 16 20 19 15 removing 1-2 3-10 4-24 5-22 6-8 9-17 11-13
G+(15,16,4,5) contains Petersen
   via 8 13 12 16 17 24 19 20 14 23 removing 1-2 3-10 4-7 5-22 6-9 11-15 18-21
G+(15,16,4,8) contains Petersen
   via 8 13 12 16 17 24 19 20 14 23 removing 1-2 3-10 4-7 5-22 6-9 11-15 18-21
G+(15,16,5,22) contains Petersen
   via 9 13 12 16 17 24 22 20 14 23 removing 1-2 3-10 4-7 5-8 6-19 11-15 18-21
G+(15,16,5,6) contains Petersen
   via 8 13 12 16 17 24 19 20 14 23 removing 1-2 3-10 4-7 5-22 6-9 11-15 18-21
G+(15,16,6,19) contains Petersen
   via 9 13 12 16 17 24 19 20 14 23 removing 1-2 3-10 4-7 5-22 6-8 11-15 18-21
G+(15,16,6,9) contains Petersen
   via 9 13 12 16 17 24 19 20 14 23 removing 1-2 3-10 4-7 5-22 6-8 11-15 18-21
G+(15,16,7,21) contains Petersen
   via 12 14 15 23 16 21 19 20 18 24 removing 1-2 3-10 4-7 5-22 6-8 9-17 11-13
G+(15,16,7,18) contains Petersen
   via 12 14 15 23 16 21 19 20 18 24 removing 1-2 3-10 4-7 5-22 6-8 9-17 11-13
G+(15,16,8,9) contains Log
   via 1 2 21 7 4 3 22 12 10 8 19 18 13 11 24 20 14 15 23 16 removing 5-6 9-17
G+(15,16,9,17) contains Log
   via 1 2 21 7 4 3 22 12 10 8 19 18 13 11 9 20 14 15 24 17 removing 5-6 16-23
G+(15,16,17,20) contains Petersen
   via 8 11 10 13 17 18 20 24 15 14 removing 1-12 2-3 4-5 6-22 7-21 9-19 16-23
G+(15,16,18,20) contains Petersen
   via 8 11 10 13 18 17 20 24 23 16 removing 1-12 2-3 4-5 6-22 7-21 9-19 14-15
G+(15,16,19,21) contains Petersen
   via 12 13 14 23 16 21 18 20 19 24 removing 1-2 3-10 4-7 5-22 6-8 9-17 11-15
G+(15,16,19,20) contains Petersen
   via 9 15 23 16 17 19 24 20 18 21 removing 1-2 3-10 4-7 5-22 6-8 11-13 12-14
G+(15,16,21,22) contains Petersen
   via 9 22 12 14 15 17 16 23 24 20 removing 1-2 3-10 4-7 5-8 6-19 11-13 18-21
# Jumps onto legs
G+(1,2,11,8) contains Petersen
   via 2 3 8 17 16 23 24 15 18 20 removing 1-12 4-5 6-22 7-21 9-19 10-11 13-14
G+(1,2,14,18) contains Petersen
   via 2 3 8 15 16 23 19 20 18 24 removing 1-12 4-5 6-22 7-21 9-17 10-11 13-14
G+(1,2,16,17) contains Petersen
   via 10 11 19 12 13 24 20 14 15 16 removing 1-23 2-3 4-7 5-22 6-8 9-17 18-21
G+(1,12,11,8) contains Petersen
   via 10 11 23 12 13 17 20 14 15 16 removing 1-2 3-7 4-5 6-22 8-24 9-19 18-21
G+(1,12,14,18) contains Petersen
   via 10 11 15 16 12 18 24 23 19 20 removing 1-2 3-4 5-22 6-8 7-21 9-17 13-14
G+(2,10,14,18) contains Bigdrum
   via 8 3 7 21 19 2 1 18 20 23 24 12 16 10 13 14 15 11 removing 4-5 6-22 9-17
G+(2,10,16,17) contains Petersen
   via 10 11 19 12 13 24 20 14 15 16 removing 1-2 3-23 4-7 5-22 6-8 9-17 18-21
G+(10,11,1,22) contains Petersen
   via 10 13 12 24 23 17 16 15 14 20 removing 1-2 3-7 4-5 6-22 8-11 9-19 18-21
G+(10,11,14,18) contains Diamond
   via 19 20 21 7 18 22 6 5 3 12 16 10 13 23 24 14 11 15 removing 1-2 4-8 9-17
G+(10,11,16,17) contains Petersen
   via 11 19 12 13 23 15 16 24 20 14 removing 1-2 3-10 4-7 5-22 6-8 9-17 18-21
G+(10,13,1,22) contains Petersen
   via 3 11 23 13 12 18 20 16 15 14 removing 1-24 2-10 4-5 6-22 7-21 8-9 17-19
G+(10,13,16,17) contains Petersen
   via 11 19 12 13 23 15 16 24 20 14 removing 1-2 3-10 4-7 5-22 6-8 9-17 18-21
G+(11,15,1,22) contains Petersen
   via 11 13 12 24 23 17 16 15 14 20 removing 1-2 3-10 4-7 5-22 6-8 9-19 18-21
G+(11,15,2,3) contains Petersen
   via 11 13 12 21 23 17 16 15 14 20 removing 1-2 3-4 5-22 6-8 7-18 9-19 10-24
G+(12,13,2,3) contains Petersen
   via 3 11 10 13 23 18 20 16 15 14 removing 1-12 2-24 4-5 6-22 7-21 8-9 17-19
G+(12,13,11,8) contains Petersen
   via 11 21 12 16 15 24 23 14 20 17 removing 1-2 3-4 5-22 6-8 7-18 9-19 10-13
G+(12,16,2,3) contains Petersen
   via 10 13 12 20 17 24 23 16 14 18 removing 1-2 3-4 5-22 6-8 7-21 9-19 11-15
G+(12,16,11,8) contains Petersen
   via 10 11 15 14 13 20 16 23 24 18 removing 1-12 2-3 4-5 6-22 7-21 8-9 17-19
# G+(12,16,14,18)
G+(12,16,14,18)+(14,24,3,4) contains Petersen
   via 12 14 15 16 23 20 18 24 25 17 removing 1-2 3-26 4-5 6-22 7-21 8-11 9-19 10-13
G+(12,16,14,18)+(14,24,3,7) contains Log
   via 12 13 24 25 16 14 23 1 10 17 18 26 2 9 20 7 3 6 19 21 removing 4-8 5-22 11-15
G+(12,16,14,18)+(14,24,4,5) contains Petersen
   via 12 14 15 16 23 20 18 24 25 17 removing 1-2 3-10 4-26 5-22 6-19 7-21 8-9 11-13
G+(12,16,14,18)+(14,24,4,8) contains Petersen
   via 12 14 15 16 23 20 18 24 25 17 removing 1-2 3-4 5-22 6-26 7-21 8-11 9-19 10-13
G+(12,16,14,18)+(14,24,5,22) contains Petersen
   via 12 13 14 16 23 22 25 24 18 20 removing 1-2 3-10 4-5 6-26 7-21 8-9 11-15 17-19
G+(12,16,14,18)+(14,24,5,6) contains Petersen
   via 12 13 14 16 23 22 25 24 18 20 removing 1-2 3-10 4-5 6-26 7-21 8-9 11-15 17-19
G+(12,16,14,18)+(14,24,6,19) contains Petersen
   via 12 14 15 16 23 19 18 24 25 26 removing 1-2 3-10 4-5 6-22 7-21 8-9 11-13 17-20
G+(12,16,14,18)+(14,24,6,9) contains Petersen
   via 12 14 15 16 23 19 18 24 25 26 removing 1-2 3-10 4-5 6-22 7-21 8-9 11-13 17-20
G+(12,16,14,18)+(14,24,7,21) contains Petersen
   via 12 13 14 16 23 21 25 24 18 20 removing 1-2 3-10 4-5 6-22 7-26 8-9 11-15 17-19
G+(12,16,14,18)+(14,24,7,18) contains Log
   via 1 2 21 7 5 3 22 12 10 9 20 25 13 11 17 24 14 15 16 23 removing 4-8 6-19 18-26
G+(12,16,14,18)+(14,24,8,9) contains Petersen
   via 12 14 15 16 23 20 18 24 25 17 removing 1-2 3-10 4-5 6-22 7-21 8-26 9-19 11-13
G+(12,16,14,18)+(14,24,9,17) contains Petersen
   via 12 14 15 16 23 19 18 24 25 26 removing 1-2 3-10 4-5 6-22 7-21 8-9 11-13 17-20
G+(12,16,14,18)+(14,24,17,20) contains Petersen
   via 12 14 15 16 23 20 18 24 25 26 removing 1-2 3-10 4-5 6-22 7-21 8-9 11-13 17-19
G+(12,16,14,18)+(14,24,18,20) contains Petersen
   via 8 13 12 20 17 24 23 16 14 25 removing 1-2 3-10 4-5 6-22 7-21 9-19 11-15 18-26
G+(12,16,14,18)+(14,24,19,21) contains Petersen
   via 12 13 14 16 23 26 25 24 18 20 removing 1-2 3-10 4-5 6-22 7-21 8-9 11-15 17-19
G+(12,16,14,18)+(14,24,19,20) contains Petersen
   via 12 13 14 16 23 26 25 24 18 20 removing 1-2 3-10 4-5 6-22 7-21 8-9 11-15 17-19
G+(12,16,14,18)+(14,24,21,22) contains Petersen
   via 12 13 14 16 23 26 25 24 18 20 removing 1-2 3-10 4-5 6-22 7-21 8-9 11-15 17-19
G+(12,16,14,18)+(14,24,1,22) contains Petersen
   via 12 13 14 16 23 26 25 24 18 20 removing 1-2 3-10 4-5 6-22 7-21 8-9 11-15 17-19
G+(12,16,14,18)+(14,24,2,3) contains Petersen
   via 2 10 11 15 25 20 18 24 23 16 removing 1-12 3-26 4-5 6-22 7-21 8-9 13-14 17-19
G+(12,16,14,18)+(14,24,11,8) contains Petersen
   via 12 14 15 16 23 20 18 24 25 17 removing 1-2 3-4 5-22 6-8 7-21 9-19 10-13 11-26
G+(12,16,14,18)+(14,24,16,17) contains Petersen
   via 12 14 15 16 23 20 18 24 25 26 removing 1-2 3-10 4-5 6-22 7-21 8-9 11-13 17-19
G+(13,14,1,22) contains Petersen
   via 10 11 15 16 13 18 14 23 19 20 removing 1-2 3-4 5-22 6-8 7-21 9-17 12-24
G+(13,14,2,3) contains Petersen
   via 8 11 10 13 23 17 20 14 15 16 removing 1-12 2-24 3-7 4-5 6-22 9-19 18-21
G+(13,14,11,8) contains Petersen
   via 10 11 15 16 13 18 14 23 24 17 removing 1-2 3-4 5-22 6-8 7-21 9-19 12-20
G+(13,14,16,17) contains Petersen
   via 11 13 12 16 15 17 20 14 23 24 removing 1-2 3-10 4-7 5-22 6-8 9-19 18-21
G+(14,15,1,22) contains Petersen
   via 11 13 12 16 15 19 24 23 14 20 removing 1-2 3-10 4-7 5-22 6-8 9-17 18-21
G+(14,15,2,3) contains Petersen
   via 10 13 12 16 17 24 21 20 14 23 removing 1-2 3-4 5-22 6-8 7-18 9-19 11-15
G+(15,16,1,22) contains Petersen
   via 10 11 15 14 13 21 23 16 17 20 removing 1-2 3-4 5-22 6-8 7-18 9-19 12-24
G+(15,16,2,3) contains Petersen
   via 10 11 15 14 13 24 23 16 17 18 removing 1-2 3-4 5-22 6-8 7-21 9-19 12-20


##############################################################
# Proof of (16.4), claim (4)
G=Conc2
# A-expansions:
G+(7,18,1,2) contains Petersen
   via 2 3 8 9 22 16 15 18 20 17 removing 1-12 4-5 6-19 7-21 10-11 13-14
G+(7,18,1,5) contains Petersen
   via 10 11 22 12 13 20 18 14 15 16 removing 1-2 3-4 5-8 6-19 7-21 9-17
G+(7,18,1,12) contains Petersen
   via 10 11 22 12 13 20 18 14 15 16 removing 1-2 3-4 5-8 6-19 7-21 9-17
G+(7,18,2,10) contains Diamond
   via 10 22 13 12 1 14 11 15 16 18 21 17 20 9 6 19 8 7 removing 2-3 4-5
G+(7,18,4,5) contains Petersen
   via 8 11 10 13 12 18 20 16 15 14 removing 1-2 3-4 5-22 6-19 7-21 9-17
G+(7,18,4,8) contains Petersen
   via 8 11 10 13 12 18 20 16 15 14 removing 1-2 3-4 5-22 6-19 7-21 9-17
G+(7,18,5,6) contains Petersen
   via 4 5 22 9 8 20 18 15 16 17 removing 1-2 3-10 6-19 7-21 11-13 12-14
G+(7,18,6,9) contains Petersen
   via 6 19 8 9 22 16 15 18 20 17 removing 1-2 3-10 4-5 7-21 11-13 12-14
G+(7,18,8,9) contains Petersen
   via 6 19 8 22 9 14 15 17 20 18 removing 1-2 3-10 4-5 7-21 11-13 12-16
G+(7,18,8,11) contains Petersen
   via 10 11 22 12 13 20 18 14 15 16 removing 1-2 3-4 5-8 6-19 7-21 9-17
G+(7,18,9,17) contains Petersen
   via 6 19 7 15 14 22 21 18 20 17 removing 1-2 3-10 4-5 8-9 11-13 12-16
G+(7,18,10,11) contains Petersen
   via 10 13 12 19 22 17 16 15 14 20 removing 1-2 3-7 4-5 6-9 8-11 18-21
G+(7,18,10,13) contains Petersen
   via 8 11 10 20 17 21 22 16 15 18 removing 1-12 2-3 4-5 6-9 7-19 13-14
G+(7,18,11,15) contains Petersen
   via 11 13 12 19 22 17 16 15 14 20 removing 1-2 3-10 4-7 5-8 6-9 18-21
G+(7,18,12,13) contains Petersen
   via 10 11 15 14 13 17 16 22 21 18 removing 1-12 2-3 4-5 6-19 7-20 8-9
G+(7,18,12,16) contains Petersen
   via 8 9 12 14 15 21 22 16 17 18 removing 1-2 3-10 4-5 6-19 7-20 11-13
G+(7,18,15,16) contains Petersen
   via 6 9 15 14 12 19 22 16 17 20 removing 1-2 3-10 4-7 5-8 11-13 18-21
G+(7,18,16,17) contains Petersen
   via 7 8 15 16 19 21 18 20 17 22 removing 1-2 3-10 4-5 6-9 11-13 12-14
G+(18,20,1,2) contains Petersen
   via 6 11 10 13 12 19 20 16 15 14 removing 1-22 2-3 4-7 5-8 9-17 18-21
G+(18,20,1,5) contains Petersen
   via 10 11 22 12 13 20 21 14 15 16 removing 1-2 3-4 5-8 6-19 7-18 9-17
G+(18,20,1,12) contains Petersen
   via 10 11 22 12 13 20 21 14 15 16 removing 1-2 3-4 5-8 6-19 7-18 9-17
G+(18,20,2,3) contains Petersen
   via 6 11 10 13 12 19 20 16 15 14 removing 1-2 3-22 4-7 5-8 9-17 18-21
G+(18,20,2,10) contains Petersen
   via 6 11 10 13 12 19 20 16 15 14 removing 1-2 3-22 4-7 5-8 9-17 18-21
G+(18,20,3,4) contains Petersen
   via 4 5 6 9 8 20 19 15 16 17 removing 1-2 3-10 7-22 11-13 12-14 18-21
G+(18,20,4,5) contains Petersen
   via 5 6 9 8 22 16 17 20 19 15 removing 1-2 3-10 4-7 11-13 12-14 18-21
G+(18,20,4,8) contains Petersen
   via 5 6 9 8 22 16 17 20 19 15 removing 1-2 3-10 4-7 11-13 12-14 18-21
G+(18,20,5,6) contains Petersen
   via 5 22 6 19 7 16 15 18 21 20 removing 1-2 3-10 4-8 9-17 11-13 12-14
G+(18,20,6,9) contains Petersen
   via 6 19 8 9 22 16 15 21 20 17 removing 1-2 3-10 4-5 7-18 11-13 12-14
G+(18,20,8,9) contains Petersen
   via 6 19 8 22 9 14 15 17 20 21 removing 1-2 3-10 4-5 7-18 11-13 12-16
G+(18,20,8,11) contains Petersen
   via 7 8 22 13 19 18 21 20 17 14 removing 1-2 3-10 4-5 6-9 11-15 12-16
G+(18,20,10,11) contains Petersen
   via 6 11 22 13 12 19 20 16 15 14 removing 1-2 3-10 4-7 5-8 9-17 18-21
G+(18,20,10,13) contains Petersen
   via 6 11 22 13 12 19 20 16 15 14 removing 1-2 3-10 4-7 5-8 9-17 18-21
G+(18,20,11,15) contains Petersen
   via 8 11 13 14 18 17 20 21 22 15 removing 1-2 3-10 4-5 6-9 7-19 12-16
G+(18,20,12,13) contains Petersen
   via 6 9 13 22 12 19 14 16 17 20 removing 1-2 3-10 4-7 5-8 11-15 18-21
G+(18,20,12,16) contains Log
   via 1 2 19 7 4 3 5 12 10 8 20 18 13 11 17 21 14 15 16 22 removing 6-9
G+(18,20,15,16) contains Petersen
   via 8 11 10 13 18 17 20 21 22 16 removing 1-12 2-3 4-5 6-9 7-19 14-15
G+(20,19,1,2) contains Petersen
   via 6 11 10 13 12 19 21 16 15 14 removing 1-22 2-3 4-7 5-8 9-17 18-20
G+(20,19,1,5) contains Petersen
   via 10 11 22 12 13 19 21 14 15 16 removing 1-2 3-4 5-6 7-18 8-9 17-20
G+(20,19,1,12) contains Petersen
   via 10 11 22 12 13 19 21 14 15 16 removing 1-2 3-4 5-6 7-18 8-9 17-20
G+(20,19,2,3) contains Petersen
   via 6 11 10 13 12 19 21 16 15 14 removing 1-2 3-22 4-7 5-8 9-17 18-20
G+(20,19,2,10) contains Petersen
   via 6 11 10 13 12 19 21 16 15 14 removing 1-2 3-22 4-7 5-8 9-17 18-20
G+(20,19,3,4) contains Petersen
   via 4 5 6 9 8 21 19 15 16 17 removing 1-2 3-10 7-22 11-13 12-14 18-20
G+(20,19,4,5) contains Petersen
   via 5 6 9 8 22 16 17 21 19 15 removing 1-2 3-10 4-7 11-13 12-14 18-20
G+(20,19,4,8) contains Petersen
   via 5 6 9 8 22 16 17 21 19 15 removing 1-2 3-10 4-7 11-13 12-14 18-20
G+(20,19,8,9) contains Petersen
   via 8 11 10 13 12 21 19 16 15 14 removing 1-2 3-4 5-6 7-18 9-22 17-20
G+(20,19,8,11) contains Petersen
   via 7 8 22 15 18 19 21 20 17 16 removing 1-2 3-10 4-5 6-9 11-13 12-14
G+(20,19,10,11) contains Petersen
   via 6 11 22 13 12 19 21 16 15 14 removing 1-2 3-10 4-7 5-8 9-17 18-20
G+(20,19,10,13) contains Petersen
   via 6 11 22 13 12 19 21 16 15 14 removing 1-2 3-10 4-7 5-8 9-17 18-20
G+(20,19,11,15) contains Petersen
   via 11 13 12 21 22 17 16 15 14 20 removing 1-2 3-10 4-7 5-8 6-9 18-19
G+(20,19,12,13) contains Petersen
   via 6 9 13 22 12 19 14 16 17 21 removing 1-2 3-10 4-7 5-8 11-15 18-20
G+(20,19,12,16) contains Petersen
   via 8 9 12 14 15 21 22 16 17 20 removing 1-2 3-10 4-5 6-19 7-18 11-13
G+(20,19,13,14) contains Petersen
   via 6 9 11 13 12 19 15 16 17 21 removing 1-2 3-10 4-7 5-8 14-22 18-20
G+(20,19,14,15) contains Petersen
   via 6 9 11 13 12 21 15 16 17 20 removing 1-2 3-10 4-7 5-8 14-22 18-19
G+(20,19,15,16) contains Petersen
   via 6 9 15 14 12 21 22 16 17 20 removing 1-2 3-10 4-7 5-8 11-13 18-19
G+(19,7,1,2) contains Petersen
   via 8 11 10 13 12 18 20 16 15 14 removing 1-22 2-3 4-5 6-19 7-21 9-17
G+(19,7,1,5) contains Conc21
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22
G+(19,7,1,12) contains Petersen
   via 10 11 21 12 13 17 20 14 15 16 removing 1-22 2-3 4-5 6-19 7-18 8-9
G+(19,7,2,10) contains Petersen
   via 8 11 10 13 12 18 20 16 15 14 removing 1-2 3-22 4-5 6-19 7-21 9-17
G+(19,7,4,5) contains Diamond
   via 10 2 13 12 1 14 11 15 16 18 7 17 20 9 6 19 8 21 removing 3-4 5-22
G+(19,7,4,8) contains Log
   via 1 2 16 11 13 10 12 5 3 18 17 8 4 7 20 9 22 21 19 6 removing 14-15
G+(19,7,8,9) contains Petersen
   via 5 11 10 13 12 19 21 16 15 14 removing 1-2 3-4 6-9 7-18 8-22 17-20
G+(19,7,8,11) contains Petersen
   via 6 9 8 18 14 19 22 15 17 20 removing 1-2 3-10 4-5 7-21 11-13 12-16
G+(19,7,9,17) contains Petersen
   via 5 6 9 18 7 17 22 21 19 20 removing 1-2 3-10 4-8 11-13 12-14 15-16
G+(19,7,10,11) contains Petersen
   via 8 11 22 13 12 18 20 16 15 14 removing 1-2 3-10 4-5 6-19 7-21 9-17
G+(19,7,10,13) contains Petersen
   via 8 11 22 13 12 18 20 16 15 14 removing 1-2 3-10 4-5 6-19 7-21 9-17
G+(19,7,11,15) contains Petersen
   via 11 13 12 19 22 17 16 15 14 20 removing 1-2 3-10 4-7 5-8 6-9 18-21
G+(19,7,12,13) contains Petersen
   via 5 9 13 22 12 18 14 16 17 20 removing 1-2 3-10 4-8 6-19 7-21 11-15
G+(19,7,12,16) contains Petersen
   via 8 9 12 14 15 21 22 16 17 20 removing 1-2 3-10 4-5 6-19 7-18 11-13
G+(19,7,13,14) contains Petersen
   via 5 9 11 13 12 18 15 16 17 20 removing 1-2 3-10 4-8 6-19 7-21 14-22
G+(19,7,14,15) contains Petersen
   via 6 9 11 13 12 19 15 16 17 20 removing 1-2 3-10 4-7 5-8 14-22 18-21
G+(19,7,15,16) contains Petersen
   via 6 9 15 14 12 19 22 16 17 20 removing 1-2 3-10 4-7 5-8 11-13 18-21
G+(19,7,16,17) contains Petersen
   via 7 8 13 14 18 21 19 20 17 22 removing 1-2 3-10 4-5 6-9 11-15 12-16
G+(7,18,3,2) contains Diamond
   via 10 2 13 12 1 14 11 15 16 18 21 17 20 9 6 19 8 7 removing 3-22 4-5
G+(7,18,3,4) contains Petersen
   via 8 11 10 13 12 18 20 16 15 14 removing 1-2 3-22 4-5 6-19 7-21 9-17
G+(18,20,14,13) contains Petersen
   via 6 9 11 13 12 19 15 16 17 20 removing 1-2 3-10 4-7 5-8 14-22 18-21
G+(18,20,14,15) contains Petersen
   via 8 11 10 13 18 17 20 21 15 16 removing 1-12 2-3 4-5 6-9 7-19 14-22
# B-expansions via (20,19,17,9)
G+(20,19,17,9)+(17,22,1,2) contains Petersen
   via 9 11 10 13 12 22 23 16 15 14 removing 1-24 2-3 4-7 5-8 6-19 17-20
G+(20,19,17,9)+(17,22,1,5) contains Log
   via 11 10 16 12 14 13 15 8 3 18 17 24 4 7 20 23 5 19 21 22 removing 1-2 6-9
G+(20,19,17,9)+(17,22,1,12) contains Petersen
   via 8 11 10 13 18 22 21 20 17 23 removing 1-24 2-3 4-5 6-9 7-19 12-16 14-15
G+(20,19,17,9)+(17,22,2,3) contains Petersen
   via 9 11 10 13 12 22 23 16 15 14 removing 1-2 3-24 4-7 5-8 6-19 17-20
G+(20,19,17,9)+(17,22,2,10) contains Petersen
   via 9 11 10 13 12 22 23 16 15 14 removing 1-2 3-24 4-7 5-8 6-19 17-20
G+(20,19,17,9)+(17,22,3,4) contains Petersen
   via 7 18 15 16 19 23 22 21 20 17 removing 1-2 3-10 4-24 5-8 6-9 11-13 12-14
G+(20,19,17,9)+(17,22,3,7) contains Petersen
   via 7 18 15 16 19 23 22 21 20 17 removing 1-2 3-10 4-24 5-8 6-9 11-13 12-14
G+(20,19,17,9)+(17,22,4,5) contains Petersen
   via 7 18 15 16 19 23 22 21 20 17 removing 1-2 3-10 4-8 5-24 6-9 11-13 12-14
G+(20,19,17,9)+(17,22,4,8) contains Petersen
   via 7 18 15 16 19 23 22 21 20 17 removing 1-2 3-10 4-5 6-9 8-24 11-13 12-14
G+(20,19,17,9)+(17,22,5,6) contains Petersen
   via 8 11 10 13 12 22 23 16 15 14 removing 1-2 3-4 5-24 6-9 7-18 17-20 19-21
G+(20,19,17,9)+(17,22,6,19) contains Petersen
   via 6 9 8 17 20 24 19 21 22 23 removing 1-2 3-10 4-5 7-18 11-13 12-16 14-15
G+(20,19,17,9)+(17,22,7,19) contains Petersen
   via 15 16 17 20 18 22 23 24 19 21 removing 1-2 3-10 4-7 5-8 6-9 11-13 12-14
G+(20,19,17,9)+(17,22,7,18) contains Petersen
   via 15 16 17 20 18 22 23 24 19 21 removing 1-2 3-10 4-7 5-8 6-9 11-13 12-14
G+(20,19,17,9)+(17,22,8,11) contains Conc21
   via 1 2 3 8 9 22 7 24 23 10 11 12 13 14 15 16 17 18 21 20 19 6 removing 4-5
G+(20,19,17,9)+(17,22,10,11) contains Petersen
   via 9 11 24 13 12 22 23 16 15 14 removing 1-2 3-10 4-7 5-8 6-19 17-20
G+(20,19,17,9)+(17,22,10,13) contains Petersen
   via 9 11 24 13 12 22 23 16 15 14 removing 1-2 3-10 4-7 5-8 6-19 17-20
G+(20,19,17,9)+(17,22,11,15) contains Log
   via 12 13 20 18 15 14 16 1 10 24 21 7 2 11 22 19 3 8 9 6 removing 4-5 17-23
G+(20,19,17,9)+(17,22,12,13) contains Petersen
   via 12 24 14 15 16 21 20 17 23 22 removing 1-2 3-10 4-7 5-8 6-9 11-13 18-19
G+(20,19,17,9)+(17,22,13,14) contains Petersen
   via 12 24 14 15 16 21 20 17 23 22 removing 1-2 3-10 4-7 5-8 6-9 11-13 18-19
G+(20,19,17,9)+(17,22,14,15) contains Petersen
   via 8 9 12 14 18 15 16 20 22 24 removing 1-2 3-10 4-5 6-19 7-21 11-13 17-23
G+(20,19,17,9)+(17,22,14,18) contains Petersen
   via 8 15 14 24 18 22 21 20 17 23 removing 1-2 3-10 4-5 6-9 7-19 11-13 12-16
# C-expansions via (20,19,17,9)
G+(20,19,17,9)+(17,20,14,13) contains Petersen
   via 11 13 12 16 15 22 21 20 23 17 removing 1-2 3-10 4-7 5-8 6-9 14-24 18-19
G+(20,19,17,9)+(17,20,14,15) contains Petersen
   via 8 11 10 13 18 22 21 20 23 17 removing 1-12 2-3 4-5 6-9 7-19 14-24 15-16
G+(20,19,17,9)+(21,22,6,5) contains Petersen
   via 5 11 10 13 12 23 22 16 15 14 removing 1-2 3-4 6-24 7-18 8-9 17-20 19-21
# D-expansion via (20,19,17,9)
G+(20,19,17,9)+(20,21,7,3) contains Petersen
   via 4 5 17 22 8 23 20 18 19 21 removing 1-2 3-10 6-9 7-24 11-13 12-14 15-16
# E-expansions via (20,19,17,9)
G+(20,19,17,9)+(21,20,18,7)+(18,24,3,2) contains Diamond
   via 10 2 13 12 1 14 11 15 16 18 25 17 20 22 21 23 8 24 removing 3-26 4-5 6-9 7-19
G+(20,19,17,9)+(21,20,18,7)+(18,24,3,4) contains Petersen
   via 8 11 10 13 12 25 24 16 15 14 removing 1-2 3-26 4-5 6-19 7-21 9-22 17-23 18-20
G+(20,19,17,16) contains Petersen
   via 6 19 7 8 9 14 18 20 21 15 removing 1-2 3-10 4-5 11-13 12-16 17-22
# B-expansions via (19,7,6,5)
G+(19,7,6,5)+(6,22,1,2) contains Petersen
   via 5 11 10 13 12 22 23 16 15 14 removing 1-24 2-3 4-7 6-19 8-9 17-20
G+(19,7,6,5)+(6,22,1,12) contains Petersen
   via 8 11 10 22 23 18 13 12 16 20 removing 1-24 2-3 4-5 6-19 7-21 9-17 14-15
G+(19,7,6,5)+(6,22,2,3) contains Petersen
   via 5 11 10 13 12 22 23 16 15 14 removing 1-2 3-24 4-7 6-19 8-9 17-20
G+(19,7,6,5)+(6,22,2,10) contains Petersen
   via 5 11 10 13 12 22 23 16 15 14 removing 1-2 3-24 4-7 6-19 8-9 17-20
G+(19,7,6,5)+(6,22,3,4) contains Petersen
   via 5 11 10 13 12 22 23 16 15 14 removing 1-2 3-7 4-24 6-19 8-9 17-20
G+(19,7,6,5)+(6,22,3,7) contains Petersen
   via 5 11 10 13 12 22 23 16 15 14 removing 1-2 3-4 6-19 7-24 8-9 17-20
G+(19,7,6,5)+(6,22,4,8) contains Conc21
   via 1 2 3 24 23 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 removing 4-5
G+(19,7,6,5)+(6,22,7,18) contains Petersen
   via 8 9 17 16 15 21 20 18 23 22 removing 1-2 3-10 4-5 6-19 7-24 11-13 12-14
G+(19,7,6,5)+(6,22,8,11) contains Petersen
   via 7 8 24 15 18 22 23 20 17 16 removing 1-2 3-10 4-5 6-9 11-13 12-14 19-21
G+(19,7,6,5)+(6,22,10,11) contains Petersen
   via 5 11 24 13 12 22 23 16 15 14 removing 1-2 3-10 4-7 6-19 8-9 17-20
G+(19,7,6,5)+(6,22,10,13) contains Petersen
   via 5 11 24 13 12 22 23 16 15 14 removing 1-2 3-10 4-7 6-19 8-9 17-20
G+(19,7,6,5)+(6,22,11,15) contains Petersen
   via 11 13 12 22 24 17 16 15 14 20 removing 1-2 3-10 4-7 5-8 6-23 9-19 18-21
G+(19,7,6,5)+(6,22,12,13) contains Petersen
   via 5 8 9 17 12 22 23 24 14 20 removing 1-2 3-10 4-7 6-19 11-13 15-16 18-21
G+(19,7,6,5)+(6,22,12,16) contains Petersen
   via 8 11 15 14 12 17 16 24 21 20 removing 1-2 3-4 5-22 6-23 7-18 9-19 10-13
G+(19,7,6,5)+(6,22,13,14) contains Petersen
   via 5 8 9 17 12 22 23 24 14 20 removing 1-2 3-10 4-7 6-19 11-13 15-16 18-21
G+(19,7,6,5)+(6,22,14,15) contains Petersen
   via 11 13 12 16 15 19 22 24 14 20 removing 1-2 3-10 4-7 5-8 6-23 9-17 18-21
G+(19,7,6,5)+(6,22,14,18) contains Petersen
   via 8 9 17 14 13 18 20 22 23 24 removing 1-2 3-10 4-5 6-19 7-21 11-15 12-16
G+(19,7,6,5)+(6,22,15,16) contains Petersen
   via 9 13 12 16 17 23 22 20 14 24 removing 1-2 3-10 4-7 5-8 6-19 11-15 18-21
G+(19,7,6,5)+(6,22,16,17) contains Petersen
   via 8 11 10 13 12 20 21 16 15 14 removing 1-2 3-4 5-22 6-23 7-18 9-19 17-24
G+(19,7,6,5)+(6,22,17,20) contains Petersen
   via 8 9 17 16 15 22 24 20 19 21 removing 1-2 3-4 5-12 6-23 7-18 10-11 13-14
G+(19,7,6,5)+(6,22,18,20) contains Petersen
   via 6 15 16 20 19 23 22 21 18 24 removing 1-2 3-10 4-7 5-8 9-17 11-13 12-14
# C-expansions via (19,7,6,5)
G+(19,7,6,5)+(6,19,17,16) contains Petersen
   via 7 8 9 20 18 21 22 14 15 19 removing 1-2 3-10 4-5 6-23 11-13 12-16 17-24
G+(19,7,6,5)+(21,22,3,2) contains Petersen
   via 8 11 10 23 22 18 13 12 16 20 removing 1-2 3-24 4-5 6-19 7-21 9-17 14-15
G+(19,7,6,5)+(21,22,3,4) contains Diamond
   via 10 2 13 12 1 14 11 15 16 18 7 17 20 9 6 19 8 21 removing 3-24 4-5 22-23
# D-expansion via (19,7,6,5)
G+(19,7,6,5)+(19,21,18,14) contains Petersen
   via 7 8 15 16 21 18 24 23 19 20 removing 1-2 3-10 4-5 6-22 9-17 11-13 12-14
# E-expansions via (19,7,6,5)
G+(19,7,6,5)+(21,19,20,18)+(20,24,14,13) contains Petersen
   via 11 13 12 16 15 19 23 24 25 20 removing 1-2 3-10 4-7 5-8 6-22 9-17 14-26 18-21
G+(19,7,6,5)+(21,19,20,18)+(20,24,14,15) contains Petersen
   via 8 11 10 13 18 17 23 24 15 16 removing 1-12 2-3 4-5 6-22 7-21 9-19 14-26 20-25
G+(19,7,6,9) contains Petersen
   via 5 11 10 13 12 19 21 16 15 14 removing 1-2 3-4 6-22 7-18 8-9 17-20


##############################################################
# Proof of (16.4), claim (5)
G=Conc3
# A-expansions:
G+(9,17,1,2) contains Petersen
   via 6 12 10 11 19 18 17 20 16 15 removing 1-22 2-3 4-7 5-8 9-21 13-14
G+(9,17,1,5) contains Petersen
   via 10 11 22 12 13 20 17 14 15 16 removing 1-2 3-4 5-6 7-18 8-19 9-21
G+(9,17,1,12) contains Petersen
   via 10 11 22 12 13 20 17 14 15 16 removing 1-2 3-4 5-6 7-18 8-19 9-21
G+(9,17,2,3) contains Petersen
   via 6 12 10 11 19 18 17 20 16 15 removing 1-2 3-22 4-7 5-8 9-21 13-14
G+(9,17,2,10) contains Petersen
   via 6 12 10 11 19 18 17 20 16 15 removing 1-2 3-22 4-7 5-8 9-21 13-14
G+(9,17,3,4) contains Petersen
   via 4 5 6 19 8 17 18 15 16 20 removing 1-2 3-10 7-22 9-21 11-13 12-14
G+(9,17,3,7) contains Petersen
   via 4 5 6 19 8 17 18 15 16 20 removing 1-2 3-10 7-22 9-21 11-13 12-14
G+(9,17,4,5) contains Petersen
   via 5 6 19 8 22 16 20 17 18 15 removing 1-2 3-10 4-7 9-21 11-13 12-14
G+(9,17,4,8) contains Petersen
   via 5 6 19 8 22 16 20 17 18 15 removing 1-2 3-10 4-7 9-21 11-13 12-14
G+(9,17,8,11) contains Petersen
   via 8 19 9 14 18 22 21 17 20 15 removing 1-2 3-10 4-5 6-7 11-13 12-16
G+(9,17,10,11) contains Petersen
   via 6 19 11 22 12 18 15 16 20 17 removing 1-2 3-10 4-7 5-8 9-21 13-14
G+(9,17,10,13) contains Petersen
   via 6 19 11 22 12 18 15 16 20 17 removing 1-2 3-10 4-7 5-8 9-21 13-14
G+(9,17,11,15) contains Petersen
   via 11 13 12 21 22 20 16 15 14 17 removing 1-2 3-10 4-7 5-8 6-18 9-19
G+(9,17,12,13) contains Petersen
   via 6 12 22 13 19 18 17 20 16 14 removing 1-2 3-10 4-7 5-8 9-21 11-15
G+(9,17,12,16) contains Petersen
   via 9 19 12 14 15 21 22 16 20 17 removing 1-2 3-4 5-6 7-18 8-11 10-13
G+(9,17,13,14) contains Petersen
   via 6 19 11 13 12 18 15 16 20 17 removing 1-2 3-10 4-7 5-8 9-21 14-22
G+(9,17,14,15) contains Petersen
   via 9 19 11 13 12 21 15 16 20 17 removing 1-2 3-10 4-7 5-8 6-18 14-22
G+(9,17,15,16) contains Petersen
   via 9 12 14 15 19 21 17 20 16 22 removing 1-2 3-10 4-7 5-8 6-18 11-13
G+(17,20,1,2) contains Petersen
   via 9 12 10 11 19 17 21 20 16 15 removing 1-22 2-3 4-7 5-8 6-18 13-14
G+(17,20,1,5) contains Petersen
   via 10 11 22 12 13 20 21 14 15 16 removing 1-2 3-4 5-6 7-18 8-19 9-17
G+(17,20,1,12) contains Petersen
   via 10 11 22 12 13 20 21 14 15 16 removing 1-2 3-4 5-6 7-18 8-19 9-17
G+(17,20,2,3) contains Petersen
   via 9 12 10 11 19 17 21 20 16 15 removing 1-2 3-22 4-7 5-8 6-18 13-14
G+(17,20,2,10) contains Petersen
   via 9 12 10 11 19 17 21 20 16 15 removing 1-2 3-22 4-7 5-8 6-18 13-14
G+(17,20,3,4) contains Petersen
   via 6 22 8 19 9 16 15 17 21 20 removing 1-2 3-10 4-5 7-18 11-13 12-14
G+(17,20,3,7) contains Petersen
   via 6 22 8 19 9 16 15 17 21 20 removing 1-2 3-10 4-5 7-18 11-13 12-14
G+(17,20,4,5) contains Petersen
   via 5 22 8 19 9 16 15 17 21 20 removing 1-2 3-10 4-7 6-18 11-13 12-14
G+(17,20,4,8) contains Petersen
   via 5 22 8 19 9 16 15 17 21 20 removing 1-2 3-10 4-7 6-18 11-13 12-14
G+(17,20,5,6) contains Petersen
   via 6 22 8 19 9 16 15 17 21 20 removing 1-2 3-4 5-12 7-18 10-11 13-14
G+(17,20,6,7) contains Petersen
   via 6 22 8 19 9 16 15 17 21 20 removing 1-2 3-10 4-5 7-18 11-13 12-14
G+(17,20,8,11) contains Petersen
   via 8 19 9 13 22 18 17 21 20 14 removing 1-2 3-10 4-5 6-7 11-15 12-16
G+(17,20,10,11) contains Petersen
   via 9 19 11 22 12 17 15 16 20 21 removing 1-2 3-10 4-7 5-8 6-18 13-14
G+(17,20,10,13) contains Petersen
   via 9 19 11 22 12 17 15 16 20 21 removing 1-2 3-10 4-7 5-8 6-18 13-14
G+(17,20,11,15) contains Petersen
   via 8 11 12 17 18 20 16 15 22 21 removing 1-2 3-10 4-5 6-7 9-19 13-14
G+(17,20,12,13) contains Petersen
   via 9 12 22 13 19 17 21 20 16 14 removing 1-2 3-10 4-7 5-8 6-18 11-15
G+(17,20,13,14) contains Petersen
   via 9 19 11 13 12 17 15 16 20 21 removing 1-2 3-10 4-7 5-8 6-18 14-22
G+(17,20,14,15) contains Petersen
   via 8 11 10 13 20 18 17 21 22 14 removing 1-12 2-3 4-5 6-7 9-19 15-16
G+(20,19,1,2) contains Petersen
   via 9 12 13 14 17 19 21 20 16 15 removing 1-22 2-3 4-7 5-8 6-18 10-11
G+(20,19,1,5) contains Log
   via 11 10 16 12 14 13 15 8 3 18 20 22 4 7 17 21 5 6 9 19 removing 1-2
G+(20,19,1,12) contains Petersen
   via 8 11 10 13 21 18 17 20 15 14 removing 1-22 2-3 4-5 6-7 9-19 12-16
G+(20,19,2,3) contains Petersen
   via 9 12 13 14 17 19 21 20 16 15 removing 1-2 3-22 4-7 5-8 6-18 10-11
G+(20,19,2,10) contains Petersen
   via 9 12 13 14 17 19 21 20 16 15 removing 1-2 3-22 4-7 5-8 6-18 10-11
G+(20,19,3,4) contains Petersen
   via 6 7 18 17 9 16 15 19 21 20 removing 1-2 3-10 4-22 5-8 11-13 12-14
G+(20,19,3,7) contains Petersen
   via 6 7 18 17 9 16 15 19 21 20 removing 1-2 3-10 4-22 5-8 11-13 12-14
G+(20,19,4,5) contains Petersen
   via 6 7 18 17 9 16 15 19 21 20 removing 1-2 3-10 4-8 5-22 11-13 12-14
G+(20,19,5,6) contains Petersen
   via 8 11 10 13 12 19 21 16 15 14 removing 1-2 3-4 5-22 6-9 7-18 17-20
G+(20,19,6,7) contains Petersen
   via 6 9 19 15 16 22 21 20 17 18 removing 1-2 3-10 4-7 5-8 11-13 12-14
G+(20,19,7,18) contains Petersen
   via 6 9 19 15 16 22 21 20 17 18 removing 1-2 3-10 4-7 5-8 11-13 12-14
G+(20,19,10,11) contains Petersen
   via 9 12 13 14 17 19 21 20 16 15 removing 1-2 3-10 4-7 5-8 6-18 11-22
G+(20,19,10,13) contains Petersen
   via 9 12 13 14 17 19 21 20 16 15 removing 1-2 3-10 4-7 5-8 6-18 11-22
G+(20,19,11,15) contains Log
   via 1 2 6 7 4 3 5 12 10 8 9 18 13 11 19 17 14 22 21 20 removing 15-16
G+(20,19,12,13) contains Petersen
   via 9 12 22 14 17 19 21 20 16 15 removing 1-2 3-10 4-7 5-8 6-18 11-13
G+(20,19,13,14) contains Petersen
   via 9 12 22 14 17 19 21 20 16 15 removing 1-2 3-10 4-7 5-8 6-18 11-13
G+(20,19,14,15) contains Petersen
   via 8 19 12 14 18 15 16 20 21 22 removing 1-2 3-10 4-5 6-7 9-17 11-13
G+(20,19,14,18) contains Petersen
   via 8 19 9 14 15 18 17 20 21 22 removing 1-2 3-10 4-5 6-7 11-13 12-16
G+(19,9,1,2) contains Petersen
   via 5 11 10 13 12 17 20 16 15 14 removing 1-22 2-3 4-7 6-18 8-19 9-21
G+(19,9,1,5) contains Diamond
   via 10 2 13 12 1 14 11 15 16 18 7 20 17 19 21 9 8 6 removing 3-4 5-22
G+(19,9,1,12) contains Petersen
   via 8 11 10 13 19 18 17 20 15 14 removing 1-22 2-3 4-5 6-7 9-21 12-16
G+(19,9,2,3) contains Petersen
   via 5 11 10 13 12 17 20 16 15 14 removing 1-2 3-22 4-7 6-18 8-19 9-21
G+(19,9,2,10) contains Petersen
   via 5 11 10 13 12 17 20 16 15 14 removing 1-2 3-22 4-7 6-18 8-19 9-21
G+(19,9,3,4) contains Petersen
   via 5 11 10 13 12 17 20 16 15 14 removing 1-2 3-7 4-22 6-18 8-19 9-21
G+(19,9,3,7) contains Petersen
   via 5 11 10 13 12 18 22 16 15 14 removing 1-2 3-4 6-7 8-19 9-21 17-20
G+(19,9,4,5) contains Conc2
   via 1 2 3 4 22 21 7 8 19 10 11 12 13 14 15 16 20 18 9 17 removing 5-6
G+(19,9,7,18) contains Petersen
   via 6 7 16 15 8 17 20 19 22 18 removing 1-2 3-4 5-12 9-21 10-11 13-14
G+(19,9,10,11) contains Petersen
   via 5 11 22 13 12 17 20 16 15 14 removing 1-2 3-10 4-7 6-18 8-19 9-21
G+(19,9,10,13) contains Petersen
   via 5 11 22 13 12 17 20 16 15 14 removing 1-2 3-10 4-7 6-18 8-19 9-21
G+(19,9,11,15) contains Petersen
   via 9 12 13 14 17 21 19 20 16 15 removing 1-2 3-10 4-7 5-8 6-18 11-22
G+(19,9,12,13) contains Petersen
   via 5 8 15 16 12 17 14 22 19 20 removing 1-2 3-10 4-7 6-18 9-21 11-13
G+(19,9,12,16) contains Petersen
   via 8 11 10 13 12 19 21 22 16 20 removing 1-2 3-4 5-6 7-18 9-17 14-15
G+(19,9,13,14) contains Petersen
   via 5 8 15 16 12 17 14 22 19 20 removing 1-2 3-10 4-7 6-18 9-21 11-13
G+(19,9,14,15) contains Petersen
   via 11 13 12 16 15 19 21 22 14 20 removing 1-2 3-10 4-7 5-8 6-18 9-17
G+(19,9,14,18) contains Petersen
   via 8 13 9 17 18 19 21 22 14 20 removing 1-2 3-10 4-5 6-7 11-15 12-16
G+(19,9,15,16) contains Petersen
   via 9 12 13 14 17 21 19 20 16 22 removing 1-2 3-10 4-7 5-8 6-18 11-15
G+(9,17,6,5) contains Petersen
   via 5 11 10 13 12 17 20 16 15 14 removing 1-2 3-4 6-22 7-18 8-19 9-21
G+(9,17,6,7) contains Conc2
   via 1 2 3 4 5 9 7 8 19 10 11 12 13 14 15 16 20 18 21 17 removing 6-22
G+(17,20,18,7) contains Petersen
   via 6 7 8 19 9 16 15 18 22 20 removing 1-2 3-10 4-5 11-13 12-14 17-21
G+(17,20,18,14) contains Conc2
   via 1 2 3 4 5 9 18 8 19 10 11 12 13 14 15 16 20 22 17 21 removing 6-7
G+(20,19,16,15) contains Log
   via 1 2 6 7 4 3 5 12 10 8 9 18 13 11 19 17 14 15 21 20 removing 16-22
G+(20,19,16,12) contains Petersen
   via 8 11 10 13 21 18 17 20 15 14 removing 1-12 2-3 4-5 6-7 9-19 16-22
# B-expansions via (19,9,8,4)
G+(19,9,8,4)+(8,22,1,2) contains Petersen
   via 2 3 18 15 16 24 17 20 22 23 removing 1-12 4-5 6-7 8-19 9-21 10-11 13-14
G+(19,9,8,4)+(8,22,1,5) contains Petersen
   via 12 13 14 15 16 24 17 20 22 23 removing 1-2 3-7 4-5 6-18 8-19 9-21 10-11
G+(19,9,8,4)+(8,22,1,12) contains Petersen
   via 12 13 14 15 16 24 17 20 22 23 removing 1-2 3-7 4-5 6-18 8-19 9-21 10-11
G+(19,9,8,4)+(8,22,2,3) contains Conc2
   via 1 2 24 23 22 21 7 8 19 10 11 12 13 14 15 16 20 18 9 17 removing 3-4 5-6
G+(19,9,8,4)+(8,22,2,10) contains Log
   via 1 2 6 7 4 3 5 12 24 22 9 18 13 23 21 17 14 8 19 20 removing 10-11 15-16
G+(19,9,8,4)+(8,22,3,7) contains Petersen
   via 7 12 13 14 18 23 22 20 16 15 removing 1-2 3-24 4-5 6-9 8-19 10-11 17-21
G+(19,9,8,4)+(8,22,5,6) contains Petersen
   via 4 5 16 15 18 22 20 17 24 23 removing 1-2 3-10 6-7 8-19 9-21 11-13 12-14
G+(19,9,8,4)+(8,22,6,7) contains Petersen
   via 4 5 6 17 18 22 23 15 16 20 removing 1-2 3-10 7-24 8-19 9-21 11-13 12-14
G+(19,9,8,4)+(8,22,6,9) contains Petersen
   via 6 7 18 15 16 24 17 20 22 23 removing 1-2 3-10 4-5 8-19 9-21 11-13 12-14
G+(19,9,8,4)+(8,22,7,18) contains Petersen
   via 10 11 15 16 12 17 18 22 19 20 removing 1-2 3-4 5-6 7-24 8-23 9-21 13-14
G+(19,9,8,4)+(8,22,9,17) contains Petersen
   via 8 15 16 22 23 19 20 17 18 21 removing 1-2 3-10 4-7 5-6 9-24 11-13 12-14
G+(19,9,8,4)+(8,22,10,13) contains Petersen
   via 7 11 19 13 12 18 20 16 15 14 removing 1-2 3-4 5-22 6-9 8-23 10-24 17-21
G+(19,9,8,4)+(8,22,12,13) contains Petersen
   via 7 11 15 16 12 18 14 24 19 20 removing 1-2 3-4 5-22 6-9 8-23 10-13 17-21
G+(19,9,8,4)+(8,22,12,16) contains Petersen
   via 12 13 14 16 24 17 18 22 19 20 removing 1-2 3-10 4-5 6-7 8-23 9-21 11-15
G+(19,9,8,4)+(8,22,13,14) contains Petersen
   via 10 11 15 16 13 18 14 24 19 20 removing 1-2 3-4 5-12 6-22 7-9 8-23 17-21
G+(19,9,8,4)+(8,22,14,15) contains Petersen
   via 11 13 12 16 15 19 21 24 14 20 removing 1-2 3-10 4-7 5-22 6-18 8-23 9-17
G+(19,9,8,4)+(8,22,14,18) contains Petersen
   via 10 11 15 16 12 18 24 21 19 20 removing 1-2 3-4 5-22 6-7 8-23 9-17 13-14
G+(19,9,8,4)+(8,22,15,16) contains Petersen
   via 9 12 13 14 17 21 19 20 16 24 removing 1-2 3-10 4-7 5-22 6-18 8-23 11-15
G+(19,9,8,4)+(8,22,16,20) contains Petersen
   via 9 16 15 18 17 21 19 20 24 22 removing 1-2 3-10 4-5 6-7 8-23 11-13 12-14
G+(19,9,8,4)+(8,22,17,20) contains Petersen
   via 8 15 16 20 19 23 22 21 17 24 removing 1-2 3-10 4-7 5-6 9-18 11-13 12-14
G+(19,9,8,4)+(8,22,17,18) contains Petersen
   via 8 15 16 20 19 23 22 21 18 24 removing 1-2 3-10 4-7 5-6 9-17 11-13 12-14
# C-expansions via (19,9,8,4)
G+(19,9,8,4)+(8,19,16,15) contains Log
   via 1 2 6 7 4 3 5 12 10 22 9 18 13 11 21 17 14 15 19 20 removing 8-23 16-24
G+(19,9,8,4)+(8,19,16,12) contains Petersen
   via 10 11 15 14 13 20 16 24 23 19 removing 1-12 2-3 4-5 6-7 8-22 9-21 17-18
G+(19,9,8,4)+(21,22,6,5) contains Conc2
   via 1 2 3 22 23 21 7 8 19 10 11 12 13 14 15 16 20 18 9 17 removing 4-5 6-24
G+(19,9,8,4)+(21,22,6,7) contains Petersen
   via 5 12 13 14 17 22 23 20 16 15 removing 1-2 3-4 6-24 7-18 8-19 9-21 10-11
# D-expansion via (19,9,8,4)
G+(19,9,8,4)+(19,21,17,18) contains Petersen
   via 10 11 15 16 12 17 24 23 19 20 removing 1-2 3-4 5-6 7-18 8-22 9-21 13-14
# E-expansions via (19,9,8,4)
G+(19,9,8,4)+(21,19,20,17)+(20,24,18,7) contains Petersen
   via 9 17 18 19 20 21 26 25 24 23 removing 1-2 3-10 4-5 6-7 8-22 11-13 12-14 15-16
G+(19,9,8,4)+(21,19,20,17)+(20,24,18,14) contains Conc2
   via 1 2 3 22 21 23 18 8 19 10 11 12 13 14 15 16 20 26 24 25 removing 4-5 6-7 9-17
G+(19,9,8,11) contains Petersen
   via 6 7 18 17 9 16 15 21 19 20 removing 1-2 3-10 4-5 8-22 11-13 12-14


##############################################################
# Proof of (16.4), claim (6)
G=Conc4
# Testing augmenting paths from X={ 3 4 5 6 7 8 9 17 18}
# Direct jumps
G+(3,4,1,2) contains Petersen
   via 7 12 13 14 18 20 21 22 16 15 removing 1-24 2-19 3-23 4-5 6-9 8-17 10-11
G+(3,4,1,12) contains Petersen
   via 10 11 15 16 12 17 18 23 21 22 removing 1-24 2-19 3-20 4-5 6-7 8-9 13-14
G+(3,4,2,19) contains Petersen
   via 7 12 13 14 18 20 21 22 16 15 removing 1-2 3-23 4-5 6-9 8-17 10-11 19-24
G+(3,4,2,10) contains Petersen
   via 7 12 13 14 18 20 21 22 16 15 removing 1-2 3-23 4-5 6-9 8-17 10-11 19-24
G+(3,4,10,11) contains Petersen
   via 7 11 20 13 12 18 22 16 15 14 removing 1-2 3-19 4-23 5-8 6-9 10-24 17-21
G+(3,4,10,13) contains Petersen
   via 7 12 13 14 18 20 21 22 16 15 removing 1-2 3-23 4-5 6-9 8-17 10-19 11-24
G+(3,4,11,20) contains Petersen
   via 7 12 13 14 18 24 20 22 16 15 removing 1-2 3-19 4-23 5-8 6-9 10-11 17-21
G+(3,4,11,15) contains Petersen
   via 7 24 11 13 12 18 22 16 15 14 removing 1-2 3-19 4-23 5-8 6-9 10-20 17-21
G+(3,4,12,13) contains Petersen
   via 7 12 24 14 18 20 21 22 16 15 removing 1-2 3-23 4-5 6-9 8-17 10-19 11-13
G+(3,4,12,16) contains Petersen
   via 12 13 14 16 24 17 18 23 21 22 removing 1-2 3-19 4-5 6-7 8-9 10-20 11-15
G+(3,4,13,14) contains Petersen
   via 13 24 14 15 16 19 18 22 21 20 removing 1-2 3-23 4-5 6-12 7-9 8-17 10-11
G+(3,4,14,15) contains Petersen
   via 6 21 11 13 12 24 15 16 22 14 removing 1-2 3-19 4-23 5-8 7-18 9-17 10-20
G+(3,4,15,16) contains Petersen
   via 6 7 18 14 12 21 22 16 24 15 removing 1-2 3-19 4-23 5-8 9-17 10-20 11-13
G+(3,4,16,22) contains Petersen
   via 8 9 16 15 21 23 24 22 17 18 removing 1-2 3-19 4-5 6-7 10-20 11-13 12-14
G+(3,4,19,20) contains Conc2
   via 1 2 19 24 4 8 7 20 21 10 11 12 13 14 15 16 22 18 9 17 removing 3-23 5-6
G+(3,4,20,21) contains Conc2
   via 1 2 3 23 4 8 7 24 21 10 11 12 13 14 15 16 22 18 9 17 removing 5-6 19-20
G+(3,4,21,22) contains Petersen
   via 6 7 18 17 9 16 15 21 24 22 removing 1-2 3-19 4-23 5-8 10-20 11-13 12-14
G+(3,7,1,2) contains Log
   via 12 13 17 18 15 14 16 1 2 20 9 7 24 19 8 6 23 3 4 5 removing 10-11 21-22
G+(3,7,1,12) contains Petersen
   via 10 11 15 16 12 17 18 23 21 22 removing 1-24 2-19 3-20 4-5 6-7 8-9 13-14
G+(3,7,2,19) contains Conc2
   via 1 2 24 19 4 8 7 20 21 10 11 12 13 14 15 16 22 18 9 17 removing 3-23 5-6
G+(3,7,2,10) contains Petersen
   via 2 20 15 16 24 17 18 23 21 22 removing 1-12 3-19 4-5 6-7 8-9 10-11 13-14
G+(3,7,10,11) contains Petersen
   via 7 11 20 13 12 18 22 16 15 14 removing 1-2 3-19 4-23 5-8 6-9 10-24 17-21
G+(3,7,10,13) contains Petersen
   via 10 11 15 16 24 17 18 23 21 22 removing 1-12 2-19 3-20 4-5 6-7 8-9 13-14
G+(3,7,11,20) contains Petersen
   via 7 12 13 14 18 24 20 22 16 15 removing 1-2 3-19 4-23 5-8 6-9 10-11 17-21
G+(3,7,11,15) contains Petersen
   via 7 24 11 13 12 18 22 16 15 14 removing 1-2 3-19 4-23 5-8 6-9 10-20 17-21
G+(3,7,12,13) contains Petersen
   via 10 11 15 16 24 17 18 23 21 22 removing 1-12 2-19 3-20 4-5 6-7 8-9 13-14
G+(3,7,12,16) contains Petersen
   via 12 13 14 16 24 17 18 23 21 22 removing 1-2 3-19 4-5 6-7 8-9 10-20 11-15
G+(3,7,13,14) contains Petersen
   via 10 11 15 16 13 17 18 23 21 22 removing 1-12 2-19 3-20 4-5 6-7 8-9 14-24
G+(3,7,14,15) contains Petersen
   via 6 21 11 13 12 24 15 16 22 14 removing 1-2 3-19 4-23 5-8 7-18 9-17 10-20
G+(3,7,15,16) contains Petersen
   via 6 7 18 14 12 21 22 16 24 15 removing 1-2 3-19 4-23 5-8 9-17 10-20 11-13
G+(3,7,16,22) contains Petersen
   via 8 9 16 15 21 23 24 22 17 18 removing 1-2 3-19 4-5 6-7 10-20 11-13 12-14
G+(3,7,19,20) contains Petersen
   via 7 12 13 14 18 20 21 22 16 15 removing 1-2 3-23 4-5 6-9 8-17 10-11 19-24
G+(3,7,20,21) contains Petersen
   via 7 12 13 14 18 24 21 22 16 15 removing 1-2 3-23 4-5 6-9 8-17 10-11 19-20
G+(3,7,21,22) contains Petersen
   via 6 7 18 17 9 16 15 21 24 22 removing 1-2 3-19 4-23 5-8 10-20 11-13 12-14
G+(4,5,1,2) contains Petersen
   via 7 12 13 14 18 20 21 22 16 15 removing 1-24 2-19 3-4 5-23 6-9 8-17 10-11
G+(4,5,1,12) contains Petersen
   via 4 12 10 11 21 18 17 22 16 15 removing 1-24 2-19 3-20 5-23 6-7 8-9 13-14
G+(4,5,2,19) contains Petersen
   via 7 12 13 14 18 20 21 22 16 15 removing 1-2 3-4 5-23 6-9 8-17 10-11 19-24
G+(4,5,2,10) contains Petersen
   via 7 12 13 14 18 20 21 22 16 15 removing 1-2 3-4 5-23 6-9 8-17 10-11 19-24
G+(4,5,10,11) contains Petersen
   via 9 11 20 13 12 17 22 16 15 14 removing 1-2 3-19 4-7 5-23 6-18 8-21 10-24
G+(4,5,10,13) contains Petersen
   via 7 12 13 14 18 20 21 22 16 15 removing 1-2 3-4 5-23 6-9 8-17 10-19 11-24
G+(4,5,11,20) contains Petersen
   via 9 12 13 14 17 24 20 22 16 15 removing 1-2 3-19 4-7 5-23 6-18 8-21 10-11
G+(4,5,11,15) contains Petersen
   via 9 24 11 13 12 17 22 16 15 14 removing 1-2 3-19 4-7 5-23 6-18 8-21 10-20
G+(4,5,12,13) contains Petersen
   via 7 12 24 14 18 20 21 22 16 15 removing 1-2 3-4 5-23 6-9 8-17 10-19 11-13
G+(4,5,12,16) contains Petersen
   via 4 24 12 13 21 18 17 22 16 14 removing 1-2 3-19 5-23 6-7 8-9 10-20 11-15
G+(4,5,13,14) contains Petersen
   via 13 24 14 15 16 19 18 22 21 20 removing 1-2 3-4 5-12 6-23 7-9 8-17 10-11
G+(4,5,14,15) contains Petersen
   via 8 21 11 13 12 24 15 16 22 14 removing 1-2 3-19 4-7 5-23 6-18 9-17 10-20
G+(4,5,15,16) contains Petersen
   via 8 9 12 13 21 24 16 22 17 14 removing 1-2 3-19 4-7 5-23 6-18 10-20 11-15
G+(4,5,16,22) contains Petersen
   via 4 8 9 17 18 24 16 15 21 22 removing 1-2 3-19 5-23 6-7 10-20 11-13 12-14
G+(4,5,19,20) contains Petersen
   via 5 12 13 14 17 20 21 22 16 15 removing 1-2 3-7 4-23 6-18 8-9 10-11 19-24
G+(4,5,20,21) contains Petersen
   via 5 12 13 14 17 24 21 22 16 15 removing 1-2 3-7 4-23 6-18 8-9 10-11 19-20
G+(4,5,21,22) contains Petersen
   via 6 7 18 17 9 16 15 21 24 22 removing 1-2 3-19 4-8 5-23 10-20 11-13 12-14
G+(4,8,1,2) contains Petersen
   via 7 12 13 14 18 20 21 22 16 15 removing 1-24 2-19 3-4 5-23 6-9 8-17 10-11
G+(4,8,1,12) contains Petersen
   via 10 11 15 16 12 17 18 23 21 22 removing 1-24 2-19 3-20 4-5 6-7 8-9 13-14
G+(4,8,2,19) contains Petersen
   via 7 12 13 14 18 20 21 22 16 15 removing 1-2 3-4 5-23 6-9 8-17 10-11 19-24
G+(4,8,2,10) contains Petersen
   via 7 12 13 14 18 20 21 22 16 15 removing 1-2 3-4 5-23 6-9 8-17 10-11 19-24
G+(4,8,10,11) contains Petersen
   via 9 11 20 13 12 17 22 16 15 14 removing 1-2 3-19 4-7 5-23 6-18 8-21 10-24
G+(4,8,10,13) contains Petersen
   via 7 12 13 14 18 20 21 22 16 15 removing 1-2 3-4 5-23 6-9 8-17 10-19 11-24
G+(4,8,11,20) contains Petersen
   via 9 12 13 14 17 24 20 22 16 15 removing 1-2 3-19 4-7 5-23 6-18 8-21 10-11
G+(4,8,11,15) contains Petersen
   via 9 24 11 13 12 17 22 16 15 14 removing 1-2 3-19 4-7 5-23 6-18 8-21 10-20
G+(4,8,12,13) contains Petersen
   via 7 12 24 14 18 20 21 22 16 15 removing 1-2 3-4 5-23 6-9 8-17 10-19 11-13
G+(4,8,12,16) contains Petersen
   via 12 13 14 16 24 17 18 23 21 22 removing 1-2 3-19 4-5 6-7 8-9 10-20 11-15
G+(4,8,13,14) contains Petersen
   via 13 24 14 15 16 19 18 22 21 20 removing 1-2 3-4 5-12 6-23 7-9 8-17 10-11
G+(4,8,14,15) contains Petersen
   via 8 21 11 13 12 24 15 16 22 14 removing 1-2 3-19 4-7 5-23 6-18 9-17 10-20
G+(4,8,15,16) contains Petersen
   via 8 9 12 13 21 24 16 22 17 14 removing 1-2 3-19 4-7 5-23 6-18 10-20 11-15
G+(4,8,16,22) contains Petersen
   via 8 9 16 15 21 23 24 22 17 18 removing 1-2 3-19 4-5 6-7 10-20 11-13 12-14
G+(4,8,19,20) contains Conc2
   via 1 2 19 24 23 8 7 20 21 10 11 12 13 14 15 16 22 18 9 17 removing 3-4 5-6
G+(4,8,20,21) contains Conc3
   via 1 2 3 4 5 6 7 24 9 10 11 12 13 14 15 16 17 18 21 22 removing 8-23 19-20
G+(4,8,21,22) contains Petersen
   via 6 7 18 17 9 16 15 21 24 22 removing 1-2 3-19 4-5 8-23 10-20 11-13 12-14
G+(5,6,1,2) contains Petersen
   via 4 12 10 11 21 18 17 22 16 15 removing 1-24 2-19 3-20 5-23 6-7 8-9 13-14
G+(5,6,1,12) contains Petersen
   via 7 12 13 14 18 20 21 22 16 15 removing 1-24 2-19 3-4 5-23 6-9 8-17 10-11
G+(5,6,2,19) contains Petersen
   via 4 12 16 15 18 21 22 17 24 20 removing 1-2 3-19 5-23 6-7 8-9 10-11 13-14
G+(5,6,2,10) contains Petersen
   via 4 12 16 15 18 21 22 17 24 20 removing 1-2 3-19 5-23 6-7 8-9 10-11 13-14
G+(5,6,10,11) contains Petersen
   via 11 23 12 13 20 15 16 22 17 14 removing 1-2 3-19 4-7 5-8 6-18 9-21 10-24
G+(5,6,10,13) contains Petersen
   via 4 21 11 24 12 18 15 16 22 17 removing 1-2 3-19 5-23 6-7 8-9 10-20 13-14
G+(5,6,11,20) contains Petersen
   via 12 13 14 15 16 23 17 22 20 24 removing 1-2 3-19 4-7 5-8 6-18 9-21 10-11
G+(5,6,11,15) contains Petersen
   via 11 13 12 23 24 22 16 15 14 17 removing 1-2 3-19 4-7 5-8 6-18 9-21 10-20
G+(5,6,12,13) contains Petersen
   via 4 12 24 13 21 18 17 22 16 14 removing 1-2 3-19 5-23 6-7 8-9 10-20 11-15
G+(5,6,12,16) contains Petersen
   via 7 24 12 14 18 20 21 22 16 15 removing 1-2 3-4 5-23 6-9 8-17 10-19 11-13
G+(5,6,13,14) contains Petersen
   via 4 21 11 13 12 18 15 16 22 17 removing 1-2 3-19 5-23 6-7 8-9 10-20 14-24
G+(5,6,14,15) contains Petersen
   via 11 13 12 16 15 21 23 24 14 22 removing 1-2 3-19 4-7 5-8 6-18 9-17 10-20
G+(5,6,15,16) contains Petersen
   via 8 9 17 14 12 21 22 16 24 15 removing 1-2 3-19 4-7 5-23 6-18 10-20 11-13
G+(5,6,16,22) contains Petersen
   via 12 13 14 15 16 21 22 24 19 20 removing 1-2 3-4 5-23 6-9 7-18 8-17 10-11
G+(5,6,19,20) contains Petersen
   via 4 12 16 15 18 21 22 17 24 20 removing 1-2 3-19 5-23 6-7 8-9 10-11 13-14
G+(5,6,20,21) contains Petersen
   via 4 5 16 15 18 21 22 17 23 24 removing 1-2 3-19 6-7 8-9 10-20 11-13 12-14
G+(5,6,21,22) contains Petersen
   via 5 8 21 15 16 23 24 22 17 18 removing 1-2 3-19 4-7 6-9 10-20 11-13 12-14
G+(6,7,1,2) contains Petersen
   via 4 12 10 11 21 18 17 22 16 15 removing 1-24 2-19 3-20 5-6 7-23 8-9 13-14
G+(6,7,1,12) contains Petersen
   via 7 12 10 11 21 18 17 22 16 15 removing 1-24 2-19 3-20 4-5 6-23 8-9 13-14
G+(6,7,2,19) contains Petersen
   via 4 12 16 15 18 21 22 17 24 20 removing 1-2 3-19 5-6 7-23 8-9 10-11 13-14
G+(6,7,2,10) contains Petersen
   via 4 12 16 15 18 21 22 17 24 20 removing 1-2 3-19 5-6 7-23 8-9 10-11 13-14
G+(6,7,10,11) contains Petersen
   via 11 23 12 13 20 15 16 22 18 14 removing 1-2 3-19 4-7 5-8 6-9 10-24 17-21
G+(6,7,10,13) contains Petersen
   via 4 21 11 24 12 18 15 16 22 17 removing 1-2 3-19 5-6 7-23 8-9 10-20 13-14
G+(6,7,11,20) contains Petersen
   via 12 13 14 15 16 23 18 22 20 24 removing 1-2 3-19 4-7 5-8 6-9 10-11 17-21
G+(6,7,11,15) contains Petersen
   via 11 13 12 23 24 22 16 15 14 18 removing 1-2 3-19 4-7 5-8 6-9 10-20 17-21
G+(6,7,12,13) contains Petersen
   via 4 12 24 13 21 18 17 22 16 14 removing 1-2 3-19 5-6 7-23 8-9 10-20 11-15
G+(6,7,12,16) contains Petersen
   via 7 24 12 13 21 18 17 22 16 14 removing 1-2 3-19 4-5 6-23 8-9 10-20 11-15
G+(6,7,13,14) contains Petersen
   via 4 21 11 13 12 18 15 16 22 17 removing 1-2 3-19 5-6 7-23 8-9 10-20 14-24
G+(6,7,14,15) contains Petersen
   via 6 21 11 13 12 23 15 16 22 18 removing 1-2 3-19 4-7 5-8 9-17 10-20 14-24
G+(6,7,15,16) contains Petersen
   via 6 12 14 15 21 23 18 22 16 24 removing 1-2 3-19 4-7 5-8 9-17 10-20 11-13
G+(6,7,16,22) contains Petersen
   via 7 8 9 17 18 24 16 15 21 22 removing 1-2 3-19 4-5 6-23 10-20 11-13 12-14
G+(6,7,19,20) contains Petersen
   via 4 12 16 15 18 21 22 17 24 20 removing 1-2 3-19 5-6 7-23 8-9 10-11 13-14
G+(6,7,20,21) contains Petersen
   via 4 5 6 17 18 21 24 15 16 22 removing 1-2 3-19 7-23 8-9 10-20 11-13 12-14
G+(6,7,21,22) contains Petersen
   via 6 9 21 15 16 23 24 22 17 18 removing 1-2 3-19 4-7 5-8 10-20 11-13 12-14
G+(6,9,1,2) contains Petersen
   via 5 12 10 11 21 18 17 22 16 15 removing 1-24 2-19 3-20 4-7 6-23 8-9 13-14
G+(6,9,1,12) contains Petersen
   via 12 13 14 15 16 23 17 22 21 20 removing 1-24 2-19 3-4 5-6 7-18 8-9 10-11
G+(6,9,2,19) contains Petersen
   via 5 12 16 15 18 21 22 17 24 20 removing 1-2 3-19 4-7 6-23 8-9 10-11 13-14
G+(6,9,2,10) contains Petersen
   via 5 12 16 15 18 21 22 17 24 20 removing 1-2 3-19 4-7 6-23 8-9 10-11 13-14
G+(6,9,10,11) contains Petersen
   via 11 23 12 13 20 15 16 22 17 14 removing 1-2 3-19 4-7 5-8 6-18 9-21 10-24
G+(6,9,10,13) contains Petersen
   via 5 21 11 24 12 18 15 16 22 17 removing 1-2 3-19 4-7 6-23 8-9 10-20 13-14
G+(6,9,11,20) contains Petersen
   via 12 13 14 15 16 23 17 22 20 24 removing 1-2 3-19 4-7 5-8 6-18 9-21 10-11
G+(6,9,11,15) contains Petersen
   via 11 13 12 23 24 22 16 15 14 17 removing 1-2 3-19 4-7 5-8 6-18 9-21 10-20
G+(6,9,12,13) contains Petersen
   via 5 12 24 13 21 18 17 22 16 14 removing 1-2 3-19 4-7 6-23 8-9 10-20 11-15
G+(6,9,12,16) contains Petersen
   via 12 14 15 16 24 21 20 23 17 22 removing 1-2 3-4 5-6 7-18 8-9 10-19 11-13
G+(6,9,13,14) contains Petersen
   via 5 21 11 13 12 18 15 16 22 17 removing 1-2 3-19 4-7 6-23 8-9 10-20 14-24
G+(6,9,14,15) contains Petersen
   via 11 13 12 16 15 21 23 24 14 22 removing 1-2 3-19 4-7 5-8 6-18 9-17 10-20
G+(6,9,15,16) contains Petersen
   via 6 12 13 14 18 23 21 22 16 24 removing 1-2 3-19 4-7 5-8 9-17 10-20 11-15
G+(6,9,16,22) contains Petersen
   via 12 13 14 15 16 21 22 24 19 20 removing 1-2 3-4 5-6 7-18 8-9 10-11 17-23
G+(6,9,19,20) contains Petersen
   via 5 12 16 15 18 21 22 17 24 20 removing 1-2 3-19 4-7 6-23 8-9 10-11 13-14
G+(6,9,20,21) contains Petersen
   via 6 7 18 15 16 23 17 22 21 24 removing 1-2 3-19 4-5 8-9 10-20 11-13 12-14
G+(6,9,21,22) contains Petersen
   via 5 6 18 17 8 16 15 21 24 22 removing 1-2 3-19 4-7 9-23 10-20 11-13 12-14
G+(7,18,1,2) contains Petersen
   via 2 16 15 20 19 24 18 17 22 21 removing 1-12 3-4 5-6 7-23 8-9 10-11 13-14
G+(7,18,1,12) contains Petersen
   via 12 16 15 20 19 24 18 17 22 21 removing 1-2 3-4 5-6 7-23 8-9 10-11 13-14
G+(7,18,2,19) contains Diamond
   via 10 2 13 12 1 14 11 15 16 18 24 22 17 21 8 9 20 19 removing 3-4 5-6 7-23
G+(7,18,2,10) contains Petersen
   via 2 20 15 16 24 17 18 23 21 22 removing 1-12 3-19 4-5 6-7 8-9 10-11 13-14
G+(7,18,10,11) contains Petersen
   via 11 23 12 13 20 15 16 22 18 14 removing 1-2 3-19 4-7 5-8 6-9 10-24 17-21
G+(7,18,10,13) contains Petersen
   via 10 11 15 16 24 17 18 23 21 22 removing 1-12 2-19 3-20 4-5 6-7 8-9 13-14
G+(7,18,11,20) contains Petersen
   via 12 13 14 15 16 23 18 22 20 24 removing 1-2 3-19 4-7 5-8 6-9 10-11 17-21
G+(7,18,11,15) contains Petersen
   via 11 13 12 23 24 22 16 15 14 18 removing 1-2 3-19 4-7 5-8 6-9 10-20 17-21
G+(7,18,12,13) contains Petersen
   via 10 11 15 16 24 17 18 23 21 22 removing 1-12 2-19 3-20 4-5 6-7 8-9 13-14
G+(7,18,12,16) contains Petersen
   via 12 13 14 16 24 17 18 23 21 22 removing 1-2 3-19 4-5 6-7 8-9 10-20 11-15
G+(7,18,13,14) contains Petersen
   via 10 11 15 16 13 17 18 23 21 22 removing 1-12 2-19 3-20 4-5 6-7 8-9 14-24
G+(7,18,14,15) contains Petersen
   via 6 21 11 13 12 23 15 16 22 18 removing 1-2 3-19 4-7 5-8 9-17 10-20 14-24
G+(7,18,15,16) contains Petersen
   via 6 12 14 15 21 23 18 22 16 24 removing 1-2 3-19 4-7 5-8 9-17 10-20 11-13
G+(7,18,16,22) contains Petersen
   via 8 9 16 15 21 23 24 22 17 18 removing 1-2 3-19 4-5 6-7 10-20 11-13 12-14
G+(7,18,19,20) contains Petersen
   via 10 11 15 14 13 19 22 21 20 24 removing 1-2 3-4 5-6 7-23 8-9 12-16 17-18
G+(7,18,20,21) contains Petersen
   via 13 14 15 20 19 21 22 17 18 24 removing 1-2 3-4 5-6 7-23 8-9 10-11 12-16
G+(7,18,21,22) contains Petersen
   via 6 9 21 15 16 23 24 22 17 18 removing 1-2 3-19 4-7 5-8 10-20 11-13 12-14
G+(8,9,1,2) contains Petersen
   via 5 12 10 11 21 18 17 22 16 15 removing 1-24 2-19 3-20 4-7 6-9 8-23 13-14
G+(8,9,1,12) contains Petersen
   via 8 12 10 11 21 18 17 22 16 15 removing 1-24 2-19 3-20 4-5 6-7 9-23 13-14
G+(8,9,2,19) contains Petersen
   via 5 12 16 15 18 21 22 17 24 20 removing 1-2 3-19 4-7 6-9 8-23 10-11 13-14
G+(8,9,2,10) contains Petersen
   via 5 12 16 15 18 21 22 17 24 20 removing 1-2 3-19 4-7 6-9 8-23 10-11 13-14
G+(8,9,10,11) contains Petersen
   via 9 12 13 14 17 23 21 22 16 15 removing 1-2 3-19 4-7 5-8 6-18 10-24 11-20
G+(8,9,10,13) contains Petersen
   via 5 21 11 24 12 18 15 16 22 17 removing 1-2 3-19 4-7 6-9 8-23 10-20 13-14
G+(8,9,11,20) contains Petersen
   via 9 12 13 14 17 23 21 22 16 15 removing 1-2 3-19 4-7 5-8 6-18 10-11 20-24
G+(8,9,11,15) contains Petersen
   via 9 12 13 14 17 23 21 22 16 15 removing 1-2 3-19 4-7 5-8 6-18 10-20 11-24
G+(8,9,12,13) contains Petersen
   via 5 12 24 13 21 18 17 22 16 14 removing 1-2 3-19 4-7 6-9 8-23 10-20 11-15
G+(8,9,12,16) contains Petersen
   via 8 24 12 13 21 18 17 22 16 14 removing 1-2 3-19 4-5 6-7 9-23 10-20 11-15
G+(8,9,13,14) contains Petersen
   via 5 21 11 13 12 18 15 16 22 17 removing 1-2 3-19 4-7 6-9 8-23 10-20 14-24
G+(8,9,14,15) contains Petersen
   via 11 13 12 16 15 21 23 24 14 22 removing 1-2 3-19 4-7 5-8 6-18 9-17 10-20
G+(8,9,15,16) contains Petersen
   via 9 12 13 14 17 23 21 22 16 24 removing 1-2 3-19 4-7 5-8 6-18 10-20 11-15
G+(8,9,16,22) contains Petersen
   via 8 23 9 13 21 18 17 22 24 14 removing 1-2 3-19 4-5 6-7 10-20 11-15 12-16
G+(8,9,19,20) contains Petersen
   via 5 12 16 15 18 21 22 17 24 20 removing 1-2 3-19 4-7 6-9 8-23 10-11 13-14
G+(8,9,20,21) contains Petersen
   via 6 7 18 17 9 16 15 24 21 22 removing 1-2 3-19 4-5 8-23 10-20 11-13 12-14
G+(8,9,21,22) contains Conc3
   via 1 2 3 4 5 6 7 21 9 10 11 12 13 14 15 16 17 18 24 22 removing 8-23 19-20
G+(9,17,1,2) contains Petersen
   via 6 12 10 11 21 18 17 22 16 15 removing 1-24 2-19 3-20 4-7 5-8 9-23 13-14
G+(9,17,1,12) contains Petersen
   via 12 13 14 15 16 23 17 22 21 20 removing 1-24 2-19 3-4 5-6 7-18 8-9 10-11
G+(9,17,2,19) contains Petersen
   via 6 12 16 15 18 21 22 17 24 20 removing 1-2 3-19 4-7 5-8 9-23 10-11 13-14
G+(9,17,2,10) contains Petersen
   via 6 12 16 15 18 21 22 17 24 20 removing 1-2 3-19 4-7 5-8 9-23 10-11 13-14
G+(9,17,10,11) contains Petersen
   via 11 23 12 13 20 15 16 22 17 14 removing 1-2 3-19 4-7 5-8 6-18 9-21 10-24
G+(9,17,10,13) contains Petersen
   via 6 21 11 24 12 18 15 16 22 17 removing 1-2 3-19 4-7 5-8 9-23 10-20 13-14
G+(9,17,11,20) contains Petersen
   via 12 13 14 15 16 23 17 22 20 24 removing 1-2 3-19 4-7 5-8 6-18 9-21 10-11
G+(9,17,11,15) contains Petersen
   via 11 13 12 23 24 22 16 15 14 17 removing 1-2 3-19 4-7 5-8 6-18 9-21 10-20
G+(9,17,12,13) contains Petersen
   via 6 12 24 13 21 18 17 22 16 14 removing 1-2 3-19 4-7 5-8 9-23 10-20 11-15
G+(9,17,12,16) contains Petersen
   via 12 14 15 16 24 21 20 23 17 22 removing 1-2 3-4 5-6 7-18 8-9 10-19 11-13
G+(9,17,13,14) contains Petersen
   via 6 21 11 13 12 18 15 16 22 17 removing 1-2 3-19 4-7 5-8 9-23 10-20 14-24
G+(9,17,14,15) contains Petersen
   via 9 21 11 13 12 23 15 16 22 17 removing 1-2 3-19 4-7 5-8 6-18 10-20 14-24
G+(9,17,15,16) contains Petersen
   via 9 12 14 15 21 23 17 22 16 24 removing 1-2 3-19 4-7 5-8 6-18 10-20 11-13
G+(9,17,16,22) contains Petersen
   via 12 13 14 15 16 21 22 24 19 20 removing 1-2 3-4 5-6 7-18 8-9 10-11 17-23
G+(9,17,19,20) contains Petersen
   via 6 12 16 15 18 21 22 17 24 20 removing 1-2 3-19 4-7 5-8 9-23 10-11 13-14
G+(9,17,20,21) contains Petersen
   via 8 9 16 15 18 21 22 17 23 24 removing 1-2 3-19 4-5 6-7 10-20 11-13 12-14
G+(9,17,21,22) contains Conc3
   via 1 2 3 4 5 6 7 21 23 10 11 12 13 14 15 16 17 18 24 22 removing 8-9 19-20
G+(17,18,1,2) contains Petersen
   via 6 12 10 11 21 18 23 22 16 15 removing 1-24 2-19 3-20 4-7 5-8 9-17 13-14
G+(17,18,1,12) contains Petersen
   via 12 16 15 20 19 24 23 17 22 21 removing 1-2 3-4 5-6 7-18 8-9 10-11 13-14
G+(17,18,2,19) contains Petersen
   via 6 12 16 15 18 21 22 23 24 20 removing 1-2 3-19 4-7 5-8 9-17 10-11 13-14
G+(17,18,2,10) contains Petersen
   via 6 12 16 15 18 21 22 23 24 20 removing 1-2 3-19 4-7 5-8 9-17 10-11 13-14
G+(17,18,10,11) contains Petersen
   via 6 21 11 24 12 18 15 16 22 23 removing 1-2 3-19 4-7 5-8 9-17 10-20 13-14
G+(17,18,10,13) contains Petersen
   via 6 21 11 24 12 18 15 16 22 23 removing 1-2 3-19 4-7 5-8 9-17 10-20 13-14
G+(17,18,11,20) contains Petersen
   via 13 14 15 22 17 20 24 23 18 21 removing 1-2 3-19 4-5 6-7 8-9 10-11 12-16
G+(17,18,11,15) contains Petersen
   via 11 13 14 15 24 21 18 23 17 22 removing 1-2 3-19 4-5 6-7 8-9 10-20 12-16
G+(17,18,12,13) contains Petersen
   via 6 12 24 13 21 18 23 22 16 14 removing 1-2 3-19 4-7 5-8 9-17 10-20 11-15
G+(17,18,12,16) contains Log
   via 1 2 6 7 4 3 5 12 10 21 17 18 13 11 22 23 14 15 16 24 removing 8-9 19-20
G+(17,18,13,14) contains Petersen
   via 6 21 11 13 12 18 15 16 22 23 removing 1-2 3-19 4-7 5-8 9-17 10-20 14-24
G+(17,18,14,15) contains Petersen
   via 10 11 15 16 13 17 23 18 21 22 removing 1-12 2-19 3-20 4-5 6-7 8-9 14-24
G+(17,18,15,16) contains Petersen
   via 10 11 24 16 13 17 23 18 21 22 removing 1-12 2-19 3-20 4-5 6-7 8-9 14-15
G+(17,18,16,22) contains Conc3
   via 1 2 3 4 5 6 7 21 17 10 11 12 13 14 15 16 23 18 22 24 removing 8-9 19-20
G+(17,18,19,20) contains Petersen
   via 6 12 16 15 18 21 22 23 24 20 removing 1-2 3-19 4-7 5-8 9-17 10-11 13-14
G+(17,18,20,21) contains Petersen
   via 8 9 13 14 18 21 24 23 17 22 removing 1-2 3-19 4-5 6-7 10-20 11-15 12-16
G+(17,18,21,22) contains Petersen
   via 12 13 14 15 16 21 24 22 19 20 removing 1-2 3-4 5-6 7-18 8-9 10-11 17-23
# Jumps onto legs
G+(3,4,17,22) contains Petersen
   via 6 7 23 8 9 22 24 17 18 21 removing 1-2 3-19 4-5 10-20 11-13 12-14 15-16
G+(3,4,18,14) contains Petersen
   via 8 12 16 15 24 21 22 18 19 20 removing 1-2 3-23 4-5 6-7 9-17 10-11 13-14
# G+(3,7,5,1)
G+(3,7,5,1)+(5,24,1,2) contains Petersen
   via 11 15 16 24 25 21 22 17 18 23 removing 1-26 2-19 3-20 4-5 6-7 8-9 10-13 12-14
G+(3,7,5,1)+(5,24,1,12) contains Log
   via 12 13 17 18 15 14 16 25 2 20 9 7 24 19 8 6 23 3 4 5 removing 1-26 10-11 21-22
G+(3,7,5,1)+(5,24,2,19) contains Petersen
   via 15 16 22 17 18 20 21 23 24 25 removing 1-2 3-19 4-5 6-7 8-9 10-26 11-13 12-14
G+(3,7,5,1)+(5,24,2,10) contains Petersen
   via 15 16 22 17 18 20 21 23 24 25 removing 1-2 3-19 4-5 6-7 8-9 10-26 11-13 12-14
G+(3,7,5,1)+(5,24,10,11) contains Petersen
   via 11 24 12 13 20 15 16 22 18 14 removing 1-2 3-19 4-23 5-25 6-8 7-9 10-26 17-21
G+(3,7,5,1)+(5,24,10,13) contains Petersen
   via 14 16 22 17 18 26 21 23 24 25 removing 1-2 3-19 4-5 6-7 8-9 10-20 11-15 12-13
G+(3,7,5,1)+(5,24,11,20) contains Petersen
   via 12 13 14 15 16 24 18 22 20 26 removing 1-2 3-19 4-23 5-25 6-8 7-9 10-11 17-21
G+(3,7,5,1)+(5,24,11,15) contains Petersen
   via 11 13 12 24 26 22 16 15 14 18 removing 1-2 3-19 4-23 5-25 6-8 7-9 10-20 17-21
G+(3,7,5,1)+(5,24,12,13) contains Petersen
   via 13 14 16 24 25 21 22 17 18 23 removing 1-2 3-19 4-5 6-7 8-9 10-20 11-15 12-26
G+(3,7,5,1)+(5,24,12,16) contains Log
   via 26 13 17 18 15 14 16 25 2 20 9 7 24 19 8 6 23 3 4 5 removing 1-12 10-11 21-22
G+(3,7,5,1)+(5,24,13,14) contains Petersen
   via 14 16 22 17 18 26 21 23 24 25 removing 1-2 3-19 4-5 6-7 8-9 10-20 11-15 12-13
G+(3,7,5,1)+(5,24,14,15) contains Petersen
   via 11 13 12 16 15 21 24 26 14 22 removing 1-2 3-19 4-23 5-25 6-8 7-18 9-17 10-20
G+(3,7,5,1)+(5,24,15,16) contains Petersen
   via 12 13 14 26 16 24 18 22 21 25 removing 1-2 3-19 4-23 5-8 6-7 9-17 10-20 11-15
G+(3,7,5,1)+(5,24,16,22) contains Petersen
   via 12 13 19 20 16 24 25 26 22 21 removing 1-2 3-23 4-8 5-6 7-18 9-17 10-11 14-15
G+(3,7,5,1)+(5,24,19,20) contains Petersen
   via 15 16 22 17 18 20 21 23 24 25 removing 1-2 3-19 4-5 6-7 8-9 10-26 11-13 12-14
G+(3,7,5,1)+(5,24,20,21) contains Petersen
   via 15 16 22 17 18 26 21 23 24 25 removing 1-2 3-19 4-5 6-7 8-9 10-20 11-13 12-14
G+(3,7,5,1)+(5,24,21,22) contains Petersen
   via 8 21 15 16 24 17 18 25 26 22 removing 1-2 3-19 4-5 6-9 7-23 10-20 11-13 12-14
G+(3,7,5,1)+(5,24,3,19) contains Petersen
   via 15 16 22 17 18 20 21 23 24 25 removing 1-2 3-26 4-5 6-7 8-9 10-19 11-13 12-14
G+(3,7,5,1)+(5,24,8,21) contains Petersen
   via 6 7 23 8 9 25 24 22 21 26 removing 1-2 3-19 4-5 10-20 11-13 12-14 15-16 17-18
G+(3,7,5,1)+(5,24,17,22) contains Petersen
   via 9 17 15 16 24 21 20 25 26 22 removing 1-2 3-23 4-8 5-6 7-18 10-19 11-13 12-14
G+(3,7,5,1)+(5,24,18,14) contains Petersen
   via 8 9 17 18 23 21 22 24 25 26 removing 1-2 3-19 4-5 6-7 10-20 11-13 12-14 15-16
G+(3,7,8,21) contains Petersen
   via 7 12 16 15 18 21 22 17 19 20 removing 1-2 3-23 4-5 6-9 8-24 10-11 13-14
G+(3,7,17,22) contains Petersen
   via 6 7 23 8 9 22 24 17 18 21 removing 1-2 3-19 4-5 10-20 11-13 12-14 15-16
G+(4,5,17,22) contains Petersen
   via 4 7 6 9 8 24 22 21 18 17 removing 1-2 3-19 5-23 10-20 11-13 12-14 15-16
G+(4,5,18,14) contains Petersen
   via 8 12 16 15 24 21 22 18 19 20 removing 1-2 3-4 5-23 6-7 9-17 10-11 13-14
G+(4,8,17,22) contains Petersen
   via 6 7 23 8 9 22 24 17 18 21 removing 1-2 3-19 4-5 10-20 11-13 12-14 15-16
G+(4,8,18,14) contains Petersen
   via 8 12 16 15 24 21 22 18 19 20 removing 1-2 3-4 5-23 6-7 9-17 10-11 13-14
G+(5,6,3,19) contains Petersen
   via 4 12 16 15 18 21 22 17 19 20 removing 1-2 3-24 5-23 6-7 8-9 10-11 13-14
G+(5,6,8,21) contains Petersen
   via 4 5 23 6 7 8 24 21 22 9 removing 1-2 3-19 10-20 11-13 12-14 15-16 17-18
G+(5,6,17,22) contains Petersen
   via 8 12 16 15 17 21 22 24 19 20 removing 1-2 3-4 5-23 6-9 7-18 10-11 13-14
G+(5,6,18,14) contains Petersen
   via 4 5 23 9 8 18 24 21 22 17 removing 1-2 3-19 6-7 10-20 11-13 12-14 15-16
G+(6,7,8,21) contains Petersen
   via 4 5 6 23 7 8 9 17 22 24 removing 1-2 3-19 10-20 11-21 12-13 16-18
G+(6,7,17,22) contains Petersen
   via 6 23 7 8 9 16 18 17 24 22 removing 1-2 3-19 4-5 10-20 11-21 12-13
G+(6,9,3,19) contains Petersen
   via 5 12 16 15 18 21 22 17 19 20 removing 1-2 3-24 4-7 6-23 8-9 10-11 13-14
G+(6,9,18,14) contains Petersen
   via 6 7 8 9 23 22 21 24 18 17 removing 1-2 3-19 4-5 10-20 11-13 12-14 15-16
G+(7,18,5,1) contains Petersen
   via 12 16 15 20 19 24 18 17 22 21 removing 1-2 3-4 5-6 7-23 8-9 10-11 13-14
G+(7,18,8,21) contains Petersen
   via 12 16 15 20 19 24 18 17 22 21 removing 1-2 3-4 5-6 7-23 8-9 10-11 13-14
G+(8,9,3,19) contains Petersen
   via 5 12 16 15 18 21 22 17 19 20 removing 1-2 3-24 4-7 6-9 8-23 10-11 13-14
G+(8,9,5,1) contains Diamond
   via 10 2 13 12 1 14 11 15 16 7 3 9 6 23 24 5 8 4 removing 17-18 19-20 21-22
G+(8,9,18,14) contains Petersen
   via 6 7 8 23 9 16 22 17 18 24 removing 1-2 3-19 4-5 10-20 11-21 12-13
G+(9,17,3,19) contains Petersen
   via 6 12 16 15 18 21 22 17 19 20 removing 1-2 3-24 4-7 5-8 9-23 10-11 13-14
G+(9,17,5,1) contains Diamond
   via 23 17 9 7 18 8 24 4 3 21 22 19 20 13 14 15 12 16 removing 1-2 5-6 10-11
G+(17,18,3,19) contains Petersen
   via 6 12 16 15 18 21 22 23 19 20 removing 1-2 3-24 4-7 5-8 9-17 10-11 13-14
G+(17,18,5,1) contains Petersen
   via 12 16 15 20 19 24 23 17 22 21 removing 1-2 3-4 5-6 7-18 8-9 10-11 13-14
G+(17,18,8,21) contains Petersen
   via 12 16 15 20 19 24 23 17 22 21 removing 1-2 3-4 5-6 7-18 8-9 10-11 13-14


##############################################################
# Proof of (16.4)
G=Concertina
# Testing augmenting paths from X={ 1 2 3 4 5 6 7 8 9}
# Direct jumps
G+(1,2,10,11) contains Petersen
   via 3 7 6 9 8 10 20 11 18 17 removing 1-12 2-19 4-5 13-14 15-16
G+(1,2,10,13) contains Conc3
   via 18 17 16 15 14 13 12 11 20 9 8 7 6 5 4 3 19 1 10 2
G+(1,2,11,15) contains Petersen
   via 7 20 11 13 12 18 17 16 15 14 removing 1-19 2-10 3-4 5-8 6-9
G+(1,2,12,13) contains Conc2
   via 18 17 16 15 14 13 12 11 10 9 8 7 6 5 4 3 2 1 20 19
G+(1,2,12,16) contains Petersen
   via 3 8 9 12 20 18 17 16 15 14 removing 1-19 2-10 4-5 6-7 11-13
G+(1,2,13,14) contains Petersen
   via 9 11 10 13 20 17 18 14 15 16 removing 1-12 2-19 3-4 5-8 6-7
G+(1,2,14,15) contains Petersen
   via 6 9 11 13 12 20 15 16 17 14 removing 1-19 2-10 3-4 5-8 7-18
G+(1,2,14,18) contains Petersen
   via 2 3 8 9 19 16 15 20 18 17 removing 1-12 4-5 6-7 10-11 13-14
G+(1,2,15,16) contains Petersen
   via 6 7 18 17 9 12 14 15 20 16 removing 1-19 2-10 3-4 5-8 11-13
G+(1,2,16,17) contains Petersen
   via 9 11 10 13 12 17 20 16 15 14 removing 1-19 2-3 4-7 5-8 6-18
G+(1,2,17,18) contains Petersen
   via 6 11 10 13 12 18 20 16 15 14 removing 1-19 2-3 4-7 5-8 9-17
G+(1,5,10,11) contains Petersen
   via 10 13 12 19 20 17 16 15 14 18 removing 1-2 3-7 4-5 6-9 8-11
G+(1,5,10,13) contains Petersen
   via 3 11 20 13 12 18 17 16 15 14 removing 1-19 2-10 4-5 6-7 8-9
G+(1,5,11,15) contains Petersen
   via 11 13 12 19 20 17 16 15 14 18 removing 1-2 3-10 4-7 5-8 6-9
G+(1,5,12,13) contains Petersen
   via 3 8 9 20 12 18 17 16 15 14 removing 1-19 2-10 4-5 6-7 11-13
G+(1,5,12,16) contains Conc2
   via 18 17 16 15 14 13 20 11 10 9 8 7 6 5 4 3 2 19 12 1
G+(1,5,13,14) contains Petersen
   via 9 11 10 13 20 17 18 14 15 16 removing 1-2 3-4 5-8 6-7 12-19
G+(1,5,14,15) contains Petersen
   via 9 11 13 12 19 17 14 20 15 16 removing 1-2 3-10 4-7 5-8 6-18
G+(1,5,14,18) contains Petersen
   via 10 11 19 12 13 18 20 14 15 16 removing 1-2 3-4 5-8 6-7 9-17
G+(1,5,15,16) contains Petersen
   via 7 10 11 17 18 20 15 14 13 16 removing 1-2 3-4 5-8 6-9 12-19
G+(1,5,16,17) contains Diamond
   via 16 20 12 1 19 13 11 10 2 18 17 3 7 4 5 6 8 9 removing 14-15
G+(1,5,17,18) contains Petersen
   via 10 11 19 12 13 17 20 14 15 16 removing 1-2 3-4 5-6 7-18 8-9
G+(2,3,10,11) contains Conc3
   via 18 17 16 15 14 13 12 11 10 9 8 7 6 5 4 3 2 1 20 19
G+(2,3,10,13) contains Petersen
   via 3 7 6 9 8 20 10 11 18 17 removing 1-12 2-19 4-5 13-14 15-16
G+(2,3,11,15) contains Petersen
   via 7 20 11 13 12 18 17 16 15 14 removing 1-2 3-4 5-8 6-9 10-19
G+(2,3,12,13) contains Petersen
   via 3 11 10 13 20 18 17 16 15 14 removing 1-12 2-19 4-5 6-7 8-9
G+(2,3,12,16) contains Petersen
   via 9 11 15 14 12 17 16 20 19 18 removing 1-2 3-4 5-8 6-7 10-13
G+(2,3,13,14) contains Petersen
   via 8 11 10 13 20 17 18 14 15 16 removing 1-12 2-19 3-7 4-5 6-9
G+(2,3,14,15) contains Petersen
   via 7 19 10 13 12 18 17 16 20 14 removing 1-2 3-4 5-8 6-9 11-15
G+(2,3,14,18) contains Diamond
   via 10 2 13 12 1 14 11 15 16 20 19 17 18 9 6 7 8 3 removing 4-5
G+(2,3,15,16) contains Petersen
   via 10 11 15 14 13 19 20 16 17 18 removing 1-2 3-4 5-12 6-8 7-9
G+(2,3,16,17) contains Petersen
   via 9 11 10 13 12 17 20 16 15 14 removing 1-2 3-19 4-7 5-8 6-18
G+(2,3,17,18) contains Petersen
   via 6 11 10 13 12 18 20 16 15 14 removing 1-2 3-19 4-7 5-8 9-17
G+(3,4,10,11) contains Log
   via 12 13 17 18 15 14 16 1 10 11 9 7 2 20 8 6 3 19 4 5
G+(3,4,10,13) contains Petersen
   via 7 10 20 13 12 18 17 16 15 14 removing 1-2 3-19 4-5 6-9 8-11
G+(3,4,11,15) contains Petersen
   via 7 20 11 13 12 18 17 16 15 14 removing 1-2 3-10 4-19 5-8 6-9
G+(3,4,12,13) contains Petersen
   via 7 11 8 20 12 18 17 16 15 14 removing 1-2 3-19 4-5 6-9 10-13
G+(3,4,12,16) contains Petersen
   via 8 9 12 14 15 19 20 16 17 18 removing 1-2 3-10 4-5 6-7 11-13
G+(3,4,13,14) contains Petersen
   via 8 11 10 13 20 17 18 14 15 16 removing 1-2 3-19 4-5 6-12 7-9
G+(3,4,14,15) contains Petersen
   via 6 9 11 13 12 20 15 16 17 14 removing 1-2 3-10 4-19 5-8 7-18
G+(3,4,14,18) contains Petersen
   via 8 11 10 13 12 20 18 16 15 14 removing 1-2 3-19 4-5 6-7 9-17
G+(3,4,15,16) contains Petersen
   via 6 7 18 17 9 12 14 15 20 16 removing 1-2 3-10 4-19 5-8 11-13
G+(3,4,16,17) contains Petersen
   via 6 7 19 8 9 16 20 17 18 15 removing 1-2 3-10 4-5 11-13 12-14
G+(3,4,17,18) contains Petersen
   via 4 5 6 9 8 20 18 15 16 17 removing 1-2 3-10 7-19 11-13 12-14
G+(3,7,10,11) contains Petersen
   via 7 20 10 13 12 18 17 16 15 14 removing 1-2 3-19 4-5 6-9 8-11
G+(3,7,10,13) contains Petersen
   via 6 7 19 8 9 10 20 17 18 11 removing 1-12 2-3 4-5 13-14 15-16
G+(3,7,11,15) contains Petersen
   via 7 20 11 13 12 18 17 16 15 14 removing 1-2 3-10 4-19 5-8 6-9
G+(3,7,12,13) contains Petersen
   via 10 11 15 14 13 17 16 20 19 18 removing 1-12 2-3 4-5 6-7 8-9
G+(3,7,12,16) contains Petersen
   via 8 9 12 14 15 19 20 16 17 18 removing 1-2 3-10 4-5 6-7 11-13
G+(3,7,13,14) contains Petersen
   via 8 11 10 13 20 17 18 14 15 16 removing 1-12 2-3 4-5 6-9 7-19
G+(3,7,14,15) contains Petersen
   via 6 9 11 13 12 20 15 16 17 14 removing 1-2 3-10 4-19 5-8 7-18
G+(3,7,14,18) contains Conc2
   via 1 2 3 4 5 6 19 8 9 10 11 12 13 14 15 16 17 20 7 18
G+(3,7,15,16) contains Petersen
   via 6 7 18 17 9 12 14 15 20 16 removing 1-2 3-10 4-19 5-8 11-13
G+(3,7,16,17) contains Petersen
   via 6 7 19 8 9 16 20 17 18 15 removing 1-2 3-10 4-5 11-13 12-14
G+(3,7,17,18) contains Petersen
   via 4 5 6 9 8 20 18 15 16 17 removing 1-2 3-10 7-19 11-13 12-14
G+(4,5,10,11) contains Petersen
   via 5 20 10 13 12 18 17 16 15 14 removing 1-2 3-7 4-19 6-9 8-11
G+(4,5,10,13) contains Petersen
   via 7 10 20 13 12 18 17 16 15 14 removing 1-2 3-4 5-19 6-9 8-11
G+(4,5,11,15) contains Petersen
   via 5 20 11 13 12 18 17 16 15 14 removing 1-2 3-10 4-7 6-9 8-19
G+(4,5,12,13) contains Petersen
   via 7 11 8 20 12 18 17 16 15 14 removing 1-2 3-4 5-19 6-9 10-13
G+(4,5,12,16) contains Petersen
   via 4 8 9 12 20 18 17 16 15 14 removing 1-2 3-10 5-19 6-7 11-13
G+(4,5,13,14) contains Petersen
   via 8 11 10 13 20 17 18 14 15 16 removing 1-2 3-4 5-12 6-19 7-9
G+(4,5,14,15) contains Petersen
   via 8 11 13 12 19 17 14 20 15 16 removing 1-2 3-10 4-7 5-6 9-18
G+(4,5,14,18) contains Petersen
   via 8 11 10 13 12 20 18 16 15 14 removing 1-2 3-4 5-19 6-7 9-17
G+(4,5,15,16) contains Petersen
   via 5 19 8 13 12 18 17 16 20 14 removing 1-2 3-10 4-7 6-9 11-15
G+(4,5,16,17) contains Petersen
   via 4 7 6 9 8 20 16 15 18 17 removing 1-2 3-10 5-19 11-13 12-14
G+(4,5,17,18) contains Petersen
   via 5 6 9 8 19 16 17 20 18 15 removing 1-2 3-10 4-7 11-13 12-14
G+(4,8,10,11) contains Conc1
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20
G+(4,8,10,13) contains Petersen
   via 7 10 20 13 12 18 17 16 15 14 removing 1-2 3-4 5-19 6-9 8-11
G+(4,8,11,15) contains Petersen
   via 5 20 11 13 12 18 17 16 15 14 removing 1-2 3-10 4-7 6-9 8-19
G+(4,8,12,13) contains Petersen
   via 7 11 8 20 12 18 17 16 15 14 removing 1-2 3-4 5-19 6-9 10-13
G+(4,8,12,16) contains Petersen
   via 8 9 12 14 15 19 20 16 17 18 removing 1-2 3-10 4-5 6-7 11-13
G+(4,8,13,14) contains Petersen
   via 8 11 10 13 20 17 18 14 15 16 removing 1-2 3-4 5-12 6-19 7-9
G+(4,8,14,15) contains Petersen
   via 8 11 13 12 19 17 14 20 15 16 removing 1-2 3-10 4-7 5-6 9-18
G+(4,8,14,18) contains Petersen
   via 8 11 10 13 12 20 18 16 15 14 removing 1-2 3-4 5-19 6-7 9-17
G+(4,8,15,16) contains Petersen
   via 5 19 8 13 12 18 17 16 20 14 removing 1-2 3-10 4-7 6-9 11-15
G+(4,8,16,17) contains Petersen
   via 6 7 19 8 9 16 20 17 18 15 removing 1-2 3-10 4-5 11-13 12-14
G+(4,8,17,18) contains Petersen
   via 5 6 9 8 19 16 17 20 18 15 removing 1-2 3-10 4-7 11-13 12-14
G+(5,6,10,11) contains Petersen
   via 4 11 20 13 12 18 17 16 15 14 removing 1-2 3-10 5-19 6-7 8-9
G+(5,6,10,13) contains Petersen
   via 4 11 20 13 12 18 17 16 15 14 removing 1-2 3-10 5-19 6-7 8-9
G+(5,6,11,15) contains Petersen
   via 11 13 12 19 20 17 16 15 14 18 removing 1-2 3-10 4-7 5-8 6-9
G+(5,6,12,13) contains Petersen
   via 4 8 9 20 12 18 17 16 15 14 removing 1-2 3-10 5-19 6-7 11-13
G+(5,6,12,16) contains Petersen
   via 7 11 8 12 20 18 17 16 15 14 removing 1-2 3-4 5-19 6-9 10-13
G+(5,6,13,14) contains Petersen
   via 4 8 9 20 12 18 17 16 15 14 removing 1-2 3-10 5-19 6-7 11-13
G+(5,6,14,15) contains Petersen
   via 9 11 13 12 19 17 14 20 15 16 removing 1-2 3-10 4-7 5-8 6-18
G+(5,6,14,18) contains Petersen
   via 4 5 19 9 8 18 20 15 16 17 removing 1-2 3-10 6-7 11-13 12-14
G+(5,6,15,16) contains Petersen
   via 5 8 15 14 12 19 20 16 17 18 removing 1-2 3-10 4-7 6-9 11-13
G+(5,6,16,17) contains Petersen
   via 8 11 10 13 12 17 20 16 15 14 removing 1-2 3-4 5-19 6-9 7-18
G+(5,6,17,18) contains Petersen
   via 5 11 10 13 12 20 17 16 15 14 removing 1-2 3-4 6-19 7-18 8-9
G+(6,7,10,11) contains Petersen
   via 4 11 20 13 12 18 17 16 15 14 removing 1-2 3-10 5-6 7-19 8-9
G+(6,7,10,13) contains Petersen
   via 4 11 20 13 12 18 17 16 15 14 removing 1-2 3-10 5-6 7-19 8-9
G+(6,7,11,15) contains Petersen
   via 11 13 12 19 20 17 16 15 14 18 removing 1-2 3-10 4-7 5-8 6-9
G+(6,7,12,13) contains Petersen
   via 4 8 9 20 12 18 17 16 15 14 removing 1-2 3-10 5-6 7-19 11-13
G+(6,7,12,16) contains Petersen
   via 7 8 9 12 20 18 17 16 15 14 removing 1-2 3-10 4-5 6-19 11-13
G+(6,7,13,14) contains Petersen
   via 4 8 9 20 12 18 17 16 15 14 removing 1-2 3-10 5-6 7-19 11-13
G+(6,7,14,15) contains Petersen
   via 6 9 11 13 12 19 15 16 17 18 removing 1-2 3-10 4-7 5-8 14-20
G+(6,7,14,18) contains Petersen
   via 4 5 6 9 8 18 20 15 16 17 removing 1-2 3-10 7-19 11-13 12-14
G+(6,7,15,16) contains Petersen
   via 6 9 15 14 12 19 20 16 17 18 removing 1-2 3-10 4-7 5-8 11-13
G+(6,7,16,17) contains Petersen
   via 6 19 7 8 9 14 18 17 20 15 removing 1-2 3-10 4-5 11-13 12-16
G+(6,7,17,18) contains Conc2
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20
G+(6,9,10,11) contains Petersen
   via 5 11 20 13 12 18 17 16 15 14 removing 1-2 3-10 4-7 6-19 8-9
G+(6,9,10,13) contains Petersen
   via 5 11 20 13 12 18 17 16 15 14 removing 1-2 3-10 4-7 6-19 8-9
G+(6,9,11,15) contains Petersen
   via 6 20 11 13 12 18 17 16 15 14 removing 1-2 3-10 4-7 5-8 9-19
G+(6,9,12,13) contains Petersen
   via 5 8 9 20 12 18 17 16 15 14 removing 1-2 3-10 4-7 6-19 11-13
G+(6,9,12,16) contains Petersen
   via 8 9 19 10 11 12 20 16 17 13 removing 1-2 3-4 5-6 7-18 14-15
G+(6,9,13,14) contains Petersen
   via 5 8 9 20 12 18 17 16 15 14 removing 1-2 3-10 4-7 6-19 11-13
G+(6,9,14,15) contains Petersen
   via 9 11 13 12 19 17 14 20 15 16 removing 1-2 3-10 4-7 5-8 6-18
G+(6,9,14,18) contains Petersen
   via 6 7 8 9 19 16 15 20 18 17 removing 1-2 3-10 4-5 11-13 12-14
G+(6,9,15,16) contains Petersen
   via 6 19 9 13 12 18 17 16 20 14 removing 1-2 3-10 4-7 5-8 11-15
G+(6,9,16,17) contains Petersen
   via 8 11 10 13 12 17 20 16 15 14 removing 1-2 3-4 5-6 7-18 9-19
G+(6,9,17,18) contains Conc3
   via 1 2 3 4 5 6 7 8 19 10 11 12 13 14 15 16 20 18 9 17
G+(8,9,10,11) contains Petersen
   via 5 11 20 13 12 18 17 16 15 14 removing 1-2 3-10 4-7 6-9 8-19
G+(8,9,10,13) contains Petersen
   via 5 11 20 13 12 18 17 16 15 14 removing 1-2 3-10 4-7 6-9 8-19
G+(8,9,11,15) contains Conc1
   via 1 2 3 4 5 6 7 19 9 10 20 12 13 14 15 16 17 18 8 11
G+(8,9,12,13) contains Petersen
   via 5 8 15 16 12 18 14 20 19 17 removing 1-2 3-10 4-7 6-9 11-13
G+(8,9,12,16) contains Petersen
   via 8 11 10 13 20 18 17 16 15 14 removing 1-12 2-3 4-5 6-7 9-19
G+(8,9,13,14) contains Petersen
   via 5 8 15 16 12 18 14 20 19 17 removing 1-2 3-10 4-7 6-9 11-13
G+(8,9,14,15) contains Petersen
   via 8 11 13 12 19 18 14 20 15 16 removing 1-2 3-10 4-5 6-7 9-17
G+(8,9,14,18) contains Petersen
   via 6 7 8 19 9 14 15 17 18 20 removing 1-2 3-10 4-5 11-13 12-16
G+(8,9,15,16) contains Log
   via 1 2 6 7 4 3 5 12 10 8 9 18 13 11 19 17 14 15 20 16
G+(8,9,16,17) contains Conc3
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20
G+(8,9,17,18) contains Petersen
   via 8 11 10 13 12 20 17 16 15 14 removing 1-2 3-4 5-6 7-18 9-19
# Jumps onto legs
G+(1,2,7,18) contains Petersen
   via 2 3 4 5 19 17 18 20 7 6 removing 1-12 8-9 10-11 13-14 15-16
G+(1,2,8,11) contains Petersen
   via 2 3 7 6 19 17 18 20 8 9 removing 1-12 4-5 10-11 13-14 15-16
G+(1,2,9,17) contains Petersen
   via 6 11 10 13 12 18 17 16 15 14 removing 1-19 2-3 4-7 5-8 9-20
G+(1,5,7,18) contains Petersen
   via 10 11 19 12 13 17 18 14 15 16 removing 1-2 3-4 5-6 7-20 8-9
G+(1,5,8,11) contains Petersen
   via 10 11 19 12 13 17 18 14 15 16 removing 1-2 3-7 4-5 6-9 8-20
G+(1,5,9,17) contains Bigdrum
   via 11 10 13 12 16 2 1 18 17 3 7 19 20 4 5 6 9 8 removing 14-15
# G+(2,3,8,11)
G+(2,3,8,11)+(8,20,10,11) contains Petersen
   via 7 12 13 14 18 20 21 17 16 15 removing 1-2 3-4 5-8 6-9 10-19 11-22
G+(2,3,8,11)+(8,20,10,13) contains Petersen
   via 7 12 13 14 18 20 21 17 16 15 removing 1-2 3-4 5-8 6-9 10-19 11-22
G+(2,3,8,11)+(8,20,11,15) contains Conc3
   via 18 17 16 15 14 13 12 21 10 9 8 7 6 5 4 3 2 1 20 19 removing 11-22
G+(2,3,8,11)+(8,20,12,13) contains Petersen
   via 7 12 22 14 18 20 21 17 16 15 removing 1-2 3-4 5-8 6-9 10-19 11-13
G+(2,3,8,11)+(8,20,12,16) contains Petersen
   via 10 11 15 14 13 17 16 22 21 18 removing 1-12 2-19 3-20 4-5 6-7 8-9
G+(2,3,8,11)+(8,20,13,14) contains Petersen
   via 13 22 14 15 16 19 18 17 21 20 removing 1-2 3-4 5-12 6-8 7-9 10-11
G+(2,3,8,11)+(8,20,14,15) contains Petersen
   via 11 13 12 16 15 20 21 22 14 18 removing 1-2 3-4 5-8 6-7 9-17 10-19
G+(2,3,8,11)+(8,20,14,18) contains Petersen
   via 12 13 14 15 16 21 22 18 19 20 removing 1-2 3-4 5-8 6-7 9-17 10-11
G+(2,3,8,11)+(8,20,15,16) contains Conc2
   via 18 17 16 22 15 11 12 21 20 9 8 7 6 5 4 3 19 1 10 2 removing 13-14
G+(2,3,8,11)+(8,20,16,17) contains Conc4
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22
G+(2,3,8,11)+(8,20,17,18) contains Petersen
   via 12 13 14 15 16 21 22 17 19 20 removing 1-2 3-4 5-6 7-18 8-9 10-11
G+(2,3,8,11)+(8,20,1,12) contains Petersen
   via 12 13 14 15 16 22 18 17 19 20 removing 1-2 3-7 4-5 6-9 8-21 10-11
G+(2,3,8,11)+(8,20,2,10) contains Petersen
   via 7 12 13 14 18 20 21 17 16 15 removing 1-2 3-4 5-8 6-9 10-11 19-22
G+(2,3,8,11)+(8,20,7,18) contains Petersen
   via 12 13 14 15 16 21 18 17 19 20 removing 1-2 3-4 5-6 7-22 8-9 10-11
G+(2,3,9,17) contains Petersen
   via 6 11 10 13 12 18 17 16 15 14 removing 1-2 3-19 4-7 5-8 9-20
G+(3,4,1,12) contains Petersen
   via 10 11 19 12 13 17 18 14 15 16 removing 1-20 2-3 4-5 6-7 8-9
G+(3,4,9,17) contains Petersen
   via 4 5 6 7 19 8 9 20 17 18 removing 1-2 3-10 11-13 12-14 15-16
G+(3,7,1,12) contains Petersen
   via 10 11 19 12 13 17 18 14 15 16 removing 1-20 2-3 4-5 6-7 8-9
G+(3,7,8,11) contains Petersen
   via 7 11 10 13 12 18 17 16 15 14 removing 1-2 3-19 4-5 6-9 8-20
G+(3,7,9,17) contains Petersen
   via 4 5 6 7 19 8 9 20 17 18 removing 1-2 3-10 11-13 12-14 15-16
G+(4,5,2,10) contains Petersen
   via 3 11 10 13 12 18 17 16 15 14 removing 1-5 2-20 4-19 6-7 8-9
G+(4,5,7,18) contains Petersen
   via 10 11 19 12 13 17 18 14 15 16 removing 1-2 3-4 5-6 7-20 8-9
G+(4,5,9,17) contains Petersen
   via 4 19 5 6 7 8 16 17 20 9 removing 1-2 3-10 11-13 12-14 15-18
G+(4,8,1,12) contains Petersen
   via 10 11 19 12 13 17 18 14 15 16 removing 1-20 2-3 4-5 6-7 8-9
# G+(4,8,2,10)
G+(4,8,2,10)+(2,20,10,11) contains Petersen
   via 7 12 13 14 18 21 20 17 16 15 removing 1-2 3-4 5-19 6-9 8-11 10-22
G+(4,8,2,10)+(2,20,10,13) contains Conc1
   via 1 2 3 4 5 6 7 8 9 21 11 12 13 14 15 16 17 18 19 20 removing 10-22
G+(4,8,2,10)+(2,20,11,15) contains Petersen
   via 5 22 11 13 12 18 17 16 15 14 removing 1-2 3-21 4-7 6-9 8-19 10-20
G+(4,8,2,10)+(2,20,12,13) contains Log
   via 1 2 6 7 4 3 5 12 21 19 9 18 22 20 8 17 13 10 11 16 removing 14-15
G+(4,8,2,10)+(2,20,12,16) contains Petersen
   via 9 11 15 14 12 17 16 22 20 18 removing 1-2 3-21 4-5 6-7 8-19 10-13
G+(4,8,2,10)+(2,20,13,14) contains Petersen
   via 9 11 10 13 17 21 20 18 14 22 removing 1-12 2-3 4-5 6-7 8-19 15-16
G+(4,8,2,10)+(2,20,14,15) contains Petersen
   via 8 11 13 12 19 17 14 22 15 16 removing 1-2 3-21 4-7 5-6 9-18 10-20
G+(4,8,2,10)+(2,20,14,18) contains Petersen
   via 8 9 17 16 15 19 18 22 21 20 removing 1-12 2-3 4-5 6-7 10-11 13-14
G+(4,8,2,10)+(2,20,15,16) contains Petersen
   via 10 11 15 14 13 20 22 16 17 18 removing 1-2 3-21 4-7 5-12 6-9 8-19
G+(4,8,2,10)+(2,20,16,17) contains Petersen
   via 9 11 10 13 12 17 22 16 15 14 removing 1-2 3-21 4-7 5-19 6-18 8-20
G+(4,8,2,10)+(2,20,17,18) contains Petersen
   via 6 11 10 13 12 18 22 16 15 14 removing 1-2 3-21 4-7 5-19 8-20 9-17
G+(4,8,2,10)+(2,20,7,18) contains Diamond
   via 2 21 3 7 22 4 1 5 6 19 20 9 8 17 18 14 12 13 removing 10-11 15-16
G+(4,8,2,10)+(2,20,8,11) contains Petersen
   via 7 12 13 14 18 21 20 17 16 15 removing 1-2 3-4 5-19 6-9 8-22 10-11
G+(4,8,2,10)+(2,20,9,17) contains Petersen
   via 6 11 10 13 12 18 17 16 15 14 removing 1-2 3-21 4-7 5-19 8-20 9-22
G+(4,8,7,18) contains Petersen
   via 10 11 19 12 13 17 18 14 15 16 removing 1-2 3-4 5-6 7-20 8-9
G+(5,6,2,10) contains Petersen
   via 4 11 10 13 12 18 17 16 15 14 removing 1-2 3-20 5-19 6-7 8-9
G+(5,6,8,11) contains Petersen
   via 4 5 19 6 7 8 20 18 17 9 removing 1-2 3-10 11-13 12-14 15-16
G+(6,7,1,12) contains Petersen
   via 7 11 10 13 12 18 17 16 15 14 removing 1-20 2-3 4-5 6-19 8-9
G+(6,7,2,10) contains Petersen
   via 4 11 10 13 12 18 17 16 15 14 removing 1-2 3-20 5-6 7-19 8-9
G+(6,7,8,11) contains Petersen
   via 4 5 6 19 7 8 9 17 16 20 removing 1-2 3-10 11-13 12-14 15-18
G+(6,9,1,12) contains Diamond
   via 6 19 5 1 20 4 7 3 2 8 9 10 11 13 12 16 18 17 removing 14-15
G+(6,9,2,10) contains Petersen
   via 5 11 10 13 12 18 17 16 15 14 removing 1-2 3-20 4-7 6-19 8-9
G+(8,9,1,12) contains Petersen
   via 8 11 10 13 12 18 17 16 15 14 removing 1-20 2-3 4-5 6-7 9-19
G+(8,9,2,10) contains Petersen
   via 5 11 10 13 12 18 17 16 15 14 removing 1-2 3-20 4-7 6-9 8-19
G+(8,9,7,18) contains Petersen
   via 8 11 10 13 12 18 17 16 15 14 removing 1-2 3-4 5-6 7-20 9-19


##############################################################
# Proof of (17.1), claim (1)(i)
G=Antilog
# Direct jumps from X={ 1 2 3 4 5 6 7}
G+(1,2,8,13) contains Petersen
   via 9 14 10 12 20 13 15 19 18 17 removing 1-21 2-7 3-4 5-6 8-22 11-16
G+(1,2,8,20) contains Petersen
   via 3 22 8 10 14 12 17 18 20 16 removing 1-21 2-11 4-6 5-7 9-13 15-19
G+(1,2,9,13) contains Petersen
   via 9 14 10 12 20 22 15 19 18 17 removing 1-21 2-7 3-4 5-6 8-13 11-16
G+(1,2,9,14) contains Petersen
   via 5 9 13 17 12 19 20 16 22 18 removing 1-21 2-7 3-4 6-8 10-14 11-15
G+(1,2,10,14) contains Petersen
   via 5 9 13 17 12 19 20 16 14 18 removing 1-21 2-7 3-4 6-8 10-22 11-15
G+(1,2,10,15) contains Petersen
   via 4 9 13 17 12 19 20 16 14 18 removing 1-8 2-21 3-7 5-6 10-22 11-15
G+(1,2,11,15) contains Petersen
   via 4 9 13 17 12 19 20 16 14 18 removing 1-8 2-21 3-7 5-6 10-15 11-22
G+(1,2,11,16) contains Petersen
   via 3 9 13 17 12 19 20 16 14 18 removing 1-8 2-21 4-6 5-7 10-15 11-22
G+(1,2,12,16) contains Petersen
   via 3 9 13 17 12 19 20 22 14 18 removing 1-8 2-21 4-6 5-7 10-15 11-16
G+(1,2,12,17) contains Petersen
   via 8 10 14 12 20 17 18 19 15 22 removing 1-21 2-7 3-5 4-6 9-13 11-16
G+(1,2,13,17) contains Petersen
   via 10 12 20 13 14 15 19 18 17 22 removing 1-21 2-7 3-4 5-6 8-9 11-16
G+(1,2,14,18) contains Petersen
   via 10 12 17 13 14 19 18 22 16 20 removing 1-21 2-7 3-4 5-6 8-9 11-15
G+(1,2,15,19) contains Petersen
   via 7 9 14 18 12 22 15 16 20 19 removing 1-21 2-11 3-4 5-10 6-8 13-17
G+(1,2,16,20) contains Petersen
   via 8 10 14 18 17 20 22 16 15 19 removing 1-21 2-11 3-12 4-6 5-7 9-13
G+(1,2,17,18) contains Petersen
   via 8 10 15 11 22 20 19 18 14 16 removing 1-21 2-7 3-5 4-6 9-13 12-17
G+(1,2,18,19) contains Petersen
   via 7 9 13 17 12 22 20 16 14 18 removing 1-21 2-11 3-4 5-10 6-8 15-19
G+(1,2,19,20) contains Petersen
   via 7 10 14 18 12 22 20 16 15 19 removing 1-21 2-11 3-4 5-6 8-9 13-17
G+(1,6,8,13) contains Petersen
   via 3 8 22 10 14 12 17 18 20 16 removing 1-21 2-11 4-6 5-7 9-13 15-19
G+(1,6,8,20) contains Petersen
   via 9 14 10 12 20 13 15 19 18 17 removing 1-21 2-7 3-4 5-6 8-22 11-16
G+(1,6,9,13) contains Petersen
   via 3 8 13 10 14 12 17 18 20 16 removing 1-21 2-11 4-6 5-7 9-22 15-19
G+(1,6,9,14) contains Petersen
   via 5 9 13 17 12 19 20 16 22 18 removing 1-8 2-7 3-4 6-21 10-14 11-15
G+(1,6,10,14) contains Petersen
   via 5 9 13 17 12 19 20 16 14 18 removing 1-8 2-7 3-4 6-21 10-22 11-15
G+(1,6,10,15) contains Petersen
   via 8 14 11 15 21 20 16 12 18 19 removing 1-2 3-7 4-9 5-6 10-22 13-17
G+(1,6,11,15) contains Petersen
   via 8 14 11 22 21 20 16 12 18 19 removing 1-2 3-7 4-9 5-6 10-15 13-17
G+(1,6,11,16) contains Petersen
   via 8 13 11 19 20 21 22 16 17 18 removing 1-2 3-12 4-6 5-7 9-14 10-15
G+(1,6,12,16) contains Petersen
   via 8 13 11 15 21 20 16 22 17 19 removing 1-2 3-12 4-6 5-7 9-14 10-18
G+(1,6,12,17) contains Petersen
   via 8 13 9 12 20 21 14 18 17 22 removing 1-2 3-7 4-6 5-11 10-15 16-19
G+(1,6,13,17) contains Petersen
   via 9 14 10 16 12 13 22 17 18 20 removing 1-2 3-7 4-6 5-11 8-21 15-19
G+(1,6,14,18) contains Petersen
   via 8 21 12 17 13 20 16 14 22 18 removing 1-2 3-4 5-10 6-9 7-11 15-19
G+(1,6,15,19) contains Petersen
   via 8 21 12 18 14 20 16 15 22 19 removing 1-2 3-4 5-10 6-9 7-11 13-17
G+(1,6,16,20) contains Petersen
   via 9 11 16 17 13 14 22 20 19 18 removing 1-2 3-12 4-6 5-7 8-21 10-15
G+(1,6,17,18) contains Petersen
   via 8 21 10 14 13 20 16 17 22 18 removing 1-2 3-4 5-7 6-9 11-12 15-19
G+(1,6,18,19) contains Petersen
   via 8 21 11 15 14 20 16 18 22 19 removing 1-2 3-4 5-10 6-9 7-12 13-17
G+(1,6,19,20) contains Petersen
   via 6 9 13 17 12 22 20 16 15 19 removing 1-2 3-4 5-10 7-11 8-21 14-18
G+(2,7,8,13) contains Petersen
   via 9 14 10 12 20 13 15 19 18 17 removing 1-2 3-4 5-6 7-21 8-22 11-16
G+(2,7,8,20) contains Petersen
   via 8 15 11 16 17 22 21 18 19 20 removing 1-2 3-12 4-6 5-7 9-13 10-14
G+(2,7,9,13) contains Petersen
   via 9 14 10 12 20 22 15 19 18 17 removing 1-2 3-4 5-6 7-21 8-13 11-16
G+(2,7,9,14) contains Petersen
   via 5 9 13 17 12 19 20 16 22 18 removing 1-2 3-4 6-8 7-21 10-14 11-15
G+(2,7,10,14) contains Petersen
   via 5 9 13 17 12 19 20 16 14 18 removing 1-2 3-4 6-8 7-21 10-22 11-15
G+(2,7,10,15) contains Petersen
   via 3 9 13 17 12 19 20 16 14 18 removing 1-8 2-21 4-6 5-7 10-22 11-15
G+(2,7,11,15) contains Petersen
   via 3 9 13 17 12 19 20 16 14 18 removing 1-8 2-21 4-6 5-7 10-15 11-22
G+(2,7,11,16) contains Petersen
   via 4 9 13 17 12 19 20 16 14 18 removing 1-8 2-21 3-7 5-6 10-15 11-22
G+(2,7,12,16) contains Petersen
   via 4 9 13 17 12 19 20 22 14 18 removing 1-8 2-21 3-7 5-6 10-15 11-16
G+(2,7,12,17) contains Petersen
   via 8 10 14 12 20 17 18 19 15 22 removing 1-2 3-7 4-6 5-21 9-13 11-16
G+(2,7,13,17) contains Petersen
   via 10 12 20 13 14 15 19 18 17 22 removing 1-2 3-4 5-6 7-21 8-9 11-16
G+(2,7,14,18) contains Petersen
   via 10 12 17 13 14 19 18 22 16 20 removing 1-2 3-4 5-6 7-21 8-9 11-15
G+(2,7,15,19) contains Petersen
   via 7 9 14 18 12 22 15 16 20 19 removing 1-2 3-4 5-10 6-8 11-21 13-17
G+(2,7,16,20) contains Petersen
   via 8 10 14 18 17 20 22 16 15 19 removing 1-2 3-12 4-6 5-7 9-13 11-21
G+(2,7,17,18) contains Petersen
   via 8 21 11 15 13 20 16 17 22 19 removing 1-2 3-4 5-10 6-9 7-12 14-18
G+(2,7,18,19) contains Petersen
   via 9 21 11 15 14 20 16 18 22 19 removing 1-2 3-4 5-10 6-8 7-12 13-17
G+(2,7,19,20) contains Petersen
   via 7 10 14 18 12 22 20 16 15 19 removing 1-2 3-4 5-6 8-9 11-21 13-17
G+(3,4,8,13) contains Petersen
   via 3 15 11 16 12 22 13 17 19 20 removing 1-8 2-7 4-21 5-6 9-14 10-18
G+(3,4,8,20) contains Petersen
   via 8 10 16 12 17 22 20 18 14 21 removing 1-2 3-7 4-6 5-11 9-13 15-19
G+(3,4,9,13) contains Petersen
   via 3 22 9 16 12 19 18 17 13 20 removing 1-8 2-7 4-21 5-6 10-14 11-15
G+(3,4,9,14) contains Petersen
   via 3 8 13 10 14 12 17 18 20 16 removing 1-6 2-11 4-21 5-7 9-22 15-19
G+(3,4,10,14) contains Petersen
   via 3 8 13 10 22 12 17 18 20 16 removing 1-6 2-11 4-21 5-7 9-14 15-19
G+(3,4,10,15) contains Petersen
   via 5 8 13 22 10 12 17 18 20 16 removing 1-2 3-21 4-6 7-11 9-14 15-19
G+(3,4,11,15) contains Petersen
   via 5 8 13 17 12 15 22 16 20 19 removing 1-2 3-21 4-6 7-11 9-14 10-18
G+(3,4,11,16) contains Petersen
   via 8 10 15 12 17 20 19 18 14 16 removing 1-2 3-21 4-6 5-7 9-13 11-22
G+(3,4,12,16) contains Petersen
   via 8 10 15 12 17 20 19 18 14 22 removing 1-2 3-21 4-6 5-7 9-13 11-16
G+(3,4,12,17) contains Petersen
   via 4 9 14 12 22 19 18 17 13 20 removing 1-8 2-7 3-21 5-6 10-15 11-16
G+(3,4,13,17) contains Petersen
   via 10 12 20 13 14 15 19 18 17 22 removing 1-8 2-7 3-21 4-9 5-6 11-16
G+(3,4,14,18) contains Petersen
   via 6 8 13 17 12 22 14 16 20 18 removing 1-2 3-21 4-9 5-10 7-11 15-19
G+(3,4,15,19) contains Petersen
   via 8 10 15 22 13 20 16 17 18 19 removing 1-2 3-21 4-6 5-7 9-14 11-12
G+(3,4,16,20) contains Petersen
   via 8 10 14 18 17 20 22 16 15 19 removing 1-2 3-21 4-6 5-7 9-13 11-12
G+(3,4,17,18) contains Petersen
   via 6 8 13 14 10 22 17 16 20 18 removing 1-2 3-21 4-9 5-7 11-12 15-19
G+(3,4,18,19) contains Petersen
   via 6 8 14 15 11 22 18 16 20 19 removing 1-2 3-21 4-9 5-10 7-12 13-17
G+(3,4,19,20) contains Petersen
   via 5 10 14 18 12 22 20 16 15 19 removing 1-2 3-21 4-9 6-8 7-11 13-17
G+(3,7,8,13) contains Petersen
   via 8 10 15 11 22 20 19 18 14 16 removing 1-2 3-21 4-6 5-7 9-13 12-17
G+(3,7,8,20) contains Petersen
   via 8 15 11 16 17 22 21 18 19 20 removing 1-2 3-12 4-6 5-7 9-13 10-14
G+(3,7,9,13) contains Petersen
   via 8 10 15 11 13 20 19 18 14 16 removing 1-2 3-21 4-6 5-7 9-22 12-17
G+(3,7,9,14) contains Petersen
   via 6 8 22 11 15 12 18 19 20 16 removing 1-2 3-21 4-9 5-7 10-14 13-17
G+(3,7,10,14) contains Petersen
   via 6 8 14 11 15 12 18 19 20 16 removing 1-2 3-21 4-9 5-7 10-22 13-17
G+(3,7,10,15) contains Petersen
   via 5 8 13 15 11 18 17 16 20 19 removing 1-2 3-12 4-6 7-21 9-14 10-22
G+(3,7,11,15) contains Petersen
   via 5 8 13 22 11 18 17 16 20 19 removing 1-2 3-12 4-6 7-21 9-14 10-15
G+(3,7,11,16) contains Petersen
   via 4 9 13 17 12 19 20 16 14 18 removing 1-8 2-7 3-21 5-6 10-15 11-22
G+(3,7,12,16) contains Petersen
   via 4 9 13 17 12 19 20 22 14 18 removing 1-8 2-7 3-21 5-6 10-15 11-16
G+(3,7,12,17) contains Petersen
   via 8 10 14 12 20 17 18 19 15 22 removing 1-2 3-21 4-6 5-7 9-13 11-16
G+(3,7,13,17) contains Petersen
   via 9 14 10 16 12 13 22 17 18 20 removing 1-2 3-21 4-6 5-8 7-11 15-19
G+(3,7,14,18) contains Petersen
   via 8 21 12 17 13 20 16 14 22 18 removing 1-2 3-4 5-10 6-9 7-11 15-19
G+(3,7,15,19) contains Petersen
   via 9 21 12 18 14 20 16 15 22 19 removing 1-2 3-4 5-10 6-8 7-11 13-17
G+(3,7,16,20) contains Petersen
   via 8 10 14 18 17 20 22 16 15 19 removing 1-2 3-12 4-6 5-7 9-13 11-21
G+(3,7,17,18) contains Petersen
   via 7 8 13 15 11 22 17 16 20 19 removing 1-2 3-4 5-10 6-9 12-21 14-18
G+(3,7,18,19) contains Petersen
   via 9 21 12 17 13 14 16 20 22 18 removing 1-2 3-4 5-10 6-8 7-11 15-19
G+(3,7,19,20) contains Petersen
   via 10 21 12 18 14 15 16 20 22 19 removing 1-2 3-4 5-6 7-11 8-9 13-17
G+(4,6,8,13) contains Petersen
   via 3 8 22 10 14 12 17 18 20 16 removing 1-6 2-11 4-21 5-7 9-13 15-19
G+(4,6,8,20) contains Petersen
   via 4 22 8 10 14 12 17 18 20 16 removing 1-2 3-7 5-11 6-21 9-13 15-19
G+(4,6,9,13) contains Petersen
   via 3 8 13 10 14 12 17 18 20 16 removing 1-6 2-11 4-21 5-7 9-22 15-19
G+(4,6,9,14) contains Petersen
   via 3 9 13 17 12 19 20 16 22 18 removing 1-8 2-7 4-21 5-6 10-14 11-15
G+(4,6,10,14) contains Petersen
   via 3 9 13 17 12 19 20 16 14 18 removing 1-8 2-7 4-21 5-6 10-22 11-15
G+(4,6,10,15) contains Petersen
   via 5 8 13 22 10 12 17 18 20 16 removing 1-2 3-4 6-21 7-11 9-14 15-19
G+(4,6,11,15) contains Petersen
   via 5 8 13 17 12 15 22 16 20 19 removing 1-2 3-4 6-21 7-11 9-14 10-18
G+(4,6,11,16) contains Petersen
   via 8 10 15 12 17 20 19 18 14 16 removing 1-2 3-4 5-7 6-21 9-13 11-22
G+(4,6,12,16) contains Petersen
   via 8 10 15 12 17 20 19 18 14 22 removing 1-2 3-4 5-7 6-21 9-13 11-16
G+(4,6,12,17) contains Petersen
   via 6 8 13 9 14 22 17 18 20 12 removing 1-2 3-7 4-21 5-11 10-15 16-19
G+(4,6,13,17) contains Petersen
   via 9 14 10 16 12 13 22 17 18 20 removing 1-2 3-7 4-21 5-11 6-8 15-19
G+(4,6,14,18) contains Petersen
   via 6 8 13 17 12 22 14 16 20 18 removing 1-2 3-4 5-10 7-11 9-21 15-19
G+(4,6,15,19) contains Petersen
   via 8 10 15 22 13 20 16 17 18 19 removing 1-2 3-4 5-7 6-21 9-14 11-12
G+(4,6,16,20) contains Petersen
   via 8 10 14 18 17 20 22 16 15 19 removing 1-2 3-4 5-7 6-21 9-13 11-12
G+(4,6,17,18) contains Petersen
   via 6 8 13 14 10 22 17 16 20 18 removing 1-2 3-4 5-7 9-21 11-12 15-19
G+(4,6,18,19) contains Petersen
   via 9 21 12 17 13 14 16 20 22 18 removing 1-2 3-4 5-10 6-8 7-11 15-19
G+(4,6,19,20) contains Petersen
   via 9 21 12 17 13 15 16 20 22 19 removing 1-2 3-4 5-10 6-8 7-11 14-18
G+(5,6,8,13) contains Petersen
   via 4 8 22 10 14 12 17 18 20 16 removing 1-2 3-7 5-11 6-21 9-13 15-19
G+(5,6,8,20) contains Petersen
   via 9 14 10 12 20 13 15 19 18 17 removing 1-6 2-7 3-4 5-21 8-22 11-16
G+(5,6,9,13) contains Petersen
   via 4 8 13 10 14 12 17 18 20 16 removing 1-2 3-7 5-11 6-21 9-22 15-19
G+(5,6,9,14) contains Petersen
   via 3 9 13 17 12 19 20 16 22 18 removing 1-8 2-7 4-6 5-21 10-14 11-15
G+(5,6,10,14) contains Petersen
   via 3 9 13 17 12 19 20 16 14 18 removing 1-8 2-7 4-6 5-21 10-22 11-15
G+(5,6,10,15) contains Petersen
   via 6 8 14 11 15 12 18 19 20 16 removing 1-2 3-7 4-9 5-21 10-22 13-17
G+(5,6,11,15) contains Petersen
   via 6 8 14 11 22 12 18 19 20 16 removing 1-2 3-7 4-9 5-21 10-15 13-17
G+(5,6,11,16) contains Petersen
   via 8 13 11 19 20 21 22 16 17 18 removing 1-2 3-12 4-6 5-7 9-14 10-15
G+(5,6,12,16) contains Petersen
   via 8 13 11 15 21 20 16 22 17 19 removing 1-2 3-12 4-6 5-7 9-14 10-18
G+(5,6,12,17) contains Petersen
   via 8 13 9 12 20 21 14 18 17 22 removing 1-2 3-7 4-6 5-11 10-15 16-19
G+(5,6,13,17) contains Petersen
   via 9 14 10 16 12 13 22 17 18 20 removing 1-2 3-7 4-6 5-11 8-21 15-19
G+(5,6,14,18) contains Petersen
   via 8 21 12 17 13 20 16 14 22 18 removing 1-2 3-4 5-10 6-9 7-11 15-19
G+(5,6,15,19) contains Petersen
   via 9 21 12 18 14 20 16 15 22 19 removing 1-2 3-4 5-10 6-8 7-11 13-17
G+(5,6,16,20) contains Petersen
   via 9 11 16 17 13 14 22 20 19 18 removing 1-2 3-12 4-6 5-7 8-21 10-15
G+(5,6,17,18) contains Petersen
   via 8 21 10 14 13 20 16 17 22 18 removing 1-2 3-4 5-7 6-9 11-12 15-19
G+(5,6,18,19) contains Petersen
   via 9 21 12 17 13 14 16 20 22 18 removing 1-2 3-4 5-10 6-8 7-11 15-19
G+(5,6,19,20) contains Petersen
   via 9 21 12 17 13 15 16 20 22 19 removing 1-2 3-4 5-10 6-8 7-11 14-18
G+(5,7,8,13) contains Petersen
   via 8 10 15 11 22 20 19 18 14 16 removing 1-2 3-7 4-6 5-21 9-13 12-17
G+(5,7,8,20) contains Petersen
   via 7 22 8 15 11 18 17 16 20 19 removing 1-2 3-12 4-6 5-21 9-13 10-14
G+(5,7,9,13) contains Petersen
   via 8 10 15 11 13 20 19 18 14 16 removing 1-2 3-7 4-6 5-21 9-22 12-17
G+(5,7,9,14) contains Petersen
   via 6 8 22 11 15 12 18 19 20 16 removing 1-2 3-7 4-9 5-21 10-14 13-17
G+(5,7,10,14) contains Petersen
   via 6 8 14 11 15 12 18 19 20 16 removing 1-2 3-7 4-9 5-21 10-22 13-17
G+(5,7,10,15) contains Petersen
   via 3 9 13 17 12 19 20 16 14 18 removing 1-8 2-7 4-6 5-21 10-22 11-15
G+(5,7,11,15) contains Petersen
   via 3 9 13 17 12 19 20 16 14 18 removing 1-8 2-7 4-6 5-21 10-15 11-22
G+(5,7,11,16) contains Petersen
   via 5 8 13 11 22 18 17 16 20 19 removing 1-2 3-12 4-6 7-21 9-14 10-15
G+(5,7,12,16) contains Petersen
   via 5 8 13 11 15 22 17 19 20 16 removing 1-2 3-12 4-6 7-21 9-14 10-18
G+(5,7,12,17) contains Petersen
   via 8 10 14 12 20 17 18 19 15 22 removing 1-2 3-7 4-6 5-21 9-13 11-16
G+(5,7,13,17) contains Petersen
   via 9 15 11 16 12 13 22 17 19 20 removing 1-2 3-7 4-6 5-8 10-21 14-18
G+(5,7,14,18) contains Petersen
   via 8 21 12 17 13 20 16 14 22 18 removing 1-2 3-4 5-10 6-9 7-11 15-19
G+(5,7,15,19) contains Petersen
   via 9 21 12 18 14 20 16 15 22 19 removing 1-2 3-4 5-10 6-8 7-11 13-17
G+(5,7,16,20) contains Petersen
   via 9 11 16 17 13 14 22 20 19 18 removing 1-2 3-12 4-6 5-8 7-21 10-15
G+(5,7,17,18) contains Petersen
   via 8 21 11 15 13 20 16 17 22 19 removing 1-2 3-4 5-10 6-9 7-12 14-18
G+(5,7,18,19) contains Petersen
   via 9 21 12 17 13 14 16 20 22 18 removing 1-2 3-4 5-10 6-8 7-11 15-19
G+(5,7,19,20) contains Petersen
   via 10 21 12 18 14 15 16 20 22 19 removing 1-2 3-4 5-6 7-11 8-9 13-17


##############################################################
# Proof of (17.1), claim (1)(ii)
G=Antilog1
G+(5,22,8,13) contains Petersen
   via 6 14 10 16 12 21 22 17 18 20 removing 1-2 3-4 5-23 7-11 8-24 9-13 15-19
G+(5,22,8,20) contains Petersen
   via 5 14 10 16 12 23 22 17 18 20 removing 1-2 3-4 6-21 7-11 8-24 9-13 15-19
G+(5,22,9,13) contains Petersen
   via 6 14 10 16 12 21 22 17 18 20 removing 1-2 3-4 5-23 7-11 8-13 9-24 15-19
G+(5,22,9,14) contains Petersen
   via 8 21 12 16 20 24 18 19 22 23 removing 1-2 3-7 4-9 5-6 10-14 11-15 13-17
G+(5,22,10,14) contains Petersen
   via 8 21 12 18 14 20 16 23 22 19 removing 1-2 3-7 4-9 5-6 10-24 11-15 13-17
G+(5,22,10,15) contains Petersen
   via 5 9 14 18 12 23 22 16 20 19 removing 1-8 2-7 3-4 6-21 10-24 11-15 13-17
G+(5,22,11,15) contains Petersen
   via 5 9 14 18 12 23 22 16 20 19 removing 1-8 2-7 3-4 6-21 10-15 11-24 13-17
G+(5,22,11,16) contains Petersen
   via 8 17 12 15 22 20 16 23 18 19 removing 1-2 3-4 5-7 6-21 9-13 10-14 11-24
G+(5,22,12,16) contains Petersen
   via 8 17 12 15 22 20 24 23 18 19 removing 1-2 3-4 5-7 6-21 9-13 10-14 11-16
G+(5,22,12,17) contains Petersen
   via 8 13 9 12 20 22 14 18 17 24 removing 1-2 3-4 5-23 6-21 7-11 10-15 16-19
G+(5,22,13,17) contains Petersen
   via 9 14 10 16 12 13 24 17 18 20 removing 1-2 3-4 5-23 6-21 7-11 8-22 15-19
G+(5,22,14,18) contains Petersen
   via 9 17 12 16 14 21 23 24 18 20 removing 1-2 3-4 5-6 7-11 8-13 10-22 15-19
G+(5,22,15,19) contains Petersen
   via 10 18 12 16 15 22 23 24 19 20 removing 1-2 3-4 5-6 7-11 8-21 9-14 13-17
G+(5,22,16,20) contains Petersen
   via 8 22 15 16 17 20 19 18 23 24 removing 1-2 3-4 5-7 6-21 9-13 10-14 11-12
G+(5,22,17,18) contains Petersen
   via 9 14 10 16 17 21 22 24 18 20 removing 1-2 3-4 5-6 7-11 8-13 12-23 15-19
G+(5,22,18,19) contains Petersen
   via 10 16 12 23 22 18 17 13 20 24 removing 1-2 3-4 5-6 7-11 8-21 9-14 15-19
G+(5,22,19,20) contains Petersen
   via 10 23 12 18 14 15 16 20 24 19 removing 1-2 3-4 5-6 7-11 8-21 9-22 13-17


##############################################################
# Proof of (17.1), claim (2)
G=Log1
# A-expansions:
G+(1,8,2,6) contains Petersen
   via 8 22 10 14 24 20 16 12 17 18 removing 1-23 2-21 3-4 5-6 7-11 9-13 15-19
G+(1,8,2,9) contains Petersen
   via 8 23 11 15 22 20 16 17 18 19 removing 1-21 2-24 3-4 5-7 6-12 9-13 10-14
G+(1,8,3,4) contains Petersen
   via 4 8 22 10 14 12 17 18 20 16 removing 1-23 2-21 3-24 5-6 7-11 9-13 15-19
G+(1,8,3,11) contains Petersen
   via 8 24 11 15 22 20 16 17 18 19 removing 1-23 2-21 3-7 4-12 5-6 9-13 10-14
G+(1,8,4,6) contains Petersen
   via 8 22 10 14 24 20 16 12 17 18 removing 1-23 2-21 3-4 5-6 7-11 9-13 15-19
G+(1,8,4,12) contains Petersen
   via 8 13 11 15 23 20 16 12 17 19 removing 1-21 2-22 3-7 4-24 5-6 9-14 10-18
G+(1,8,5,6) contains Petersen
   via 6 8 22 10 14 12 17 18 20 16 removing 1-23 2-21 3-4 5-24 7-11 9-13 15-19
G+(1,8,5,10) contains Petersen
   via 8 10 15 11 22 20 19 18 14 16 removing 1-23 2-21 3-4 5-6 7-24 9-13 12-17
G+(1,8,9,13) contains Petersen
   via 10 12 17 13 15 14 18 19 20 22 removing 1-21 2-6 3-4 5-7 8-23 9-24 11-16
G+(1,8,9,14) contains Petersen
   via 8 23 11 15 13 20 16 17 18 19 removing 1-21 2-22 3-4 5-7 6-12 9-24 10-14
G+(1,8,10,14) contains Petersen
   via 8 23 11 15 13 20 16 17 18 19 removing 1-21 2-22 3-4 5-7 6-12 9-14 10-24
G+(1,8,10,15) contains Petersen
   via 11 16 12 18 14 15 21 22 20 19 removing 1-7 2-9 3-4 5-6 8-23 10-24 13-17
G+(1,8,11,15) contains Petersen
   via 11 16 12 18 14 24 21 22 20 19 removing 1-7 2-9 3-4 5-6 8-23 10-15 13-17
G+(1,8,11,16) contains Petersen
   via 8 13 11 19 20 23 24 16 17 18 removing 1-21 2-22 3-7 4-12 5-6 9-14 10-15
G+(1,8,12,16) contains Petersen
   via 8 13 11 15 23 20 16 24 17 19 removing 1-21 2-22 3-7 4-12 5-6 9-14 10-18
G+(1,8,12,17) contains Petersen
   via 8 13 9 12 20 23 14 18 17 24 removing 1-21 2-22 3-4 5-6 7-11 10-15 16-19
G+(1,8,13,17) contains Petersen
   via 9 14 10 16 12 13 24 17 18 20 removing 1-21 2-22 3-4 5-6 7-11 8-23 15-19
G+(1,8,14,18) contains Petersen
   via 8 23 11 15 13 20 16 17 18 19 removing 1-21 2-22 3-4 5-6 7-10 9-12 14-24
G+(1,8,15,19) contains Petersen
   via 8 23 12 18 14 20 16 15 24 19 removing 1-21 2-22 3-4 5-10 6-9 7-11 13-17
G+(1,8,17,18) contains Petersen
   via 8 23 10 14 13 20 16 17 24 18 removing 1-21 2-22 3-4 5-6 7-11 9-12 15-19
G+(1,8,18,19) contains Petersen
   via 8 23 11 15 14 20 16 18 24 19 removing 1-21 2-22 3-4 5-6 7-10 9-12 13-17
G+(8,22,2,6) contains Petersen
   via 10 16 12 24 14 22 17 18 20 23 removing 1-8 2-21 3-4 5-6 7-11 9-13 15-19
G+(8,22,2,9) contains Petersen
   via 10 16 12 24 14 22 17 18 20 23 removing 1-8 2-21 3-4 5-6 7-11 9-13 15-19
G+(8,22,3,4) contains Petersen
   via 8 10 15 11 23 20 19 18 14 16 removing 1-21 2-22 3-7 4-24 5-6 9-13 12-17
G+(8,22,3,7) contains Petersen
   via 8 10 15 11 23 20 19 18 14 16 removing 1-21 2-22 3-4 5-6 7-24 9-13 12-17
G+(8,22,3,11) contains Petersen
   via 8 10 15 11 23 20 19 18 14 16 removing 1-21 2-22 3-4 5-6 7-24 9-13 12-17
G+(8,22,4,6) contains Petersen
   via 10 16 12 24 14 22 17 18 20 23 removing 1-8 2-21 3-4 5-6 7-11 9-13 15-19
G+(8,22,4,12) contains Petersen
   via 10 16 12 24 14 22 17 18 20 23 removing 1-8 2-21 3-4 5-6 7-11 9-13 15-19
G+(8,22,5,6) contains Petersen
   via 4 8 23 10 14 12 17 18 20 16 removing 1-21 2-22 3-11 5-7 6-24 9-13 15-19
G+(8,22,5,7) contains Petersen
   via 4 8 23 10 14 12 17 18 20 16 removing 1-21 2-22 3-11 5-6 7-24 9-13 15-19
G+(8,22,5,10) contains Petersen
   via 7 8 23 15 11 18 17 16 20 19 removing 1-21 2-22 3-4 5-24 6-12 9-13 10-14
G+(8,22,9,14) contains Petersen
   via 10 16 12 24 14 22 17 18 20 23 removing 1-8 2-21 3-4 5-6 7-11 9-13 15-19
G+(8,22,10,14) contains Petersen
   via 7 8 23 15 11 18 17 16 20 19 removing 1-21 2-22 3-4 5-10 6-12 9-13 14-24
G+(8,22,10,15) contains Petersen
   via 7 8 23 15 11 18 17 16 20 19 removing 1-21 2-22 3-4 5-6 9-12 10-24 13-14
G+(8,22,11,15) contains Petersen
   via 8 10 14 16 20 23 18 19 15 24 removing 1-21 2-22 3-4 5-6 7-11 9-13 12-17
G+(8,22,11,16) contains Petersen
   via 8 10 14 16 20 23 18 19 15 24 removing 1-21 2-22 3-4 5-6 7-11 9-13 12-17
G+(8,22,12,16) contains Petersen
   via 7 8 23 15 11 12 24 16 20 19 removing 1-21 2-22 3-4 5-10 6-9 13-17 14-18
G+(8,22,12,17) contains Jaws
   via 1 21 2 9 10 7 3 4 22 13 15 11 8 23 24 17 19 20 16 12 removing 5-6 14-18
G+(8,22,14,18) contains Petersen
   via 8 10 14 13 20 23 24 19 15 22 removing 1-21 2-9 3-7 4-12 5-6 11-16 17-18
G+(8,22,15,19) contains Petersen
   via 8 10 15 16 20 23 24 19 18 17 removing 1-21 2-22 3-4 5-6 7-11 9-12 13-14
G+(8,22,17,18) contains Petersen
   via 8 14 13 17 20 23 22 19 18 24 removing 1-21 2-9 3-7 4-12 5-6 10-15 11-16
G+(8,22,18,19) contains Petersen
   via 8 10 15 13 23 20 19 24 18 17 removing 1-21 2-22 3-7 4-12 5-6 9-14 11-16
G+(22,21,3,4) contains Petersen
   via 8 10 15 11 22 20 19 18 14 16 removing 1-21 2-23 3-7 4-24 5-6 9-13 12-17
G+(22,21,3,7) contains Petersen
   via 8 10 15 11 22 20 19 18 14 16 removing 1-21 2-23 3-4 5-6 7-24 9-13 12-17
G+(22,21,3,11) contains Petersen
   via 8 10 15 11 22 20 19 18 14 16 removing 1-21 2-23 3-4 5-6 7-24 9-13 12-17
G+(22,21,4,6) contains Petersen
   via 12 16 21 18 17 24 23 22 20 19 removing 1-8 2-6 3-4 5-7 9-13 10-14 11-15
G+(22,21,4,12) contains Petersen
   via 11 16 12 17 13 15 23 22 20 19 removing 1-8 2-21 3-7 4-24 5-6 9-14 10-18
G+(22,21,5,6) contains Petersen
   via 4 8 22 10 14 12 17 18 20 16 removing 1-21 2-23 3-11 5-7 6-24 9-13 15-19
G+(22,21,5,7) contains Petersen
   via 4 8 22 10 14 12 17 18 20 16 removing 1-21 2-23 3-11 5-6 7-24 9-13 15-19
G+(22,21,5,10) contains Petersen
   via 7 8 22 15 11 18 17 16 20 19 removing 1-21 2-23 3-4 5-24 6-12 9-13 10-14
G+(22,21,9,14) contains Petersen
   via 11 15 13 17 16 23 22 20 19 18 removing 1-8 2-21 3-4 5-7 6-12 9-24 10-14
G+(22,21,10,14) contains Petersen
   via 7 8 22 15 11 18 17 16 20 19 removing 1-21 2-23 3-4 5-10 6-12 9-13 14-24
G+(22,21,10,15) contains Petersen
   via 7 8 22 15 11 18 17 16 20 19 removing 1-21 2-23 3-4 5-6 9-12 10-24 13-14
G+(22,21,11,15) contains Petersen
   via 8 10 14 16 20 22 18 19 15 24 removing 1-21 2-23 3-4 5-6 7-11 9-13 12-17
G+(22,21,11,16) contains Petersen
   via 8 10 14 16 20 22 18 19 15 24 removing 1-21 2-23 3-4 5-6 7-11 9-13 12-17
G+(22,21,12,16) contains Petersen
   via 7 8 22 15 11 12 24 16 20 19 removing 1-21 2-23 3-4 5-10 6-9 13-17 14-18
G+(22,21,12,17) contains Petersen
   via 9 12 24 17 13 14 23 22 20 18 removing 1-8 2-21 3-4 5-6 7-11 10-15 16-19
G+(22,21,14,18) contains Petersen
   via 12 17 13 14 16 23 22 20 18 24 removing 1-21 2-9 3-4 5-6 7-8 10-11 15-19
G+(22,21,15,19) contains Petersen
   via 8 10 15 16 20 22 24 19 18 17 removing 1-21 2-23 3-4 5-6 7-11 9-12 13-14
G+(22,21,16,20) contains Petersen
   via 6 9 13 17 12 20 24 16 15 19 removing 1-21 2-23 3-4 5-10 7-11 8-22 14-18
G+(22,21,17,18) contains Petersen
   via 10 14 13 17 16 23 22 20 18 24 removing 1-21 2-9 3-4 5-7 6-12 8-11 15-19
G+(22,21,18,19) contains Petersen
   via 8 10 15 13 22 20 19 24 18 17 removing 1-21 2-23 3-7 4-12 5-6 9-14 11-16
G+(22,21,19,20) contains Petersen
   via 9 11 16 17 13 14 20 24 19 18 removing 1-21 2-23 3-7 4-12 5-6 8-22 10-15
G+(21,1,3,4) contains Petersen
   via 8 10 15 11 22 20 19 18 14 16 removing 1-23 2-21 3-7 4-24 5-6 9-13 12-17
G+(21,1,3,11) contains Petersen
   via 8 10 15 11 22 20 19 18 14 16 removing 1-23 2-21 3-4 5-6 7-24 9-13 12-17
G+(21,1,4,6) contains Jaws
   via 1 23 24 6 5 7 3 4 21 2 15 11 8 22 17 18 19 20 16 12 removing 9-13 10-14
G+(21,1,4,12) contains Petersen
   via 11 16 12 17 13 15 23 22 20 19 removing 1-8 2-21 3-7 4-24 5-6 9-14 10-18
G+(21,1,5,6) contains Petersen
   via 4 8 22 10 14 12 17 18 20 16 removing 1-23 2-21 3-11 5-7 6-24 9-13 15-19
G+(21,1,5,10) contains Petersen
   via 7 8 22 15 11 18 17 16 20 19 removing 1-23 2-21 3-4 5-24 6-12 9-13 10-14
G+(21,1,9,13) contains Petersen
   via 10 12 17 18 14 15 23 21 20 19 removing 1-8 2-6 3-4 5-7 9-24 11-16 13-22
G+(21,1,9,14) contains Petersen
   via 11 15 13 17 16 23 22 20 19 18 removing 1-8 2-21 3-4 5-7 6-12 9-24 10-14
G+(21,1,10,14) contains Petersen
   via 7 8 22 15 11 18 17 16 20 19 removing 1-23 2-21 3-4 5-10 6-12 9-13 14-24
G+(21,1,10,15) contains Petersen
   via 7 8 22 15 11 18 17 16 20 19 removing 1-23 2-21 3-4 5-6 9-12 10-24 13-14
G+(21,1,11,15) contains Petersen
   via 8 10 14 16 20 22 18 19 15 24 removing 1-23 2-21 3-4 5-6 7-11 9-13 12-17
G+(21,1,11,16) contains Petersen
   via 8 10 14 16 20 22 18 19 15 24 removing 1-23 2-21 3-4 5-6 7-11 9-13 12-17
G+(21,1,12,16) contains Petersen
   via 7 8 22 15 11 12 24 16 20 19 removing 1-23 2-21 3-4 5-10 6-9 13-17 14-18
G+(21,1,12,17) contains Petersen
   via 9 12 24 17 13 14 23 22 20 18 removing 1-8 2-21 3-4 5-6 7-11 10-15 16-19
G+(21,1,13,17) contains Petersen
   via 9 14 10 16 12 22 23 17 18 20 removing 1-8 2-21 3-4 5-6 7-11 13-24 15-19
G+(21,1,14,18) contains Petersen
   via 12 17 13 14 16 21 22 20 18 24 removing 1-23 2-9 3-4 5-6 7-8 10-11 15-19
G+(21,1,15,19) contains Petersen
   via 8 10 15 16 20 22 24 19 18 17 removing 1-23 2-21 3-4 5-6 7-11 9-12 13-14
G+(21,1,16,20) contains Petersen
   via 6 9 13 17 12 20 24 16 15 19 removing 1-23 2-21 3-4 5-10 7-11 8-22 14-18
G+(21,1,17,18) contains Petersen
   via 10 14 13 17 16 21 22 20 18 24 removing 1-23 2-9 3-4 5-7 6-12 8-11 15-19
G+(21,1,18,19) contains Petersen
   via 8 10 15 13 22 20 19 24 18 17 removing 1-23 2-21 3-7 4-12 5-6 9-14 11-16
G+(21,1,19,20) contains Petersen
   via 9 11 16 17 13 14 20 24 19 18 removing 1-23 2-21 3-7 4-12 5-6 8-22 10-15
G+(1,8,7,3) contains Petersen
   via 4 8 22 10 14 12 17 18 20 16 removing 1-23 2-21 3-11 5-6 7-24 9-13 15-19
G+(1,8,7,5) contains Petersen
   via 8 10 15 11 22 20 19 18 14 16 removing 1-23 2-21 3-4 5-6 7-24 9-13 12-17
G+(8,22,20,16) contains Petersen
   via 6 9 13 17 12 20 24 16 15 19 removing 1-21 2-22 3-4 5-10 7-11 8-23 14-18
G+(8,22,20,19) contains Petersen
   via 9 11 16 17 13 14 20 24 19 18 removing 1-21 2-22 3-7 4-12 5-6 8-23 10-15
# B-expansions via (22,21,13,9)
G+(22,21,13,9)+(13,24,1,21) contains Petersen
   via 8 22 13 17 18 26 25 24 23 21 removing 1-7 2-9 3-4 5-6 10-11 12-16 14-15
G+(22,21,13,9)+(13,24,1,7) contains Petersen
   via 9 14 10 16 12 24 25 17 18 20 removing 1-21 2-23 3-4 5-6 7-11 8-26 13-22 15-19
G+(22,21,13,9)+(13,24,1,8) contains Petersen
   via 9 14 10 16 12 24 25 17 18 20 removing 1-21 2-23 3-4 5-6 7-11 8-26 13-22 15-19
G+(22,21,13,9)+(13,24,2,21) contains Petersen
   via 9 14 10 16 12 24 25 17 18 20 removing 1-8 2-26 3-4 5-6 7-11 13-22 15-19 21-23
G+(22,21,13,9)+(13,24,2,6) contains Petersen
   via 11 17 13 25 15 23 22 19 18 24 removing 1-8 2-21 3-4 5-7 6-12 9-26 10-14 16-20
G+(22,21,13,9)+(13,24,3,4) contains Petersen
   via 9 15 11 16 12 24 25 17 19 20 removing 1-21 2-23 3-7 4-26 5-6 8-10 13-22 14-18
G+(22,21,13,9)+(13,24,3,7) contains Petersen
   via 9 15 11 16 12 24 25 17 19 20 removing 1-21 2-23 3-4 5-6 7-8 10-26 13-22 14-18
G+(22,21,13,9)+(13,24,3,11) contains Petersen
   via 9 15 11 16 12 24 25 17 19 20 removing 1-21 2-23 3-4 5-6 7-8 10-26 13-22 14-18
G+(22,21,13,9)+(13,24,4,6) contains Petersen
   via 6 26 8 18 17 23 22 13 25 24 removing 1-21 2-9 3-11 4-12 5-7 10-14 15-19 16-20
G+(22,21,13,9)+(13,24,4,12) contains Petersen
   via 8 22 13 18 14 20 25 24 23 19 removing 1-21 2-9 3-7 4-26 5-6 10-15 11-16 12-17
G+(22,21,13,9)+(13,24,5,6) contains Petersen
   via 9 14 10 16 12 24 25 17 18 20 removing 1-21 2-23 3-4 5-7 6-26 8-11 13-22 15-19
G+(22,21,13,9)+(13,24,5,7) contains Petersen
   via 9 15 11 16 12 24 25 17 19 20 removing 1-21 2-23 3-4 5-6 7-8 10-26 13-22 14-18
G+(22,21,13,9)+(13,24,5,10) contains Petersen
   via 9 15 11 16 12 24 25 17 19 20 removing 1-21 2-23 3-4 5-6 7-8 10-26 13-22 14-18
G+(22,21,13,9)+(13,24,8,20) contains Petersen
   via 9 14 10 16 12 24 22 17 18 20 removing 1-21 2-23 3-4 5-6 7-11 8-26 13-25 15-19
G+(22,21,13,9)+(13,24,10,14) contains Petersen
   via 9 12 16 26 14 24 20 18 17 25 removing 1-21 2-23 3-4 5-6 7-8 10-11 13-22 15-19
G+(22,21,13,9)+(13,24,10,15) contains Petersen
   via 11 14 18 19 15 16 17 25 24 20 removing 1-21 2-23 3-4 5-6 7-8 9-12 10-26 13-22
G+(22,21,13,9)+(13,24,11,15) contains Petersen
   via 11 14 18 17 16 26 19 20 24 25 removing 1-21 2-23 3-4 5-6 7-8 9-12 10-15 13-22
G+(22,21,13,9)+(13,24,11,16) contains Petersen
   via 9 12 16 26 15 24 20 19 17 25 removing 1-21 2-23 3-4 5-6 7-8 10-11 13-22 14-18
G+(22,21,13,9)+(13,24,12,16) contains Petersen
   via 10 12 17 18 14 15 22 24 26 19 removing 1-21 2-23 3-4 5-7 6-9 8-20 11-16 13-25
G+(22,21,13,9)+(13,24,14,18) contains Jaws
   via 4 3 7 10 14 9 24 23 11 15 26 25 12 16 20 19 18 17 13 22 removing 1-8 2-21 5-6
G+(22,21,13,9)+(13,24,15,19) contains Petersen
   via 14 15 16 17 18 24 20 19 26 25 removing 1-21 2-23 3-4 5-6 7-8 9-12 10-11 13-22
G+(22,21,13,9)+(13,24,16,20) contains Petersen
   via 9 14 10 16 12 24 22 17 18 26 removing 1-21 2-23 3-4 5-6 7-11 8-20 13-25 15-19
G+(22,21,13,9)+(13,24,18,19) contains Petersen
   via 9 14 10 19 12 24 22 17 18 26 removing 1-21 2-23 3-4 5-6 7-11 8-20 13-25 15-16
G+(22,21,13,9)+(13,24,19,20) contains Petersen
   via 9 14 10 16 12 24 22 17 18 26 removing 1-21 2-23 3-4 5-6 7-11 8-20 13-25 15-19
# C-expansions via (22,21,13,9)
G+(22,21,13,9)+(13,22,20,16) contains Petersen
   via 8 12 16 15 22 20 26 25 17 19 removing 1-21 2-23 3-4 5-10 6-9 7-11 13-24 14-18
G+(22,21,13,9)+(13,22,20,19) contains Petersen
   via 9 11 16 20 14 24 17 18 19 26 removing 1-21 2-23 3-7 4-12 5-6 8-22 10-15 13-25
G+(22,21,13,9)+(23,24,2,6) contains Petersen
   via 11 15 25 17 16 21 23 20 19 18 removing 1-8 2-26 3-4 5-7 6-12 9-24 10-14 13-22
# D-expansion via (22,21,13,9)
G+(22,21,13,9)+(22,23,1,7) contains Petersen
   via 9 14 10 16 12 23 25 17 18 20 removing 1-26 2-21 3-4 5-6 7-11 8-22 13-24 15-19
# E-expansions via (22,21,13,9)
G+(22,21,13,9)+(23,22,8,1)+(8,26,7,3) contains Petersen
   via 4 14 10 16 12 27 26 17 18 20 removing 1-21 2-23 3-11 5-6 7-28 8-22 9-24 15-19
G+(22,21,13,9)+(23,22,8,1)+(8,26,7,5) contains Petersen
   via 10 15 11 16 14 27 26 18 19 20 removing 1-21 2-23 3-4 5-6 7-28 8-22 9-24 12-17
G+(22,21,13,17) contains Petersen
   via 9 14 10 16 12 22 23 17 18 20 removing 1-8 2-21 3-4 5-6 7-11 13-24 15-19
# B-expansions via (21,1,2,6)
G+(21,1,2,6)+(2,24,1,7) contains Petersen
   via 8 26 11 15 19 22 17 18 25 24 removing 1-23 2-21 3-4 5-7 6-12 9-13 10-14 16-20
G+(21,1,2,6)+(2,24,1,8) contains Petersen
   via 8 26 11 15 19 22 17 18 25 24 removing 1-23 2-21 3-4 5-7 6-12 9-13 10-14 16-20
G+(21,1,2,6)+(2,24,3,4) contains Petersen
   via 6 12 16 20 19 24 25 18 17 22 removing 1-23 2-21 3-7 4-26 5-8 9-13 10-14 11-15
G+(21,1,2,6)+(2,24,3,7) contains Petersen
   via 8 26 11 15 19 22 17 18 25 24 removing 1-23 2-21 3-4 5-7 6-12 9-13 10-14 16-20
G+(21,1,2,6)+(2,24,3,11) contains Petersen
   via 8 26 11 15 19 22 17 18 25 24 removing 1-23 2-21 3-4 5-7 6-12 9-13 10-14 16-20
G+(21,1,2,6)+(2,24,4,12) contains Petersen
   via 8 20 12 25 14 22 17 18 19 24 removing 1-23 2-21 3-7 4-26 5-6 9-13 10-15 11-16
G+(21,1,2,6)+(2,24,5,7) contains Petersen
   via 7 8 19 15 11 25 18 17 22 24 removing 1-23 2-21 3-4 5-26 6-12 9-13 10-14 16-20
G+(21,1,2,6)+(2,24,5,10) contains Jaws
   via 1 23 24 25 26 7 3 4 21 2 15 11 8 22 17 18 19 20 16 12 removing 5-6 9-13 10-14
G+(21,1,2,6)+(2,24,8,22) contains Petersen
   via 2 18 8 23 21 25 26 22 17 24 removing 1-7 3-4 5-6 9-13 10-11 12-16 14-15
G+(21,1,2,6)+(2,24,8,20) contains Petersen
   via 8 10 14 18 22 26 25 24 16 20 removing 1-23 2-21 3-4 5-6 7-11 9-13 12-17 15-19
G+(21,1,2,6)+(2,24,10,14) contains Jaws
   via 21 2 25 26 10 7 3 4 9 14 15 11 22 13 17 18 19 20 16 12 removing 1-8 5-6 23-24
G+(21,1,2,6)+(2,24,10,15) contains Petersen
   via 11 16 12 18 14 15 24 22 20 19 removing 1-23 2-21 3-4 5-6 7-8 9-25 10-26 13-17
G+(21,1,2,6)+(2,24,11,15) contains Petersen
   via 11 16 12 18 14 26 24 22 20 19 removing 1-23 2-21 3-4 5-6 7-8 9-25 10-15 13-17
G+(21,1,2,6)+(2,24,11,16) contains Petersen
   via 10 12 16 25 14 15 19 18 17 22 removing 1-23 2-21 3-4 5-7 6-24 8-20 9-13 11-26
G+(21,1,2,6)+(2,24,12,16) contains Petersen
   via 10 12 17 18 14 15 22 25 26 19 removing 1-23 2-21 3-4 5-7 6-24 8-20 9-13 11-16
G+(21,1,2,6)+(2,24,12,17) contains Petersen
   via 8 14 18 17 22 20 19 24 25 26 removing 1-23 2-21 3-7 4-12 5-6 9-13 10-15 11-16
G+(21,1,2,6)+(2,24,13,22) contains Petersen
   via 10 12 17 18 14 15 26 22 20 19 removing 1-8 2-25 3-4 5-7 6-24 9-13 11-16 21-23
G+(21,1,2,6)+(2,24,13,17) contains Petersen
   via 10 12 17 18 14 15 23 22 20 19 removing 1-8 2-21 3-4 5-7 6-24 9-25 11-16 13-26
G+(21,1,2,6)+(2,24,14,18) contains Petersen
   via 12 17 13 14 16 24 22 20 18 26 removing 1-23 2-21 3-4 5-6 7-8 9-25 10-11 15-19
G+(21,1,2,6)+(2,24,15,19) contains Petersen
   via 12 18 14 15 16 24 22 20 19 26 removing 1-23 2-21 3-4 5-6 7-8 9-25 10-11 13-17
G+(21,1,2,6)+(2,24,16,20) contains Petersen
   via 8 10 14 25 22 20 18 17 16 26 removing 1-23 2-21 3-4 5-6 7-11 9-13 12-24 15-19
G+(21,1,2,6)+(2,24,17,18) contains Petersen
   via 9 16 12 17 13 25 24 22 20 26 removing 1-23 2-21 3-4 5-6 7-8 10-11 14-18 15-19
G+(21,1,2,6)+(2,24,18,19) contains Petersen
   via 9 16 12 17 13 25 24 22 20 26 removing 1-23 2-21 3-4 5-6 7-8 10-11 14-18 15-19
G+(21,1,2,6)+(2,24,19,20) contains Petersen
   via 9 16 12 17 13 25 24 22 20 26 removing 1-23 2-21 3-4 5-6 7-8 10-11 14-18 15-19
# C-expansions via (21,1,2,6)
G+(21,1,2,6)+(2,21,13,17) contains Petersen
   via 9 24 12 17 18 22 20 19 23 21 removing 1-8 2-25 3-4 5-6 7-11 10-14 13-26 15-16
G+(21,1,2,6)+(23,24,7,3) contains Petersen
   via 8 20 12 24 14 22 17 18 19 25 removing 1-23 2-21 3-4 5-6 7-26 9-13 10-15 11-16
G+(21,1,2,6)+(23,24,7,5) contains Petersen
   via 4 8 20 16 12 24 18 17 22 25 removing 1-23 2-21 3-11 5-6 7-26 9-13 10-14 15-19
# D-expansion via (21,1,2,6)
G+(21,1,2,6)+(21,23,8,20) contains Petersen
   via 10 16 12 24 14 22 17 18 20 25 removing 1-23 2-21 3-4 5-6 7-11 8-26 9-13 15-19
# E-expansions via (21,1,2,6)
G+(21,1,2,6)+(23,21,22,8)+(22,26,20,16) contains Petersen
   via 9 24 12 17 13 15 16 27 26 19 removing 1-23 2-21 3-4 5-6 7-8 10-11 14-18 20-28 22-25
G+(21,1,2,6)+(23,21,22,8)+(22,26,20,19) contains Petersen
   via 10 15 11 25 14 20 16 18 19 28 removing 1-23 2-21 3-7 4-12 5-6 8-26 9-24 13-17 22-27
G+(21,1,2,9) contains Petersen
   via 6 12 16 20 19 21 23 18 17 22 removing 1-8 2-24 3-4 5-7 9-13 10-14 11-15


##############################################################
# Proof of (17.1), claim (2)
G=Log2
# A-expansions:
G+(2,9,1,7) contains Petersen
   via 8 24 11 15 13 20 16 17 18 19 removing 1-21 2-23 3-4 5-7 6-12 9-22 10-14
G+(2,9,1,8) contains Petersen
   via 8 24 11 15 13 20 16 17 18 19 removing 1-21 2-23 3-4 5-7 6-12 9-22 10-14
G+(2,9,3,4) contains Petersen
   via 5 8 13 11 15 12 17 19 20 16 removing 1-21 2-22 3-7 4-24 6-23 9-14 10-18
G+(2,9,3,7) contains Petersen
   via 5 8 13 11 15 12 17 19 20 16 removing 1-21 2-22 3-4 6-23 7-24 9-14 10-18
G+(2,9,3,11) contains Petersen
   via 5 8 13 11 15 12 17 19 20 16 removing 1-21 2-22 3-4 6-23 7-24 9-14 10-18
G+(2,9,4,12) contains Petersen
   via 8 10 15 11 13 20 19 18 14 16 removing 1-21 2-23 3-7 4-24 5-6 9-22 12-17
G+(2,9,5,7) contains Petersen
   via 7 8 13 15 11 18 17 16 20 19 removing 1-21 2-23 3-4 5-24 6-12 9-22 10-14
G+(2,9,5,10) contains Jaws
   via 1 21 2 23 24 7 3 4 22 9 15 11 8 13 17 18 19 20 16 12 removing 5-6 10-14
G+(2,9,8,13) contains Petersen
   via 2 21 8 24 23 17 18 9 22 13 removing 1-7 3-4 5-6 10-11 12-16 14-15
G+(2,9,8,20) contains Petersen
   via 8 10 16 12 17 24 20 18 14 23 removing 1-21 2-22 3-4 5-6 7-11 9-13 15-19
G+(2,9,10,15) contains Petersen
   via 9 23 12 17 13 14 16 20 19 18 removing 1-21 2-22 3-4 5-6 7-8 10-24 11-15
G+(2,9,11,15) contains Petersen
   via 9 23 12 17 13 14 16 20 19 18 removing 1-21 2-22 3-4 5-6 7-8 10-15 11-24
G+(2,9,11,16) contains Petersen
   via 10 15 11 17 12 14 24 16 19 18 removing 1-21 2-22 3-4 5-7 6-23 8-20 9-13
G+(2,9,12,16) contains Petersen
   via 9 14 10 12 24 13 15 19 18 17 removing 1-21 2-22 3-4 5-7 6-23 8-20 11-16
G+(2,9,12,17) contains Petersen
   via 8 10 15 11 13 20 19 17 24 16 removing 1-21 2-23 3-7 4-12 5-6 9-22 14-18
G+(2,9,13,17) contains Petersen
   via 11 22 13 24 15 16 20 19 18 17 removing 1-8 2-21 3-4 5-7 6-12 9-23 10-14
G+(2,9,15,19) contains Petersen
   via 9 23 12 18 14 20 16 15 24 19 removing 1-21 2-22 3-4 5-6 7-8 10-11 13-17
G+(2,9,16,20) contains Petersen
   via 8 10 14 18 17 20 24 16 15 19 removing 1-21 2-22 3-4 5-6 7-11 9-13 12-23
G+(2,9,17,18) contains Petersen
   via 7 8 13 15 11 24 17 16 20 19 removing 1-21 2-22 3-4 5-10 6-12 9-23 14-18
G+(2,9,18,19) contains Petersen
   via 9 23 12 17 13 14 16 20 24 18 removing 1-21 2-22 3-4 5-6 7-8 10-11 15-19
G+(2,9,19,20) contains Petersen
   via 9 23 12 17 13 15 16 20 24 19 removing 1-21 2-22 3-4 5-6 7-8 10-11 14-18
G+(9,22,1,7) contains Petersen
   via 8 24 11 17 13 19 15 22 23 18 removing 1-21 2-9 3-4 5-7 6-12 10-14 16-20
G+(9,22,1,8) contains Petersen
   via 8 24 11 17 13 19 15 22 23 18 removing 1-21 2-9 3-4 5-7 6-12 10-14 16-20
G+(9,22,3,4) contains Petersen
   via 8 10 15 11 13 20 19 18 14 16 removing 1-21 2-22 3-7 4-24 5-6 9-23 12-17
G+(9,22,3,7) contains Petersen
   via 8 10 15 11 13 20 19 18 14 16 removing 1-21 2-22 3-4 5-6 7-24 9-23 12-17
G+(9,22,3,11) contains Petersen
   via 8 10 15 11 13 20 19 18 14 16 removing 1-21 2-22 3-4 5-6 7-24 9-23 12-17
G+(9,22,4,6) contains Petersen
   via 4 8 13 17 12 23 22 16 20 18 removing 1-21 2-9 3-11 5-7 6-24 10-14 15-19
G+(9,22,4,12) contains Petersen
   via 8 20 12 17 13 14 23 22 19 18 removing 1-21 2-9 3-7 4-24 5-6 10-15 11-16
G+(9,22,5,6) contains Petersen
   via 4 8 13 10 14 12 17 18 20 16 removing 1-21 2-22 3-11 5-7 6-24 9-23 15-19
G+(9,22,5,7) contains Petersen
   via 4 8 13 10 14 12 17 18 20 16 removing 1-21 2-22 3-11 5-6 7-24 9-23 15-19
G+(9,22,5,10) contains Petersen
   via 7 8 13 15 11 18 17 16 20 19 removing 1-21 2-22 3-4 5-24 6-12 9-23 10-14
G+(9,22,8,20) contains Petersen
   via 9 14 10 16 12 23 13 17 18 20 removing 1-21 2-22 3-4 5-6 7-11 8-24 15-19
G+(9,22,10,15) contains Petersen
   via 8 14 9 12 20 13 23 19 18 17 removing 1-21 2-22 3-4 5-6 7-11 10-24 15-16
G+(9,22,11,15) contains Petersen
   via 8 10 14 18 13 20 16 24 15 19 removing 1-21 2-22 3-4 5-6 7-11 9-23 12-17
G+(9,22,11,16) contains Petersen
   via 8 10 14 18 13 20 16 24 15 19 removing 1-21 2-22 3-4 5-6 7-11 9-23 12-17
G+(9,22,12,16) contains Petersen
   via 10 12 17 13 15 14 18 19 24 23 removing 1-21 2-22 3-4 5-7 6-9 8-20 11-16
G+(9,22,12,17) contains Petersen
   via 8 13 17 18 14 20 24 23 22 19 removing 1-21 2-9 3-7 4-12 5-6 10-15 11-16
G+(9,22,15,19) contains Petersen
   via 9 14 10 16 12 23 13 17 18 19 removing 1-21 2-22 3-4 5-6 7-11 8-20 15-24
G+(9,22,16,20) contains Petersen
   via 9 14 10 16 12 23 13 17 18 24 removing 1-21 2-22 3-4 5-6 7-11 8-20 15-19
G+(9,22,17,18) contains Jaws
   via 1 21 2 9 10 7 3 4 22 23 15 11 8 13 17 24 19 20 16 12 removing 5-6 14-18
G+(9,22,18,19) contains Petersen
   via 9 14 10 19 12 23 13 17 18 24 removing 1-21 2-22 3-4 5-6 7-11 8-20 15-16
G+(9,22,19,20) contains Petersen
   via 9 14 10 16 12 23 13 17 18 24 removing 1-21 2-22 3-4 5-6 7-11 8-20 15-19
G+(22,21,3,4) contains Petersen
   via 8 10 15 11 13 20 19 18 14 16 removing 1-21 2-23 3-7 4-24 5-6 9-22 12-17
G+(22,21,3,7) contains Petersen
   via 8 10 15 11 13 20 19 18 14 16 removing 1-21 2-23 3-4 5-6 7-24 9-22 12-17
G+(22,21,3,11) contains Petersen
   via 8 10 15 11 13 20 19 18 14 16 removing 1-21 2-23 3-4 5-6 7-24 9-22 12-17
G+(22,21,4,6) contains Petersen
   via 12 17 13 20 16 24 23 21 18 19 removing 1-8 2-6 3-4 5-7 9-22 10-14 11-15
G+(22,21,4,12) contains Petersen
   via 9 16 12 23 22 18 17 13 20 19 removing 1-8 2-21 3-7 4-24 5-6 10-14 11-15
G+(22,21,5,6) contains Petersen
   via 4 8 13 10 14 12 17 18 20 16 removing 1-21 2-23 3-11 5-7 6-24 9-22 15-19
G+(22,21,5,7) contains Petersen
   via 4 8 13 10 14 12 17 18 20 16 removing 1-21 2-23 3-11 5-6 7-24 9-22 15-19
G+(22,21,5,10) contains Petersen
   via 7 8 13 15 11 18 17 16 20 19 removing 1-21 2-23 3-4 5-24 6-12 9-22 10-14
G+(22,21,8,20) contains Petersen
   via 9 14 10 16 12 22 13 17 18 20 removing 1-21 2-23 3-4 5-6 7-11 8-24 15-19
G+(22,21,10,14) contains Petersen
   via 7 8 13 15 11 18 17 16 20 19 removing 1-21 2-23 3-4 5-10 6-12 9-22 14-24
G+(22,21,10,15) contains Petersen
   via 8 14 9 12 20 13 22 19 18 17 removing 1-21 2-23 3-4 5-6 7-11 10-24 15-16
G+(22,21,11,15) contains Petersen
   via 8 10 14 18 13 20 16 24 15 19 removing 1-21 2-23 3-4 5-6 7-11 9-22 12-17
G+(22,21,11,16) contains Petersen
   via 8 10 14 18 13 20 16 24 15 19 removing 1-21 2-23 3-4 5-6 7-11 9-22 12-17
G+(22,21,12,16) contains Petersen
   via 10 12 17 13 15 14 18 19 24 22 removing 1-21 2-23 3-4 5-7 6-9 8-20 11-16
G+(22,21,12,17) contains Petersen
   via 9 12 20 13 22 18 19 23 24 17 removing 1-8 2-21 3-4 5-6 7-11 10-14 15-16
G+(22,21,14,18) contains Petersen
   via 7 8 13 17 11 23 22 15 19 18 removing 1-21 2-9 3-4 5-10 6-12 14-24 16-20
G+(22,21,15,19) contains Petersen
   via 9 14 10 16 12 22 13 17 18 19 removing 1-21 2-23 3-4 5-6 7-11 8-20 15-24
G+(22,21,16,20) contains Petersen
   via 9 14 10 16 12 22 13 17 18 24 removing 1-21 2-23 3-4 5-6 7-11 8-20 15-19
G+(22,21,17,18) contains Petersen
   via 7 8 13 17 11 23 22 15 19 24 removing 1-21 2-9 3-4 5-10 6-12 14-18 16-20
G+(22,21,18,19) contains Petersen
   via 9 14 10 19 12 22 13 17 18 24 removing 1-21 2-23 3-4 5-6 7-11 8-20 15-16
G+(22,21,19,20) contains Petersen
   via 9 14 10 16 12 22 13 17 18 24 removing 1-21 2-23 3-4 5-6 7-11 8-20 15-19
G+(21,2,3,4) contains Petersen
   via 8 10 15 11 13 20 19 18 14 16 removing 1-21 2-23 3-7 4-24 5-6 9-22 12-17
G+(21,2,3,7) contains Petersen
   via 8 10 15 11 13 20 19 18 14 16 removing 1-21 2-23 3-4 5-6 7-24 9-22 12-17
G+(21,2,3,11) contains Petersen
   via 8 10 15 11 13 20 19 18 14 16 removing 1-21 2-23 3-4 5-6 7-24 9-22 12-17
G+(21,2,4,12) contains Petersen
   via 9 16 12 21 22 18 17 13 20 19 removing 1-8 2-23 3-7 4-24 5-6 10-14 11-15
G+(21,2,5,7) contains Petersen
   via 4 8 13 10 14 12 17 18 20 16 removing 1-21 2-23 3-11 5-6 7-24 9-22 15-19
G+(21,2,5,10) contains Petersen
   via 7 8 13 15 11 18 17 16 20 19 removing 1-21 2-23 3-4 5-24 6-12 9-22 10-14
G+(21,2,8,13) contains Petersen
   via 10 12 17 18 14 15 21 23 20 19 removing 1-8 2-6 3-4 5-7 9-22 11-16 13-24
G+(21,2,8,20) contains Petersen
   via 9 14 10 16 12 22 13 17 18 20 removing 1-21 2-23 3-4 5-6 7-11 8-24 15-19
G+(21,2,10,14) contains Petersen
   via 7 8 13 15 11 18 17 16 20 19 removing 1-21 2-23 3-4 5-10 6-12 9-22 14-24
G+(21,2,10,15) contains Petersen
   via 8 14 9 12 20 13 22 19 18 17 removing 1-21 2-23 3-4 5-6 7-11 10-24 15-16
G+(21,2,11,15) contains Petersen
   via 8 10 14 18 13 20 16 24 15 19 removing 1-21 2-23 3-4 5-6 7-11 9-22 12-17
G+(21,2,11,16) contains Petersen
   via 8 10 14 18 13 20 16 24 15 19 removing 1-21 2-23 3-4 5-6 7-11 9-22 12-17
G+(21,2,12,16) contains Petersen
   via 10 12 17 13 15 14 18 19 24 22 removing 1-21 2-23 3-4 5-7 6-9 8-20 11-16
G+(21,2,12,17) contains Petersen
   via 9 12 20 13 22 18 19 21 24 17 removing 1-8 2-23 3-4 5-6 7-11 10-14 15-16
G+(21,2,13,17) contains Petersen
   via 9 14 10 16 12 22 21 17 18 20 removing 1-8 2-23 3-4 5-6 7-11 13-24 15-19
G+(21,2,14,18) contains Petersen
   via 7 8 13 17 11 23 22 15 19 18 removing 1-21 2-9 3-4 5-10 6-12 14-24 16-20
G+(21,2,15,19) contains Petersen
   via 9 14 10 16 12 22 13 17 18 19 removing 1-21 2-23 3-4 5-6 7-11 8-20 15-24
G+(21,2,16,20) contains Petersen
   via 9 14 10 16 12 22 13 17 18 24 removing 1-21 2-23 3-4 5-6 7-11 8-20 15-19
G+(21,2,17,18) contains Petersen
   via 7 8 13 17 11 23 22 15 19 24 removing 1-21 2-9 3-4 5-10 6-12 14-18 16-20
G+(21,2,18,19) contains Petersen
   via 9 14 10 19 12 22 13 17 18 24 removing 1-21 2-23 3-4 5-6 7-11 8-20 15-16
G+(21,2,19,20) contains Petersen
   via 9 14 10 16 12 22 13 17 18 24 removing 1-21 2-23 3-4 5-6 7-11 8-20 15-19
# Jumps creating quadrangles:
G+(2,9,6,4) contains Petersen
   via 4 8 13 10 14 12 17 18 20 16 removing 1-21 2-23 3-11 5-7 6-24 9-22 15-19
G+(2,9,6,5) contains Jaws
   via 1 21 6 24 5 7 3 4 22 9 15 11 8 13 17 18 19 20 16 12 removing 2-23 10-14
G+(9,22,14,10) contains Petersen
   via 7 8 13 15 11 18 17 16 20 19 removing 1-21 2-22 3-4 5-10 6-12 9-23 14-24
G+(9,22,14,18) contains Jaws
   via 1 21 2 14 10 7 3 4 22 24 15 11 8 13 17 18 19 20 16 12 removing 5-6 9-23
G+(22,21,13,8) contains Log1
   via 1 2 3 4 5 6 7 8 9 10 11 12 22 14 15 16 17 18 19 20 21 23 removing 13-24
G+(22,21,13,17) contains Petersen
   via 9 14 10 16 12 22 23 17 18 20 removing 1-8 2-21 3-4 5-6 7-11 13-24 15-19
G+(21,2,1,7) contains Log1
   via 24 2 3 4 5 6 7 1 9 10 11 12 22 14 15 16 17 18 19 20 23 21 removing 8-13
G+(21,2,1,8) contains Petersen
   via 10 12 17 18 14 15 21 23 20 19 removing 1-24 2-6 3-4 5-7 8-13 9-22 11-16


##############################################################
# Proof of (17.1), claim (2)
G=Log
# Testing augmenting paths from X={ 1 2 3 4 5 6 7}
# Direct jumps
G+(1,2,8,13) contains Log1
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22
G+(1,2,8,20) contains Petersen
   via 9 14 10 12 20 13 15 19 18 17 removing 1-21 2-6 3-4 5-7 8-22 11-16
G+(1,2,9,13) contains Log2
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22
G+(1,2,9,14) contains Petersen
   via 6 9 13 17 12 19 20 16 22 18 removing 1-8 2-21 3-4 5-7 10-14 11-15
G+(1,2,10,14) contains Petersen
   via 6 9 13 17 12 19 20 16 14 18 removing 1-8 2-21 3-4 5-7 10-22 11-15
G+(1,2,10,15) contains Petersen
   via 7 8 13 15 11 18 17 16 20 19 removing 1-21 2-6 3-4 5-12 9-14 10-22
G+(1,2,11,15) contains Petersen
   via 7 8 13 22 11 18 17 16 20 19 removing 1-21 2-6 3-4 5-12 9-14 10-15
G+(1,2,11,16) contains Petersen
   via 10 15 11 17 12 14 22 16 19 18 removing 1-21 2-6 3-4 5-7 8-20 9-13
G+(1,2,12,16) contains Petersen
   via 9 14 10 12 22 13 15 19 18 17 removing 1-21 2-6 3-4 5-7 8-20 11-16
G+(1,2,12,17) contains Petersen
   via 9 14 12 20 13 21 22 17 18 19 removing 1-8 2-6 3-4 5-7 10-15 11-16
G+(1,2,13,17) contains Petersen
   via 9 14 10 16 12 13 22 17 18 20 removing 1-8 2-21 3-4 5-6 7-11 15-19
G+(1,2,14,18) contains Petersen
   via 7 8 13 15 11 18 17 16 20 19 removing 1-21 2-9 3-4 5-10 6-12 14-22
G+(1,2,15,19) contains Petersen
   via 8 10 15 22 13 20 16 17 18 19 removing 1-21 2-6 3-4 5-12 7-11 9-14
G+(1,2,16,20) contains Petersen
   via 8 10 14 18 17 20 22 16 15 19 removing 1-21 2-6 3-4 5-12 7-11 9-13
G+(1,2,17,18) contains Petersen
   via 7 8 13 15 11 22 17 16 20 19 removing 1-21 2-9 3-4 5-10 6-12 14-18
G+(1,2,18,19) contains Petersen
   via 7 8 14 15 11 22 18 16 20 19 removing 1-21 2-9 3-4 5-10 6-12 13-17
G+(1,2,19,20) contains Petersen
   via 9 14 10 12 22 13 15 19 18 17 removing 1-21 2-6 3-4 5-7 8-20 11-16
G+(1,7,8,13) contains Petersen
   via 9 14 10 12 20 13 15 19 18 17 removing 1-21 2-6 3-4 5-7 8-22 11-16
G+(1,7,8,20) contains Log1
   via 21 2 3 4 5 6 7 22 9 10 11 12 13 14 15 16 17 18 19 20 1 8
G+(1,7,9,13) contains Petersen
   via 9 14 10 12 20 22 15 19 18 17 removing 1-21 2-6 3-4 5-7 8-13 11-16
G+(1,7,9,14) contains Petersen
   via 8 21 11 15 13 20 16 17 18 19 removing 1-2 3-4 5-7 6-12 9-22 10-14
G+(1,7,10,14) contains Petersen
   via 8 21 11 15 13 20 16 17 18 19 removing 1-2 3-4 5-7 6-12 9-14 10-22
G+(1,7,10,15) contains Petersen
   via 2 9 13 17 12 19 20 16 14 18 removing 1-8 3-4 5-6 7-21 10-22 11-15
G+(1,7,11,15) contains Petersen
   via 2 9 13 17 12 19 20 16 14 18 removing 1-8 3-4 5-6 7-21 10-15 11-22
G+(1,7,11,16) contains Petersen
   via 8 13 11 19 20 21 22 16 17 18 removing 1-2 3-7 4-12 5-6 9-14 10-15
G+(1,7,12,16) contains Petersen
   via 8 13 11 15 21 20 16 22 17 19 removing 1-2 3-7 4-12 5-6 9-14 10-18
G+(1,7,12,17) contains Petersen
   via 8 13 9 12 20 21 14 18 17 22 removing 1-2 3-4 5-6 7-11 10-15 16-19
G+(1,7,13,17) contains Petersen
   via 9 14 10 16 12 13 22 17 18 20 removing 1-2 3-4 5-6 7-11 8-21 15-19
G+(1,7,14,18) contains Petersen
   via 8 21 11 15 13 20 16 17 18 19 removing 1-2 3-4 5-6 7-10 9-12 14-22
G+(1,7,15,19) contains Petersen
   via 8 21 12 18 14 20 16 15 22 19 removing 1-2 3-4 5-10 6-9 7-11 13-17
G+(1,7,16,20) contains Petersen
   via 9 11 16 17 13 14 22 20 19 18 removing 1-2 3-7 4-12 5-6 8-21 10-15
G+(1,7,17,18) contains Petersen
   via 8 21 10 14 13 20 16 17 22 18 removing 1-2 3-4 5-6 7-11 9-12 15-19
G+(1,7,18,19) contains Petersen
   via 8 21 11 15 14 20 16 18 22 19 removing 1-2 3-4 5-6 7-10 9-12 13-17
G+(1,7,19,20) contains Petersen
   via 6 9 13 17 12 22 20 16 15 19 removing 1-2 3-4 5-10 7-11 8-21 14-18
G+(2,6,8,13) contains Petersen
   via 6 15 11 16 12 22 13 17 19 20 removing 1-8 2-21 3-4 5-7 9-14 10-18
G+(2,6,8,20) contains Petersen
   via 8 10 16 12 17 22 20 18 14 21 removing 1-2 3-4 5-6 7-11 9-13 15-19
G+(2,6,9,13) contains Petersen
   via 6 22 9 16 12 19 18 17 13 20 removing 1-8 2-21 3-4 5-7 10-14 11-15
G+(2,6,9,14) contains Log2
   via 1 21 3 4 5 6 7 8 22 10 11 12 13 14 15 16 17 18 19 20 2 9
G+(2,6,10,14) contains Jaws
   via 1 2 21 22 10 7 3 4 9 14 15 11 8 13 17 18 19 20 16 12 removing 5-6
G+(2,6,10,15) contains Petersen
   via 9 21 12 17 13 14 16 20 19 18 removing 1-2 3-4 5-6 7-8 10-22 11-15
G+(2,6,11,15) contains Petersen
   via 9 21 12 17 13 14 16 20 19 18 removing 1-2 3-4 5-6 7-8 10-15 11-22
G+(2,6,11,16) contains Petersen
   via 10 15 11 17 12 14 22 16 19 18 removing 1-2 3-4 5-7 6-21 8-20 9-13
G+(2,6,12,16) contains Petersen
   via 9 14 10 12 22 13 15 19 18 17 removing 1-2 3-4 5-7 6-21 8-20 11-16
G+(2,6,12,17) contains Petersen
   via 2 9 14 12 22 19 18 17 13 20 removing 1-8 3-4 5-7 6-21 10-15 11-16
G+(2,6,13,17) contains Petersen
   via 9 11 15 22 13 18 19 20 16 17 removing 1-8 2-21 3-4 5-7 6-12 10-14
G+(2,6,14,18) contains Petersen
   via 7 8 13 15 11 18 17 16 20 19 removing 1-2 3-4 5-10 6-12 9-21 14-22
G+(2,6,15,19) contains Petersen
   via 9 21 12 18 14 20 16 15 22 19 removing 1-2 3-4 5-6 7-8 10-11 13-17
G+(2,6,16,20) contains Petersen
   via 8 10 14 18 17 20 22 16 15 19 removing 1-2 3-4 5-6 7-11 9-13 12-21
G+(2,6,17,18) contains Petersen
   via 7 8 13 15 11 22 17 16 20 19 removing 1-2 3-4 5-10 6-12 9-21 14-18
G+(2,6,18,19) contains Petersen
   via 9 21 12 17 13 14 16 20 22 18 removing 1-2 3-4 5-6 7-8 10-11 15-19
G+(2,6,19,20) contains Petersen
   via 9 21 12 17 13 15 16 20 22 19 removing 1-2 3-4 5-6 7-8 10-11 14-18
G+(3,4,8,13) contains Petersen
   via 8 10 15 11 22 20 19 18 14 16 removing 1-2 3-7 4-21 5-6 9-13 12-17
G+(3,4,8,20) contains Petersen
   via 4 22 8 10 14 12 17 18 20 16 removing 1-2 3-21 5-6 7-11 9-13 15-19
G+(3,4,9,13) contains Petersen
   via 8 10 15 11 13 20 19 18 14 16 removing 1-2 3-7 4-21 5-6 9-22 12-17
G+(3,4,9,14) contains Petersen
   via 6 9 13 17 12 19 20 16 22 18 removing 1-2 3-7 4-21 5-8 10-14 11-15
G+(3,4,10,14) contains Petersen
   via 6 9 13 17 12 19 20 16 14 18 removing 1-2 3-7 4-21 5-8 10-22 11-15
G+(3,4,10,15) contains Petersen
   via 7 8 13 15 11 18 17 16 20 19 removing 1-2 3-21 4-12 5-6 9-14 10-22
G+(3,4,11,15) contains Petersen
   via 7 8 13 22 11 18 17 16 20 19 removing 1-2 3-21 4-12 5-6 9-14 10-15
G+(3,4,11,16) contains Log2
   via 4 3 2 1 5 7 6 12 11 10 9 8 16 15 14 13 20 19 18 17 21 22
G+(3,4,12,16) contains Log1
   via 4 3 2 1 5 7 6 12 11 10 9 8 16 15 14 13 20 19 18 17 21 22
G+(3,4,12,17) contains Petersen
   via 8 10 14 12 20 17 18 19 15 22 removing 1-2 3-7 4-21 5-6 9-13 11-16
G+(3,4,13,17) contains Petersen
   via 9 15 11 16 12 13 22 17 19 20 removing 1-2 3-7 4-21 5-6 8-10 14-18
G+(3,4,14,18) contains Petersen
   via 7 8 13 15 11 18 17 16 20 19 removing 1-2 3-21 4-12 5-10 6-9 14-22
G+(3,4,15,19) contains Petersen
   via 8 10 15 22 13 20 16 17 18 19 removing 1-2 3-21 4-12 5-6 7-11 9-14
G+(3,4,16,20) contains Petersen
   via 8 10 14 18 17 20 22 16 15 19 removing 1-2 3-21 4-12 5-6 7-11 9-13
G+(3,4,17,18) contains Petersen
   via 7 8 13 15 11 22 17 16 20 19 removing 1-2 3-21 4-12 5-10 6-9 14-18
G+(3,4,18,19) contains Petersen
   via 7 8 14 15 11 22 18 16 20 19 removing 1-2 3-21 4-12 5-10 6-9 13-17
G+(3,4,19,20) contains Petersen
   via 4 9 13 17 12 22 20 16 15 19 removing 1-2 3-21 5-6 7-8 10-11 14-18
G+(3,7,8,13) contains Petersen
   via 8 10 15 11 22 20 19 18 14 16 removing 1-2 3-4 5-6 7-21 9-13 12-17
G+(3,7,8,20) contains Petersen
   via 4 22 8 10 14 12 17 18 20 16 removing 1-2 3-11 5-6 7-21 9-13 15-19
G+(3,7,9,13) contains Petersen
   via 8 10 15 11 13 20 19 18 14 16 removing 1-2 3-4 5-6 7-21 9-22 12-17
G+(3,7,9,14) contains Petersen
   via 8 21 11 15 13 20 16 17 18 19 removing 1-2 3-4 5-7 6-12 9-22 10-14
G+(3,7,10,14) contains Petersen
   via 8 21 11 15 13 20 16 17 18 19 removing 1-2 3-4 5-7 6-12 9-14 10-22
G+(3,7,10,15) contains Jaws
   via 1 2 6 10 22 21 3 4 9 14 15 11 8 13 17 18 19 20 16 12 removing 5-7
G+(3,7,11,15) contains Log2
   via 4 21 2 1 5 7 6 12 22 10 9 8 16 15 14 13 20 19 18 17 3 11
G+(3,7,11,16) contains Petersen
   via 7 8 13 11 22 18 17 16 20 19 removing 1-2 3-21 4-12 5-6 9-14 10-15
G+(3,7,12,16) contains Petersen
   via 7 8 13 11 15 22 17 19 20 16 removing 1-2 3-21 4-12 5-6 9-14 10-18
G+(3,7,12,17) contains Petersen
   via 8 10 14 12 20 17 18 19 15 22 removing 1-2 3-4 5-6 7-21 9-13 11-16
G+(3,7,13,17) contains Petersen
   via 9 15 11 16 12 13 22 17 19 20 removing 1-2 3-4 5-6 7-8 10-21 14-18
G+(3,7,14,18) contains Petersen
   via 8 21 11 15 13 20 16 17 18 19 removing 1-2 3-4 5-6 7-10 9-12 14-22
G+(3,7,15,19) contains Petersen
   via 7 8 14 18 12 22 15 16 20 19 removing 1-2 3-4 5-10 6-9 11-21 13-17
G+(3,7,16,20) contains Petersen
   via 9 11 16 17 13 14 22 20 19 18 removing 1-2 3-21 4-12 5-6 7-8 10-15
G+(3,7,17,18) contains Petersen
   via 8 10 15 11 22 20 19 18 14 16 removing 1-2 3-4 5-6 7-21 9-13 12-17
G+(3,7,18,19) contains Petersen
   via 8 21 11 15 14 20 16 18 22 19 removing 1-2 3-4 5-6 7-10 9-12 13-17
G+(3,7,19,20) contains Petersen
   via 7 8 15 11 21 12 19 22 20 16 removing 1-2 3-4 5-10 6-9 13-17 14-18
G+(4,6,8,13) contains Petersen
   via 11 16 12 17 13 15 21 22 20 19 removing 1-8 2-6 3-4 5-7 9-14 10-18
G+(4,6,8,20) contains Petersen
   via 8 10 16 12 17 22 20 18 14 21 removing 1-2 3-4 5-6 7-11 9-13 15-19
G+(4,6,9,13) contains Petersen
   via 9 16 12 21 22 18 17 13 20 19 removing 1-8 2-6 3-4 5-7 10-14 11-15
G+(4,6,9,14) contains Petersen
   via 4 8 13 10 14 12 17 18 20 16 removing 1-2 3-11 5-7 6-21 9-22 15-19
G+(4,6,10,14) contains Petersen
   via 4 8 13 10 22 12 17 18 20 16 removing 1-2 3-11 5-7 6-21 9-14 15-19
G+(4,6,10,15) contains Petersen
   via 9 21 12 17 13 14 16 20 19 18 removing 1-2 3-4 5-6 7-8 10-22 11-15
G+(4,6,11,15) contains Petersen
   via 9 21 12 17 13 14 16 20 19 18 removing 1-2 3-4 5-6 7-8 10-15 11-22
G+(4,6,11,16) contains Petersen
   via 8 10 15 12 17 20 19 18 14 16 removing 1-2 3-7 4-21 5-6 9-13 11-22
G+(4,6,12,16) contains Petersen
   via 8 10 15 12 17 20 19 18 14 22 removing 1-2 3-7 4-21 5-6 9-13 11-16
G+(4,6,12,17) contains Log1
   via 21 3 2 1 5 7 6 22 11 10 9 8 16 15 14 13 20 19 18 17 4 12
G+(4,6,13,17) contains Petersen
   via 9 11 15 22 13 18 19 20 16 17 removing 1-8 2-6 3-4 5-7 10-14 12-21
G+(4,6,14,18) contains Petersen
   via 8 21 12 17 13 20 16 14 22 18 removing 1-2 3-4 5-10 6-9 7-11 15-19
G+(4,6,15,19) contains Petersen
   via 9 21 12 18 14 20 16 15 22 19 removing 1-2 3-4 5-6 7-8 10-11 13-17
G+(4,6,16,20) contains Petersen
   via 8 10 14 18 17 20 22 16 15 19 removing 1-2 3-4 5-6 7-11 9-13 12-21
G+(4,6,17,18) contains Petersen
   via 7 8 13 15 11 22 17 16 20 19 removing 1-2 3-4 5-10 6-9 12-21 14-18
G+(4,6,18,19) contains Petersen
   via 9 21 12 17 13 14 16 20 22 18 removing 1-2 3-4 5-6 7-8 10-11 15-19
G+(4,6,19,20) contains Petersen
   via 9 21 12 17 13 15 16 20 22 19 removing 1-2 3-4 5-6 7-8 10-11 14-18
G+(5,6,8,13) contains Petersen
   via 4 8 22 10 14 12 17 18 20 16 removing 1-2 3-11 5-7 6-21 9-13 15-19
G+(5,6,8,20) contains Petersen
   via 6 22 8 10 14 12 17 18 20 16 removing 1-2 3-4 5-21 7-11 9-13 15-19
G+(5,6,9,13) contains Petersen
   via 4 8 13 10 14 12 17 18 20 16 removing 1-2 3-11 5-7 6-21 9-22 15-19
G+(5,6,9,14) contains Jaws
   via 1 2 6 21 5 7 3 4 9 22 15 11 8 13 17 18 19 20 16 12 removing 10-14
G+(5,6,10,14) contains Jaws
   via 1 2 6 22 10 7 3 4 9 14 15 11 8 13 17 18 19 20 16 12 removing 5-21
G+(5,6,10,15) contains Petersen
   via 7 8 13 15 11 18 17 16 20 19 removing 1-2 3-4 5-21 6-12 9-14 10-22
G+(5,6,11,15) contains Petersen
   via 7 8 13 22 11 18 17 16 20 19 removing 1-2 3-4 5-21 6-12 9-14 10-15
G+(5,6,11,16) contains Petersen
   via 8 10 15 12 17 20 19 18 14 16 removing 1-2 3-7 4-6 5-21 9-13 11-22
G+(5,6,12,16) contains Petersen
   via 8 10 15 12 17 20 19 18 14 22 removing 1-2 3-7 4-6 5-21 9-13 11-16
G+(5,6,12,17) contains Petersen
   via 9 14 10 22 12 13 15 19 18 17 removing 1-2 3-4 5-7 6-21 8-20 11-16
G+(5,6,13,17) contains Petersen
   via 9 14 10 16 12 13 22 17 18 20 removing 1-2 3-4 5-7 6-21 8-11 15-19
G+(5,6,14,18) contains Petersen
   via 8 21 12 17 13 20 16 14 22 18 removing 1-2 3-4 5-10 6-9 7-11 15-19
G+(5,6,15,19) contains Petersen
   via 8 10 15 22 13 20 16 17 18 19 removing 1-2 3-4 5-21 6-12 7-11 9-14
G+(5,6,16,20) contains Petersen
   via 8 10 14 18 17 20 22 16 15 19 removing 1-2 3-4 5-21 6-12 7-11 9-13
G+(5,6,17,18) contains Petersen
   via 6 9 13 17 12 21 15 19 18 22 removing 1-2 3-4 5-7 8-20 10-14 11-16
G+(5,6,18,19) contains Petersen
   via 6 9 13 17 12 22 20 16 14 18 removing 1-2 3-4 5-21 7-8 10-11 15-19
G+(5,6,19,20) contains Petersen
   via 6 9 13 17 12 22 20 16 15 19 removing 1-2 3-4 5-21 7-8 10-11 14-18
G+(5,7,8,13) contains Petersen
   via 4 8 22 10 14 12 17 18 20 16 removing 1-2 3-11 5-6 7-21 9-13 15-19
G+(5,7,8,20) contains Petersen
   via 8 22 10 15 11 18 14 16 20 19 removing 1-2 3-4 5-6 7-21 9-13 12-17
G+(5,7,9,13) contains Petersen
   via 4 8 13 10 14 12 17 18 20 16 removing 1-2 3-11 5-6 7-21 9-22 15-19
G+(5,7,9,14) contains Petersen
   via 7 8 13 15 11 18 17 16 20 19 removing 1-2 3-4 5-21 6-12 9-22 10-14
G+(5,7,10,14) contains Petersen
   via 7 8 13 15 11 18 17 16 20 19 removing 1-2 3-4 5-21 6-12 9-14 10-22
G+(5,7,10,15) contains Jaws
   via 1 2 6 10 22 7 3 4 9 14 15 11 8 13 17 18 19 20 16 12 removing 5-21
G+(5,7,11,15) contains Jaws
   via 1 2 6 5 21 7 3 4 9 14 22 11 8 13 17 18 19 20 16 12 removing 10-15
G+(5,7,11,16) contains Petersen
   via 8 13 11 19 20 21 22 16 17 18 removing 1-2 3-7 4-12 5-6 9-14 10-15
G+(5,7,12,16) contains Petersen
   via 8 13 11 15 21 20 16 22 17 19 removing 1-2 3-7 4-12 5-6 9-14 10-18
G+(5,7,12,17) contains Petersen
   via 8 13 9 12 20 21 14 18 17 22 removing 1-2 3-4 5-6 7-11 10-15 16-19
G+(5,7,13,17) contains Petersen
   via 9 15 11 16 12 13 22 17 19 20 removing 1-2 3-4 5-6 7-8 10-21 14-18
G+(5,7,14,18) contains Petersen
   via 7 8 13 15 11 18 17 16 20 19 removing 1-2 3-4 5-6 9-12 10-21 14-22
G+(5,7,15,19) contains Petersen
   via 8 21 12 18 14 20 16 15 22 19 removing 1-2 3-4 5-10 6-9 7-11 13-17
G+(5,7,16,20) contains Petersen
   via 8 14 10 15 11 20 22 16 18 19 removing 1-2 3-4 5-6 7-21 9-12 13-17
G+(5,7,17,18) contains Petersen
   via 8 21 10 14 13 20 16 17 22 18 removing 1-2 3-4 5-6 7-11 9-12 15-19
G+(5,7,18,19) contains Petersen
   via 7 8 14 15 11 22 18 16 20 19 removing 1-2 3-4 5-6 9-12 10-21 13-17
G+(5,7,19,20) contains Petersen
   via 7 21 10 15 11 18 14 16 22 19 removing 1-2 3-4 5-6 8-20 9-13 12-17
# Jumps onto legs
G+(1,2,3,11) contains Petersen
   via 5 8 13 11 15 12 17 19 20 16 removing 1-21 2-6 3-4 7-22 9-14 10-18
G+(1,2,4,12) contains Petersen
   via 2 20 3 4 6 21 7 5 19 22 removing 1-8 9-14 10-18 11-15 12-16 13-17
G+(1,2,5,10) contains Antilog
   via 1 7 6 2 22 21 5 8 9 10 11 12 13 14 15 16 17 18 19 20 removing 3-4
G+(1,7,4,12) contains Petersen
   via 8 13 11 15 21 20 16 12 17 19 removing 1-2 3-7 4-22 5-6 9-14 10-18
G+(2,6,3,11) contains Petersen
   via 5 8 13 11 15 12 17 19 20 16 removing 1-2 3-4 6-21 7-22 9-14 10-18
G+(3,4,1,8) contains Petersen
   via 4 8 13 11 15 12 17 19 20 16 removing 1-22 2-6 3-21 5-7 9-14 10-18
G+(3,4,2,9) contains Petersen
   via 5 8 13 11 15 12 17 19 20 16 removing 1-2 3-7 4-21 6-22 9-14 10-18
G+(3,4,5,10) contains Antilog
   via 7 3 4 6 22 5 21 8 9 10 11 12 13 14 15 16 17 18 19 20 removing 1-2
G+(3,7,2,9) contains Petersen
   via 5 8 13 11 15 12 17 19 20 16 removing 1-2 3-4 6-22 7-21 9-14 10-18
G+(4,6,1,8) contains Petersen
   via 8 13 11 15 21 20 16 12 17 19 removing 1-22 2-6 3-4 5-7 9-14 10-18
G+(5,6,1,8) contains Petersen
   via 8 13 11 15 21 20 16 12 17 19 removing 1-22 2-6 3-4 5-7 9-14 10-18
G+(5,6,3,11) contains Petersen
   via 7 8 13 11 15 12 17 19 20 16 removing 1-2 3-22 4-6 5-21 9-14 10-18
G+(5,7,2,9) contains Petersen
   via 6 8 13 11 15 12 17 19 20 16 removing 1-7 2-22 3-4 5-21 9-14 10-18
G+(5,7,4,12) contains Petersen
   via 8 13 11 15 21 20 16 12 17 19 removing 1-2 3-7 4-22 5-6 9-14 10-18


##############################################################
# Proof of (17.1), claim (3)
G=Dice11
# A-expansions:
G+(1,20,2,7) contains Petersen
   via 15 17 18 20 28 21 24 26 22 25 removing 1-29 2-27 3-4 5-6 7-30 8-9 10-13 11-12 14-16 19-23
G+(1,20,2,12) contains Petersen
   via 15 16 17 19 29 26 22 20 28 23 removing 1-27 2-30 3-4 5-6 7-24 8-9 10-13 11-12 14-18 21-25
G+(1,20,3,4) contains Petersen
   via 15 16 17 19 30 26 22 20 28 23 removing 1-29 2-27 3-24 4-6 5-7 8-9 10-13 11-12 14-18 21-25
G+(1,20,3,7) contains Petersen
   via 15 17 30 20 28 21 24 26 22 25 removing 1-29 2-27 3-4 5-6 7-12 8-9 10-13 11-19 14-16 18-23
G+(1,20,3,24) contains Petersen
   via 18 19 23 20 29 22 26 24 21 25 removing 1-27 2-28 3-30 4-6 5-7 8-9 10-13 11-12 14-16 15-17
G+(1,20,4,8) contains Petersen
   via 15 16 17 19 30 26 22 20 28 23 removing 1-29 2-27 3-24 4-6 5-7 8-9 10-13 11-12 14-18 21-25
G+(1,20,5,7) contains Petersen
   via 15 17 30 20 28 21 24 26 22 25 removing 1-29 2-27 3-4 5-6 7-12 8-9 10-13 11-19 14-16 18-23
G+(1,20,5,10) contains Petersen
   via 15 17 30 20 28 21 24 26 22 25 removing 1-29 2-27 3-4 5-6 7-12 8-9 10-13 11-19 14-16 18-23
G+(1,20,8,9) contains Petersen
   via 17 18 21 25 22 27 24 26 23 28 removing 1-6 2-12 3-4 5-7 8-30 9-10 11-19 13-14 15-16 20-29
G+(1,20,8,15) contains Petersen
   via 15 16 17 18 29 26 22 20 28 23 removing 1-27 2-12 3-24 4-6 5-7 8-30 9-10 11-19 13-14 21-25
G+(1,20,9,10) contains Petersen
   via 17 18 21 25 22 27 24 26 23 28 removing 1-6 2-12 3-4 5-7 8-9 10-30 11-19 13-14 15-16 20-29
G+(1,20,9,13) contains Petersen
   via 17 18 23 20 29 22 26 24 21 25 removing 1-27 2-28 3-4 5-10 6-8 7-12 9-30 11-19 13-14 15-16
G+(1,20,10,11) contains Petersen
   via 18 19 23 20 29 22 26 24 21 25 removing 1-27 2-28 3-7 4-8 5-6 9-15 10-30 11-12 13-14 16-17
G+(1,20,11,12) contains Petersen
   via 18 19 23 20 29 22 26 24 21 25 removing 1-27 2-28 3-7 4-8 5-6 9-15 10-11 12-30 13-14 16-17
G+(1,20,11,14) contains Petersen
   via 18 19 23 20 29 22 26 24 21 25 removing 1-27 2-28 3-4 5-10 6-8 7-12 9-15 11-30 13-14 16-17
G+(1,20,12,19) contains Petersen
   via 15 16 17 19 29 26 22 20 28 23 removing 1-27 2-7 3-4 5-6 8-9 10-24 11-13 12-30 14-18 21-25
G+(1,20,13,14) contains Petersen
   via 18 19 23 20 29 22 26 24 21 25 removing 1-27 2-28 3-4 5-10 6-8 7-12 9-15 11-14 13-30 16-17
G+(1,20,13,16) contains Petersen
   via 17 18 23 20 29 22 26 24 21 25 removing 1-27 2-28 3-4 5-7 6-8 9-10 11-14 12-19 13-30 15-16
G+(1,20,14,18) contains Petersen
   via 18 19 23 20 29 22 26 24 21 25 removing 1-27 2-28 3-4 5-6 7-12 8-15 9-13 10-11 14-30 16-17
G+(1,20,15,16) contains Petersen
   via 17 18 23 20 29 22 26 24 21 25 removing 1-27 2-28 3-4 5-7 6-8 9-10 11-14 12-19 13-16 15-30
G+(1,20,15,21) contains Petersen
   via 15 17 18 23 28 30 29 20 22 26 removing 1-27 2-12 3-24 4-6 5-7 8-9 10-13 11-19 14-16 21-25
G+(1,20,16,17) contains Petersen
   via 17 18 23 20 29 22 26 24 21 25 removing 1-27 2-28 3-4 5-6 7-12 8-15 9-13 10-11 14-19 16-30
G+(1,20,17,18) contains Petersen
   via 18 23 20 25 21 30 29 24 26 22 removing 1-27 2-28 3-4 5-6 7-12 8-15 9-13 10-11 14-19 16-17
G+(1,20,17,22) contains Petersen
   via 17 23 20 25 21 30 29 24 26 22 removing 1-27 2-28 3-4 5-6 7-12 8-15 9-10 11-19 13-16 14-18
G+(1,20,18,19) contains Petersen
   via 19 23 20 25 21 30 29 24 26 22 removing 1-27 2-28 3-4 5-6 7-12 8-15 9-13 10-11 14-18 16-17
G+(1,20,19,23) contains Petersen
   via 15 16 17 30 29 26 22 20 28 23 removing 1-27 2-7 3-4 5-6 8-9 10-24 11-13 12-19 14-18 21-25
G+(1,20,21,24) contains Petersen
   via 18 19 23 20 29 22 26 30 21 25 removing 1-27 2-28 3-24 4-6 5-7 8-9 10-13 11-12 14-16 15-17
G+(1,20,22,26) contains Petersen
   via 15 17 23 20 29 21 26 30 22 25 removing 1-27 2-28 3-4 5-6 7-12 8-9 10-24 11-13 14-19 16-18
G+(1,20,23,26) contains Petersen
   via 15 17 18 24 21 30 23 25 22 26 removing 1-27 2-28 3-4 5-6 7-12 8-9 10-13 11-19 14-16 20-29
G+(1,20,24,26) contains Petersen
   via 17 18 23 20 29 22 26 30 24 25 removing 1-27 2-28 3-4 5-6 7-12 8-9 10-13 11-19 14-16 15-21
G+(20,28,2,7) contains Petersen
   via 15 17 18 24 21 28 29 25 22 26 removing 1-20 2-27 3-4 5-6 7-30 8-9 10-13 11-12 14-16 19-23
G+(20,28,2,12) contains Petersen
   via 15 17 18 24 21 28 29 25 22 26 removing 1-20 2-27 3-4 5-6 7-30 8-9 10-13 11-12 14-16 19-23
G+(20,28,3,4) contains Petersen
   via 15 17 18 20 29 21 24 26 22 25 removing 1-27 2-28 3-30 4-6 5-7 8-9 10-13 11-12 14-16 19-23
G+(20,28,3,7) contains Petersen
   via 15 17 22 25 21 28 26 24 30 29 removing 1-20 2-27 3-4 5-6 7-12 8-9 10-13 11-19 14-16 18-23
G+(20,28,3,24) contains Petersen
   via 15 17 22 25 21 28 26 24 30 29 removing 1-20 2-27 3-4 5-6 7-12 8-9 10-13 11-19 14-16 18-23
G+(20,28,4,6) contains Petersen
   via 15 17 18 20 29 21 24 26 22 25 removing 1-27 2-28 3-4 5-7 6-30 8-9 10-13 11-12 14-16 19-23
G+(20,28,4,8) contains Petersen
   via 15 17 18 20 29 21 24 26 22 25 removing 1-27 2-28 3-4 5-7 6-30 8-9 10-13 11-12 14-16 19-23
G+(20,28,5,6) contains Petersen
   via 4 15 16 17 19 20 29 23 26 22 removing 1-27 2-28 3-24 5-7 6-30 8-9 10-13 11-12 14-18 21-25
G+(20,28,5,7) contains Petersen
   via 4 15 16 17 19 20 29 23 26 22 removing 1-27 2-28 3-24 5-6 7-30 8-9 10-13 11-12 14-18 21-25
G+(20,28,5,10) contains Petersen
   via 7 17 16 29 20 24 21 25 22 26 removing 1-27 2-28 3-4 5-30 6-8 9-15 10-13 11-12 14-18 19-23
G+(20,28,8,9) contains Petersen
   via 15 17 18 20 29 21 24 26 22 25 removing 1-27 2-28 3-4 5-7 6-8 9-30 10-13 11-12 14-16 19-23
G+(20,28,8,15) contains Petersen
   via 14 17 15 29 20 24 21 25 22 26 removing 1-27 2-28 3-4 5-6 7-12 8-30 9-10 11-19 13-16 18-23
G+(20,28,9,10) contains Petersen
   via 16 17 18 20 29 21 24 26 22 25 removing 1-27 2-28 3-4 5-7 6-8 9-15 10-30 11-12 13-14 19-23
G+(20,28,9,13) contains Petersen
   via 10 17 16 29 20 24 21 25 22 26 removing 1-27 2-28 3-4 5-6 7-12 8-15 9-30 11-19 13-14 18-23
G+(20,28,10,11) contains Petersen
   via 9 13 14 18 19 20 29 23 26 22 removing 1-27 2-28 3-4 5-6 7-24 8-15 10-30 11-12 16-17 21-25
G+(20,28,11,12) contains Petersen
   via 9 13 14 18 19 20 29 23 26 22 removing 1-27 2-28 3-4 5-6 7-24 8-15 10-11 12-30 16-17 21-25
G+(20,28,11,14) contains Petersen
   via 10 17 16 29 20 24 21 25 22 26 removing 1-27 2-28 3-4 5-6 7-12 8-15 9-13 11-30 14-18 19-23
G+(20,28,12,19) contains Petersen
   via 15 17 18 24 21 28 29 25 22 26 removing 1-20 2-27 3-4 5-6 7-12 8-9 10-13 11-30 14-16 19-23
G+(20,28,13,14) contains Petersen
   via 10 17 16 29 20 24 21 25 22 26 removing 1-27 2-28 3-4 5-6 7-12 8-15 9-13 11-19 14-30 18-23
G+(20,28,13,16) contains Petersen
   via 14 17 16 29 20 24 21 25 22 26 removing 1-27 2-28 3-4 5-6 7-12 8-15 9-10 11-19 13-30 18-23
G+(20,28,14,18) contains Petersen
   via 11 14 30 18 19 20 29 23 26 22 removing 1-27 2-28 3-4 5-6 7-12 8-15 9-13 10-24 16-17 21-25
G+(20,28,15,16) contains Petersen
   via 14 17 30 29 20 24 21 25 22 26 removing 1-27 2-28 3-4 5-6 7-12 8-15 9-10 11-19 13-16 18-23
G+(20,28,15,21) contains Petersen
   via 14 17 30 29 20 24 21 25 22 26 removing 1-27 2-28 3-4 5-6 7-12 8-15 9-10 11-19 13-16 18-23
G+(20,28,16,17) contains Petersen
   via 13 16 30 17 18 20 29 23 26 22 removing 1-27 2-28 3-4 5-6 7-12 8-15 9-10 11-24 14-19 21-25
G+(20,28,17,18) contains Petersen
   via 13 16 17 29 20 26 22 25 21 24 removing 1-27 2-7 3-4 5-6 8-15 9-10 11-14 12-19 18-30 23-28
G+(20,28,17,22) contains Petersen
   via 17 18 20 25 21 30 29 24 26 22 removing 1-27 2-7 3-4 5-6 8-15 9-10 11-14 12-19 13-16 23-28
G+(20,28,18,19) contains Petersen
   via 13 16 17 29 20 26 22 25 21 24 removing 1-27 2-12 3-4 5-6 7-10 8-15 9-11 14-18 19-30 23-28
G+(20,28,21,24) contains Petersen
   via 14 18 21 25 20 24 30 29 23 26 removing 1-27 2-28 3-4 5-6 7-12 8-15 9-10 11-19 13-16 17-22
G+(20,28,22,26) contains Petersen
   via 15 17 18 20 21 28 23 26 30 29 removing 1-27 2-12 3-24 4-6 5-7 8-9 10-13 11-19 14-16 22-25
G+(20,28,24,26) contains Jaws
   via 1 27 2 19 18 14 13 3 28 23 17 16 20 29 30 26 22 25 21 24 removing 4-6 5-7 8-15 9-10 11-12
G+(28,27,3,4) contains Petersen
   via 15 17 18 20 28 21 24 26 22 25 removing 1-27 2-29 3-30 4-6 5-7 8-9 10-13 11-12 14-16 19-23
G+(28,27,3,7) contains Petersen
   via 18 19 27 21 25 30 29 28 23 24 removing 1-20 2-7 3-4 5-6 8-9 10-13 11-12 14-16 15-17 22-26
G+(28,27,3,24) contains Petersen
   via 18 19 21 25 22 29 24 26 23 28 removing 1-20 2-27 3-30 4-6 5-7 8-9 10-13 11-12 14-16 15-17
G+(28,27,4,6) contains Petersen
   via 15 17 18 20 28 21 24 26 22 25 removing 1-27 2-29 3-4 5-7 6-30 8-9 10-13 11-12 14-16 19-23
G+(28,27,4,8) contains Petersen
   via 15 17 18 20 28 21 24 26 22 25 removing 1-27 2-29 3-4 5-7 6-30 8-9 10-13 11-12 14-16 19-23
G+(28,27,5,6) contains Petersen
   via 4 15 16 17 19 20 28 23 26 22 removing 1-27 2-29 3-24 5-7 6-30 8-9 10-13 11-12 14-18 21-25
G+(28,27,5,7) contains Petersen
   via 4 15 16 17 19 20 28 23 26 22 removing 1-27 2-29 3-24 5-6 7-30 8-9 10-13 11-12 14-18 21-25
G+(28,27,5,10) contains Petersen
   via 7 17 16 28 20 24 21 25 22 26 removing 1-27 2-29 3-4 5-30 6-8 9-15 10-13 11-12 14-18 19-23
G+(28,27,8,9) contains Petersen
   via 15 17 18 20 28 21 24 26 22 25 removing 1-27 2-29 3-4 5-7 6-8 9-30 10-13 11-12 14-16 19-23
G+(28,27,8,15) contains Petersen
   via 14 17 15 28 20 24 21 25 22 26 removing 1-27 2-29 3-4 5-6 7-12 8-30 9-10 11-19 13-16 18-23
G+(28,27,9,10) contains Petersen
   via 16 17 18 20 28 21 24 26 22 25 removing 1-27 2-29 3-4 5-7 6-8 9-15 10-30 11-12 13-14 19-23
G+(28,27,9,13) contains Petersen
   via 10 17 16 28 20 24 21 25 22 26 removing 1-27 2-29 3-4 5-6 7-12 8-15 9-30 11-19 13-14 18-23
G+(28,27,10,11) contains Petersen
   via 9 13 14 18 19 20 28 23 26 22 removing 1-27 2-29 3-4 5-6 7-24 8-15 10-30 11-12 16-17 21-25
G+(28,27,11,12) contains Petersen
   via 9 13 14 18 19 20 28 23 26 22 removing 1-27 2-29 3-4 5-6 7-24 8-15 10-11 12-30 16-17 21-25
G+(28,27,11,14) contains Petersen
   via 10 17 16 28 20 24 21 25 22 26 removing 1-27 2-29 3-4 5-6 7-12 8-15 9-13 11-30 14-18 19-23
G+(28,27,12,19) contains Jaws
   via 1 27 2 12 11 10 9 8 29 30 14 13 20 28 23 19 18 17 16 15 removing 3-24 4-6 5-7 21-25 22-26
G+(28,27,13,14) contains Petersen
   via 10 17 16 28 20 24 21 25 22 26 removing 1-27 2-29 3-4 5-6 7-12 8-15 9-13 11-19 14-30 18-23
G+(28,27,13,16) contains Petersen
   via 14 17 16 28 20 24 21 25 22 26 removing 1-27 2-29 3-4 5-6 7-12 8-15 9-10 11-19 13-30 18-23
G+(28,27,14,18) contains Petersen
   via 11 14 30 18 19 20 28 23 26 22 removing 1-27 2-29 3-4 5-6 7-12 8-15 9-13 10-24 16-17 21-25
G+(28,27,15,16) contains Petersen
   via 14 17 30 28 20 24 21 25 22 26 removing 1-27 2-29 3-4 5-6 7-12 8-15 9-10 11-19 13-16 18-23
G+(28,27,15,21) contains Petersen
   via 14 17 30 28 20 24 21 25 22 26 removing 1-27 2-29 3-4 5-6 7-12 8-15 9-10 11-19 13-16 18-23
G+(28,27,16,17) contains Petersen
   via 13 16 30 17 18 20 28 23 26 22 removing 1-27 2-29 3-4 5-6 7-12 8-15 9-10 11-24 14-19 21-25
G+(28,27,17,18) contains Petersen
   via 18 21 25 22 30 23 28 29 24 26 removing 1-27 2-7 3-4 5-6 8-20 9-15 10-13 11-14 12-19 16-17
G+(28,27,17,22) contains Petersen
   via 17 21 25 22 30 23 28 29 24 26 removing 1-27 2-7 3-4 5-6 8-20 9-15 10-13 11-14 12-19 16-18
G+(28,27,18,19) contains Petersen
   via 19 21 25 22 30 23 28 29 24 26 removing 1-27 2-12 3-4 5-6 7-10 8-20 9-15 11-13 14-18 16-17
G+(28,27,21,24) contains Petersen
   via 14 18 21 25 20 24 30 28 23 26 removing 1-27 2-29 3-4 5-6 7-12 8-15 9-10 11-19 13-16 17-22
G+(28,27,21,25) contains Petersen
   via 14 18 17 21 24 25 22 26 23 30 removing 1-27 2-29 3-4 5-6 7-12 8-15 9-10 11-19 13-16 20-28
G+(28,27,22,25) contains Petersen
   via 12 19 17 21 24 29 22 26 23 28 removing 1-27 2-7 3-4 5-6 8-20 9-15 10-13 11-14 16-18 25-30
G+(28,27,22,26) contains Petersen
   via 16 17 22 25 21 29 30 26 23 28 removing 1-27 2-7 3-4 5-6 8-20 9-15 10-24 11-13 12-19 14-18
G+(28,27,24,26) contains Petersen
   via 17 18 23 26 22 29 28 25 24 30 removing 1-20 2-27 3-4 5-6 7-12 8-9 10-13 11-19 14-16 15-21
G+(27,1,3,4) contains Petersen
   via 15 17 18 20 28 21 24 26 22 25 removing 1-29 2-27 3-30 4-6 5-7 8-9 10-13 11-12 14-16 19-23
G+(27,1,3,7) contains Jaws
   via 1 29 30 7 5 6 4 3 27 2 16 15 20 28 23 19 17 25 21 24 removing 8-9 10-13 11-12 14-18 22-26
G+(27,1,3,24) contains Petersen
   via 18 19 21 25 22 29 24 26 23 28 removing 1-20 2-27 3-30 4-6 5-7 8-9 10-13 11-12 14-16 15-17
G+(27,1,4,8) contains Petersen
   via 15 17 18 20 28 21 24 26 22 25 removing 1-29 2-27 3-4 5-7 6-30 8-9 10-13 11-12 14-16 19-23
G+(27,1,5,7) contains Petersen
   via 4 15 16 17 19 20 28 23 26 22 removing 1-29 2-27 3-24 5-6 7-30 8-9 10-13 11-12 14-18 21-25
G+(27,1,5,10) contains Petersen
   via 7 17 16 28 20 24 21 25 22 26 removing 1-29 2-27 3-4 5-30 6-8 9-15 10-13 11-12 14-18 19-23
G+(27,1,8,9) contains Petersen
   via 15 17 18 20 28 21 24 26 22 25 removing 1-29 2-27 3-4 5-7 6-8 9-30 10-13 11-12 14-16 19-23
G+(27,1,8,15) contains Petersen
   via 14 17 15 28 20 24 21 25 22 26 removing 1-29 2-27 3-4 5-6 7-12 8-30 9-10 11-19 13-16 18-23
G+(27,1,9,10) contains Petersen
   via 16 17 18 20 28 21 24 26 22 25 removing 1-29 2-27 3-4 5-7 6-8 9-15 10-30 11-12 13-14 19-23
G+(27,1,9,13) contains Petersen
   via 10 17 16 28 20 24 21 25 22 26 removing 1-29 2-27 3-4 5-6 7-12 8-15 9-30 11-19 13-14 18-23
G+(27,1,10,11) contains Petersen
   via 9 13 14 18 19 20 28 23 26 22 removing 1-29 2-27 3-4 5-6 7-24 8-15 10-30 11-12 16-17 21-25
G+(27,1,11,12) contains Petersen
   via 9 13 14 18 19 20 28 23 26 22 removing 1-29 2-27 3-4 5-6 7-24 8-15 10-11 12-30 16-17 21-25
G+(27,1,11,14) contains Petersen
   via 10 17 16 28 20 24 21 25 22 26 removing 1-29 2-27 3-4 5-6 7-12 8-15 9-13 11-30 14-18 19-23
G+(27,1,12,19) contains Petersen
   via 11 18 19 23 24 27 29 21 25 28 removing 1-20 2-7 3-4 5-6 8-9 10-13 12-30 14-16 15-17 22-26
G+(27,1,13,14) contains Petersen
   via 10 17 16 28 20 24 21 25 22 26 removing 1-29 2-27 3-4 5-6 7-12 8-15 9-13 11-19 14-30 18-23
G+(27,1,13,16) contains Petersen
   via 14 17 16 28 20 24 21 25 22 26 removing 1-29 2-27 3-4 5-6 7-12 8-15 9-10 11-19 13-30 18-23
G+(27,1,14,18) contains Petersen
   via 11 14 30 18 19 20 28 23 26 22 removing 1-29 2-27 3-4 5-6 7-12 8-15 9-13 10-24 16-17 21-25
G+(27,1,15,16) contains Petersen
   via 14 17 30 28 20 24 21 25 22 26 removing 1-29 2-27 3-4 5-6 7-12 8-15 9-10 11-19 13-16 18-23
G+(27,1,15,21) contains Petersen
   via 14 17 30 28 20 24 21 25 22 26 removing 1-29 2-27 3-4 5-6 7-12 8-15 9-10 11-19 13-16 18-23
G+(27,1,16,17) contains Petersen
   via 13 16 30 17 18 20 28 23 26 22 removing 1-29 2-27 3-4 5-6 7-12 8-15 9-10 11-24 14-19 21-25
G+(27,1,17,18) contains Petersen
   via 18 21 25 22 30 23 28 27 24 26 removing 1-29 2-7 3-4 5-6 8-20 9-15 10-13 11-14 12-19 16-17
G+(27,1,17,22) contains Petersen
   via 17 21 25 22 30 23 28 27 24 26 removing 1-29 2-7 3-4 5-6 8-20 9-15 10-13 11-14 12-19 16-18
G+(27,1,18,19) contains Petersen
   via 19 21 25 22 30 23 28 27 24 26 removing 1-29 2-12 3-4 5-6 7-10 8-20 9-15 11-13 14-18 16-17
G+(27,1,19,23) contains Petersen
   via 15 17 18 24 21 29 27 25 22 26 removing 1-20 2-7 3-4 5-6 8-9 10-13 11-12 14-16 19-30 23-28
G+(27,1,21,24) contains Petersen
   via 14 18 21 25 20 24 30 28 23 26 removing 1-29 2-27 3-4 5-6 7-12 8-15 9-10 11-19 13-16 17-22
G+(27,1,21,25) contains Petersen
   via 14 18 17 21 24 25 22 26 23 30 removing 1-29 2-27 3-4 5-6 7-12 8-15 9-10 11-19 13-16 20-28
G+(27,1,22,25) contains Petersen
   via 12 19 17 21 24 27 22 26 23 28 removing 1-29 2-7 3-4 5-6 8-20 9-15 10-13 11-14 16-18 25-30
G+(27,1,22,26) contains Petersen
   via 16 17 22 25 21 27 30 26 23 28 removing 1-29 2-7 3-4 5-6 8-20 9-15 10-24 11-13 12-19 14-18
G+(27,1,23,26) contains Petersen
   via 15 17 18 24 21 29 28 25 22 26 removing 1-20 2-27 3-4 5-6 7-12 8-9 10-13 11-19 14-16 23-30
G+(27,1,24,26) contains Petersen
   via 17 18 23 26 22 29 28 25 24 30 removing 1-20 2-27 3-4 5-6 7-12 8-9 10-13 11-19 14-16 15-21
# Jumps creating quadrangles:
G+(1,20,6,4) contains Petersen
   via 4 15 16 17 19 20 28 23 26 22 removing 1-29 2-27 3-24 5-7 6-30 8-9 10-13 11-12 14-18 21-25
G+(1,20,6,5) contains Petersen
   via 15 17 18 20 28 21 24 26 22 25 removing 1-29 2-27 3-4 5-7 6-30 8-9 10-13 11-12 14-16 19-23
G+(20,28,25,21) contains Petersen
   via 14 18 17 21 24 25 22 26 23 30 removing 1-27 2-28 3-4 5-6 7-12 8-15 9-10 11-19 13-16 20-29
G+(20,28,25,22) contains Petersen
   via 15 17 18 25 21 28 23 26 22 30 removing 1-27 2-12 3-24 4-6 5-7 8-9 10-13 11-19 14-16 20-29
G+(28,27,23,19) contains Log
   via 20 28 21 24 22 26 25 1 29 18 13 3 27 19 14 9 2 12 11 10 removing 4-6 5-7 8-15 16-17 23-30
G+(28,27,23,26) contains Petersen
   via 15 17 18 24 21 29 28 25 22 26 removing 1-20 2-27 3-4 5-6 7-12 8-9 10-13 11-19 14-16 23-30
G+(27,1,2,7) contains Log
   via 1 29 4 3 5 7 6 20 27 11 15 24 28 12 16 21 23 19 17 25 removing 2-30 8-9 10-13 14-18 22-26
G+(27,1,2,12) contains Petersen
   via 7 18 19 23 24 27 29 21 25 28 removing 1-20 2-30 3-4 5-6 8-9 10-13 11-12 14-16 15-17 22-26


##############################################################
# Proof of (17.1), claim (3)
G=Dice1
# Direct jumps from X={ 1 2 3 4 5 6 7}
G+(1,2,8,9) contains Petersen
   via 5 18 19 23 20 24 21 25 22 26 removing 1-27 2-7 3-4 6-8 9-28 10-13 11-12 14-16 15-17
G+(1,2,8,15) contains Petersen
   via 14 18 19 23 20 24 21 25 22 26 removing 1-27 2-7 3-4 5-6 8-28 9-10 11-12 13-16 15-17
G+(1,2,9,10) contains Petersen
   via 5 18 19 23 20 24 21 25 22 26 removing 1-27 2-7 3-4 6-8 9-15 10-28 11-12 13-14 16-17
G+(1,2,9,13) contains Petersen
   via 10 18 19 23 20 24 21 25 22 26 removing 1-27 2-7 3-4 5-6 8-15 9-28 11-12 13-14 16-17
G+(1,2,10,11) contains Petersen
   via 3 4 15 16 7 26 23 19 18 17 removing 1-20 2-27 5-6 8-9 10-28 11-12 13-14 21-24 22-25
G+(1,2,11,12) contains Petersen
   via 3 4 15 16 7 26 23 19 18 17 removing 1-20 2-27 5-6 8-9 10-11 12-28 13-14 21-24 22-25
G+(1,2,11,14) contains Petersen
   via 7 18 19 23 20 24 21 25 22 26 removing 1-27 2-12 3-4 5-10 6-8 9-15 11-28 13-14 16-17
G+(1,2,12,19) contains Log
   via 20 23 21 24 22 26 25 1 19 17 15 3 28 18 16 8 12 14 13 9 removing 2-27 4-6 5-7 10-11
G+(1,2,13,14) contains Petersen
   via 10 18 19 23 20 24 21 25 22 26 removing 1-27 2-7 3-4 5-6 8-15 9-13 11-12 14-28 16-17
G+(1,2,13,16) contains Petersen
   via 11 12 16 15 14 26 17 18 19 23 removing 1-27 2-7 3-4 5-6 8-20 9-10 13-28 21-24 22-25
G+(1,2,14,18) contains Petersen
   via 7 18 19 23 20 24 21 25 22 26 removing 1-27 2-12 3-4 5-6 8-15 9-13 10-11 14-28 16-17
G+(1,2,15,16) contains Petersen
   via 11 12 28 15 14 26 17 18 19 23 removing 1-27 2-7 3-4 5-6 8-20 9-10 13-16 21-24 22-25
G+(1,2,15,21) contains Petersen
   via 16 17 19 23 20 24 21 25 22 26 removing 1-27 2-7 3-4 5-6 8-9 10-13 11-12 14-18 15-28
G+(1,2,16,17) contains Petersen
   via 11 12 28 16 14 26 17 18 19 23 removing 1-27 2-7 3-4 5-6 8-20 9-15 10-13 21-24 22-25
G+(1,2,17,18) contains Petersen
   via 10 28 18 23 20 24 21 25 22 26 removing 1-27 2-7 3-4 5-6 8-15 9-13 11-14 12-19 16-17
G+(1,2,17,22) contains Petersen
   via 11 28 17 23 20 24 21 25 22 26 removing 1-27 2-7 3-4 5-6 8-15 9-10 12-19 13-16 14-18
G+(1,2,18,19) contains Petersen
   via 7 28 19 23 20 24 21 25 22 26 removing 1-27 2-12 3-4 5-6 8-15 9-13 10-11 14-18 16-17
G+(1,2,19,23) contains Log
   via 20 23 21 24 22 26 25 1 28 18 13 3 27 19 14 9 2 12 11 10 removing 4-6 5-7 8-15 16-17
G+(1,2,20,23) contains Dice11
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28
G+(1,2,20,25) contains Petersen
   via 15 17 18 28 20 21 24 26 22 25 removing 1-27 2-7 3-4 5-6 8-9 10-13 11-12 14-16 19-23
G+(1,2,21,24) contains Petersen
   via 16 17 19 23 20 24 28 25 22 26 removing 1-27 2-7 3-4 5-6 8-9 10-13 11-12 14-18 15-21
G+(1,2,21,25) contains Petersen
   via 15 17 19 23 20 21 28 25 22 26 removing 1-27 2-7 3-4 5-6 8-9 10-24 11-13 12-14 16-18
G+(1,2,22,25) contains Petersen
   via 12 19 17 21 24 28 22 26 23 25 removing 1-27 2-7 3-4 5-6 8-20 9-15 10-13 11-14 16-18
G+(1,2,22,26) contains Petersen
   via 13 16 17 23 20 28 22 25 21 26 removing 1-27 2-7 3-4 5-6 8-15 9-10 11-24 12-19 14-18
G+(1,2,23,26) contains Petersen
   via 15 17 18 24 21 28 23 25 22 26 removing 1-20 2-27 3-4 5-6 7-12 8-9 10-13 11-19 14-16
G+(1,2,24,26) contains Petersen
   via 15 17 18 19 27 21 24 28 26 23 removing 1-20 2-7 3-4 5-6 8-9 10-13 11-12 14-16 22-25
G+(1,6,8,9) contains Petersen
   via 2 7 5 15 16 19 18 17 26 23 removing 1-20 3-4 6-27 8-28 9-10 11-12 13-14 21-24 22-25
G+(1,6,8,15) contains Petersen
   via 3 17 18 23 20 24 21 25 22 26 removing 1-27 2-12 4-6 5-7 8-28 9-10 11-19 13-14 15-16
G+(1,6,9,10) contains Petersen
   via 2 7 5 15 16 19 18 17 26 23 removing 1-20 3-4 6-27 8-9 10-28 11-12 13-14 21-24 22-25
G+(1,6,9,13) contains Petersen
   via 17 18 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-10 6-8 7-12 9-28 11-19 13-14 15-16
G+(1,6,10,11) contains Petersen
   via 18 19 23 20 27 22 26 24 21 25 removing 1-2 3-7 4-8 5-6 9-15 10-28 11-12 13-14 16-17
G+(1,6,11,12) contains Petersen
   via 18 19 23 20 27 22 26 24 21 25 removing 1-2 3-7 4-8 5-6 9-15 10-11 12-28 13-14 16-17
G+(1,6,11,14) contains Petersen
   via 18 19 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-10 6-8 7-12 9-15 11-28 13-14 16-17
G+(1,6,12,19) contains Petersen
   via 11 18 19 23 20 24 21 25 22 26 removing 1-27 2-7 3-4 5-6 8-9 10-13 12-28 14-16 15-17
G+(1,6,13,14) contains Petersen
   via 18 19 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-10 6-8 7-12 9-15 11-14 13-28 16-17
G+(1,6,13,16) contains Petersen
   via 17 18 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-7 6-8 9-10 11-14 12-19 13-28 15-16
G+(1,6,14,18) contains Petersen
   via 18 19 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-6 7-12 8-15 9-13 10-11 14-28 16-17
G+(1,6,15,16) contains Petersen
   via 17 18 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-7 6-8 9-10 11-14 12-19 13-16 15-28
G+(1,6,15,21) contains Petersen
   via 3 17 18 23 20 24 21 25 22 26 removing 1-27 2-12 4-6 5-7 8-9 10-13 11-19 14-16 15-28
G+(1,6,16,17) contains Petersen
   via 17 18 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-6 7-12 8-15 9-13 10-11 14-19 16-28
G+(1,6,17,18) contains Petersen
   via 18 23 20 25 21 28 27 24 26 22 removing 1-2 3-4 5-6 7-12 8-15 9-13 10-11 14-19 16-17
G+(1,6,17,22) contains Petersen
   via 17 23 20 25 21 28 27 24 26 22 removing 1-2 3-4 5-6 7-12 8-15 9-10 11-19 13-16 14-18
G+(1,6,18,19) contains Petersen
   via 19 23 20 25 21 28 27 24 26 22 removing 1-2 3-4 5-6 7-12 8-15 9-13 10-11 14-18 16-17
G+(1,6,19,23) contains Petersen
   via 15 17 18 20 23 21 24 26 22 25 removing 1-27 2-7 3-4 5-6 8-9 10-13 11-12 14-16 19-28
G+(1,6,20,23) contains Petersen
   via 15 17 18 20 28 21 24 26 22 25 removing 1-27 2-7 3-4 5-6 8-9 10-13 11-12 14-16 19-23
G+(1,6,20,25) contains Dice11
   via 27 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 28 21 22 23 24 25 26 1 20
G+(1,6,21,24) contains Petersen
   via 18 19 23 20 27 22 26 28 21 25 removing 1-2 3-24 4-6 5-7 8-9 10-13 11-12 14-16 15-17
G+(1,6,21,25) contains Petersen
   via 15 17 18 23 20 21 28 25 22 26 removing 1-27 2-12 3-24 4-6 5-7 8-9 10-13 11-19 14-16
G+(1,6,22,25) contains Petersen
   via 14 18 17 21 24 28 22 26 23 25 removing 1-2 3-4 5-6 7-12 8-15 9-10 11-19 13-16 20-27
G+(1,6,22,26) contains Petersen
   via 15 17 23 20 27 21 26 28 22 25 removing 1-2 3-4 5-6 7-12 8-9 10-24 11-13 14-19 16-18
G+(1,6,23,26) contains Petersen
   via 15 17 18 24 21 28 23 25 22 26 removing 1-2 3-4 5-6 7-12 8-9 10-13 11-19 14-16 20-27
G+(1,6,24,26) contains Petersen
   via 17 18 23 20 27 22 26 28 24 25 removing 1-2 3-4 5-6 7-12 8-9 10-13 11-19 14-16 15-21
G+(2,7,8,9) contains Petersen
   via 5 7 27 16 15 18 19 23 26 17 removing 1-2 3-4 6-20 8-28 9-10 11-12 13-14 21-24 22-25
G+(2,7,8,15) contains Petersen
   via 14 18 19 23 20 24 21 25 22 26 removing 1-2 3-4 5-6 7-27 8-28 9-10 11-12 13-16 15-17
G+(2,7,9,10) contains Petersen
   via 5 7 27 16 15 18 19 23 26 17 removing 1-2 3-4 6-20 8-9 10-28 11-12 13-14 21-24 22-25
G+(2,7,9,13) contains Petersen
   via 10 18 19 23 20 24 21 25 22 26 removing 1-2 3-4 5-6 7-27 8-15 9-28 11-12 13-14 16-17
G+(2,7,10,11) contains Log
   via 20 23 21 24 22 26 25 1 19 17 15 3 12 18 16 8 11 14 13 9 removing 2-27 4-6 5-7 10-28
G+(2,7,11,12) contains Log
   via 20 23 21 24 22 26 25 1 19 17 15 3 12 18 16 8 28 14 13 9 removing 2-27 4-6 5-7 10-11
G+(2,7,11,14) contains Petersen
   via 7 18 19 23 20 24 21 25 22 26 removing 1-2 3-4 5-10 6-8 9-15 11-28 12-27 13-14 16-17
G+(2,7,12,19) contains Petersen
   via 3 4 15 16 7 26 23 19 18 17 removing 1-20 2-27 5-6 8-9 10-11 12-28 13-14 21-24 22-25
G+(2,7,13,14) contains Petersen
   via 10 18 19 23 20 24 21 25 22 26 removing 1-2 3-4 5-6 7-27 8-15 9-13 11-12 14-28 16-17
G+(2,7,13,16) contains Petersen
   via 11 12 16 15 14 26 17 18 19 23 removing 1-2 3-4 5-6 7-27 8-20 9-10 13-28 21-24 22-25
G+(2,7,14,18) contains Petersen
   via 7 18 19 23 20 24 21 25 22 26 removing 1-2 3-4 5-6 8-15 9-13 10-11 12-27 14-28 16-17
G+(2,7,15,16) contains Petersen
   via 11 12 28 15 14 26 17 18 19 23 removing 1-2 3-4 5-6 7-27 8-20 9-10 13-16 21-24 22-25
G+(2,7,15,21) contains Petersen
   via 16 17 19 23 20 24 21 25 22 26 removing 1-2 3-4 5-6 7-27 8-9 10-13 11-12 14-18 15-28
G+(2,7,16,17) contains Petersen
   via 11 12 28 16 14 26 17 18 19 23 removing 1-2 3-4 5-6 7-27 8-20 9-15 10-13 21-24 22-25
G+(2,7,17,18) contains Petersen
   via 10 28 18 23 20 24 21 25 22 26 removing 1-2 3-4 5-6 7-27 8-15 9-13 11-14 12-19 16-17
G+(2,7,17,22) contains Petersen
   via 11 28 17 23 20 24 21 25 22 26 removing 1-2 3-4 5-6 7-27 8-15 9-10 12-19 13-16 14-18
G+(2,7,18,19) contains Petersen
   via 7 28 19 23 20 24 21 25 22 26 removing 1-2 3-4 5-6 8-15 9-13 10-11 12-27 14-18 16-17
G+(2,7,19,23) contains Petersen
   via 3 4 15 16 7 26 23 28 19 17 removing 1-20 2-27 5-6 8-9 10-13 11-12 14-18 21-24 22-25
G+(2,7,20,23) contains Petersen
   via 7 18 19 21 24 28 23 26 22 25 removing 1-20 2-27 3-4 5-6 8-9 10-13 11-12 14-16 15-17
G+(2,7,20,25) contains Petersen
   via 15 17 18 28 20 21 24 26 22 25 removing 1-2 3-4 5-6 7-27 8-9 10-13 11-12 14-16 19-23
G+(2,7,21,24) contains Petersen
   via 16 17 19 23 20 24 28 25 22 26 removing 1-2 3-4 5-6 7-27 8-9 10-13 11-12 14-18 15-21
G+(2,7,21,25) contains Petersen
   via 15 17 19 23 20 21 28 25 22 26 removing 1-2 3-4 5-6 7-27 8-9 10-24 11-13 12-14 16-18
G+(2,7,22,25) contains Petersen
   via 12 19 17 21 24 28 22 26 23 25 removing 1-2 3-4 5-6 7-27 8-20 9-15 10-13 11-14 16-18
G+(2,7,22,26) contains Petersen
   via 13 16 17 23 20 28 22 25 21 26 removing 1-2 3-4 5-6 7-27 8-15 9-10 11-24 12-19 14-18
G+(2,7,23,26) contains Petersen
   via 16 17 19 24 21 28 23 25 22 26 removing 1-20 2-27 3-7 4-8 5-6 9-15 10-13 11-12 14-18
G+(2,7,24,26) contains Petersen
   via 2 15 17 18 19 28 26 23 21 24 removing 1-20 3-4 5-6 7-27 8-9 10-13 11-12 14-16 22-25
G+(3,4,8,9) contains Petersen
   via 3 17 18 23 20 24 21 25 22 26 removing 1-6 2-12 4-27 5-7 8-28 9-10 11-19 13-14 15-16
G+(3,4,8,15) contains Log
   via 20 23 21 24 22 26 25 1 19 17 15 3 12 18 16 28 11 14 13 8 removing 2-7 4-27 5-6 9-10
G+(3,4,9,10) contains Petersen
   via 3 17 18 23 20 24 21 25 22 26 removing 1-6 2-12 4-27 5-7 8-9 10-28 11-19 13-14 15-16
G+(3,4,9,13) contains Petersen
   via 6 17 18 23 20 24 21 25 22 26 removing 1-2 3-27 4-8 5-10 7-12 9-28 11-19 13-14 15-16
G+(3,4,10,11) contains Petersen
   via 5 17 18 23 20 24 21 25 22 26 removing 1-2 3-27 4-6 7-12 8-9 10-28 11-19 13-14 15-16
G+(3,4,11,12) contains Petersen
   via 5 18 19 23 20 24 21 25 22 26 removing 1-2 3-27 4-6 7-12 8-9 10-13 11-28 14-16 15-17
G+(3,4,11,14) contains Petersen
   via 10 17 18 23 20 24 21 25 22 26 removing 1-2 3-27 4-6 5-7 8-9 11-28 12-19 13-14 15-16
G+(3,4,12,19) contains Petersen
   via 11 18 19 23 20 24 21 25 22 26 removing 1-2 3-27 4-6 5-7 8-9 10-13 12-28 14-16 15-17
G+(3,4,13,14) contains Petersen
   via 10 17 18 23 20 24 21 25 22 26 removing 1-2 3-27 4-6 5-7 8-9 11-14 12-19 13-28 15-16
G+(3,4,13,16) contains Petersen
   via 6 17 18 23 20 24 21 25 22 26 removing 1-2 3-27 4-8 5-7 9-10 11-14 12-19 13-28 15-16
G+(3,4,14,18) contains Petersen
   via 8 10 11 16 15 18 19 23 26 17 removing 1-2 3-27 4-6 5-20 7-12 9-13 14-28 21-24 22-25
G+(3,4,15,16) contains Petersen
   via 6 17 18 23 20 24 21 25 22 26 removing 1-2 3-27 4-8 5-7 9-10 11-14 12-19 13-16 15-28
G+(3,4,15,21) contains Log
   via 20 23 21 24 22 26 25 1 19 17 28 3 12 18 16 27 11 14 13 4 removing 2-7 5-6 8-15 9-10
G+(3,4,16,17) contains Petersen
   via 10 17 18 23 20 24 21 25 22 26 removing 1-2 3-27 4-6 5-7 8-15 9-13 11-14 12-19 16-28
G+(3,4,17,18) contains Petersen
   via 8 10 14 16 15 28 18 23 26 17 removing 1-2 3-27 4-6 5-20 7-12 9-13 11-19 21-24 22-25
G+(3,4,17,22) contains Petersen
   via 11 28 17 23 20 24 21 25 22 26 removing 1-2 3-27 4-6 5-7 8-15 9-10 12-19 13-16 14-18
G+(3,4,18,19) contains Petersen
   via 9 10 11 14 13 28 19 23 26 18 removing 1-2 3-27 4-6 5-20 7-12 8-15 16-17 21-24 22-25
G+(3,4,19,23) contains Petersen
   via 15 17 18 20 23 21 24 26 22 25 removing 1-2 3-27 4-6 5-7 8-9 10-13 11-12 14-16 19-28
G+(3,4,20,23) contains Petersen
   via 15 17 18 20 28 21 24 26 22 25 removing 1-2 3-27 4-6 5-7 8-9 10-13 11-12 14-16 19-23
G+(3,4,20,25) contains Petersen
   via 15 16 17 19 27 26 22 28 20 23 removing 1-2 3-24 4-6 5-7 8-9 10-13 11-12 14-18 21-25
G+(3,4,21,24) contains Dice11
   via 3 4 1 2 5 7 6 12 11 10 9 8 14 13 19 18 17 16 15 24 23 22 21 20 26 25 27 28
G+(3,4,21,25) contains Petersen
   via 15 17 18 23 20 21 28 25 22 26 removing 1-2 3-24 4-27 5-6 7-12 8-9 10-13 11-19 14-16
G+(3,4,22,25) contains Petersen
   via 14 18 17 21 24 28 22 26 23 25 removing 1-2 3-27 4-6 5-20 7-12 8-15 9-10 11-19 13-16
G+(3,4,22,26) contains Petersen
   via 15 16 17 24 21 28 22 25 20 26 removing 1-2 3-27 4-6 5-7 8-9 10-13 11-12 14-18 19-23
G+(3,4,23,26) contains Petersen
   via 15 17 18 24 21 28 23 25 22 26 removing 1-2 3-27 4-6 5-20 7-12 8-9 10-13 11-19 14-16
G+(3,4,24,26) contains Petersen
   via 16 17 19 23 20 28 24 25 22 26 removing 1-2 3-27 4-6 5-7 8-9 10-13 11-12 14-18 15-21
G+(3,7,8,9) contains Petersen
   via 6 18 19 23 20 24 21 25 22 26 removing 1-2 3-27 4-8 5-7 9-28 10-13 11-12 14-16 15-17
G+(3,7,8,15) contains Petersen
   via 14 18 19 23 20 24 21 25 22 26 removing 1-2 3-27 4-6 5-7 8-28 9-10 11-12 13-16 15-17
G+(3,7,9,10) contains Petersen
   via 6 18 19 23 20 24 21 25 22 26 removing 1-2 3-27 4-8 5-7 9-15 10-28 11-12 13-14 16-17
G+(3,7,9,13) contains Petersen
   via 17 18 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-10 6-8 7-12 9-28 11-19 13-14 15-16
G+(3,7,10,11) contains Petersen
   via 4 6 5 16 15 18 19 26 22 17 removing 1-2 3-24 7-27 8-9 10-28 11-12 13-14 20-23 21-25
G+(3,7,11,12) contains Petersen
   via 4 6 5 16 15 18 19 26 22 17 removing 1-2 3-24 7-27 8-9 10-11 12-28 13-14 20-23 21-25
G+(3,7,11,14) contains Petersen
   via 18 19 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-10 6-8 7-12 9-15 11-28 13-14 16-17
G+(3,7,12,19) contains Petersen
   via 3 4 15 16 27 26 23 19 18 17 removing 1-20 2-7 5-6 8-9 10-11 12-28 13-14 21-24 22-25
G+(3,7,13,14) contains Petersen
   via 18 19 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-10 6-8 7-12 9-15 11-14 13-28 16-17
G+(3,7,13,16) contains Petersen
   via 17 18 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-7 6-8 9-10 11-14 12-19 13-28 15-16
G+(3,7,14,18) contains Petersen
   via 18 19 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-6 7-12 8-15 9-13 10-11 14-28 16-17
G+(3,7,15,16) contains Petersen
   via 17 18 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-7 6-8 9-10 11-14 12-19 13-16 15-28
G+(3,7,15,21) contains Petersen
   via 16 17 19 23 20 24 21 25 22 26 removing 1-2 3-27 4-6 5-7 8-9 10-13 11-12 14-18 15-28
G+(3,7,16,17) contains Petersen
   via 17 18 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-6 7-12 8-15 9-13 10-11 14-19 16-28
G+(3,7,17,18) contains Petersen
   via 18 23 20 25 21 28 27 24 26 22 removing 1-2 3-4 5-6 7-12 8-15 9-13 10-11 14-19 16-17
G+(3,7,17,22) contains Petersen
   via 17 23 20 25 21 28 27 24 26 22 removing 1-2 3-4 5-6 7-12 8-15 9-10 11-19 13-16 14-18
G+(3,7,18,19) contains Petersen
   via 19 23 20 25 21 28 27 24 26 22 removing 1-2 3-4 5-6 7-12 8-15 9-13 10-11 14-18 16-17
G+(3,7,19,23) contains Petersen
   via 3 4 15 16 27 26 23 28 19 17 removing 1-20 2-7 5-6 8-9 10-13 11-12 14-18 21-24 22-25
G+(3,7,20,23) contains Petersen
   via 18 19 21 25 22 27 24 26 23 28 removing 1-20 2-7 3-4 5-6 8-9 10-13 11-12 14-16 15-17
G+(3,7,20,25) contains Petersen
   via 15 17 22 26 20 21 25 28 27 24 removing 1-2 3-4 5-6 7-12 8-9 10-13 11-19 14-16 18-23
G+(3,7,21,24) contains Petersen
   via 16 17 19 23 20 24 28 25 22 26 removing 1-2 3-27 4-6 5-7 8-9 10-13 11-12 14-18 15-21
G+(3,7,21,25) contains Petersen
   via 15 17 18 23 20 24 27 25 22 26 removing 1-2 3-4 5-6 7-12 8-9 10-13 11-19 14-16 21-28
G+(3,7,22,25) contains Petersen
   via 17 18 23 25 21 22 26 24 27 28 removing 1-2 3-4 5-6 7-12 8-20 9-15 10-13 11-19 14-16
G+(3,7,22,26) contains Petersen
   via 13 16 17 23 20 28 22 25 21 26 removing 1-2 3-4 5-6 7-12 8-15 9-10 11-19 14-18 24-27
G+(3,7,23,26) contains Petersen
   via 16 17 19 24 21 28 23 25 22 26 removing 1-20 2-7 3-27 4-8 5-6 9-15 10-13 11-12 14-18
G+(3,7,24,26) contains Dice11
   via 27 4 1 2 5 7 6 12 11 10 9 8 14 13 19 18 17 16 15 28 23 22 21 20 26 25 3 24
G+(4,6,8,9) contains Log
   via 20 23 21 24 22 26 25 1 19 17 15 3 12 18 16 8 11 14 13 28 removing 2-7 4-27 5-6 9-10
G+(4,6,8,15) contains Petersen
   via 3 17 18 23 20 24 21 25 22 26 removing 1-6 2-12 4-27 5-7 8-28 9-10 11-19 13-14 15-16
G+(4,6,9,10) contains Log
   via 20 23 21 24 22 26 25 1 19 17 15 3 12 18 16 8 11 14 13 9 removing 2-7 4-27 5-6 10-28
G+(4,6,9,13) contains Petersen
   via 6 17 18 23 20 24 21 25 22 26 removing 1-2 3-4 5-10 7-12 8-27 9-28 11-19 13-14 15-16
G+(4,6,10,11) contains Petersen
   via 5 17 18 23 20 24 21 25 22 26 removing 1-2 3-4 6-27 7-12 8-9 10-28 11-19 13-14 15-16
G+(4,6,11,12) contains Petersen
   via 5 18 19 23 20 24 21 25 22 26 removing 1-2 3-4 6-27 7-12 8-9 10-13 11-28 14-16 15-17
G+(4,6,11,14) contains Petersen
   via 10 17 18 23 20 24 21 25 22 26 removing 1-2 3-4 5-7 6-27 8-9 11-28 12-19 13-14 15-16
G+(4,6,12,19) contains Petersen
   via 11 18 19 23 20 24 21 25 22 26 removing 1-2 3-4 5-7 6-27 8-9 10-13 12-28 14-16 15-17
G+(4,6,13,14) contains Petersen
   via 10 17 18 23 20 24 21 25 22 26 removing 1-2 3-4 5-7 6-27 8-9 11-14 12-19 13-28 15-16
G+(4,6,13,16) contains Petersen
   via 6 17 18 23 20 24 21 25 22 26 removing 1-2 3-4 5-7 8-27 9-10 11-14 12-19 13-28 15-16
G+(4,6,14,18) contains Petersen
   via 18 19 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-6 7-12 8-15 9-13 10-11 14-28 16-17
G+(4,6,15,16) contains Petersen
   via 6 17 18 23 20 24 21 25 22 26 removing 1-2 3-4 5-7 8-27 9-10 11-14 12-19 13-16 15-28
G+(4,6,15,21) contains Petersen
   via 3 17 18 23 20 24 21 25 22 26 removing 1-6 2-12 4-27 5-7 8-9 10-13 11-19 14-16 15-28
G+(4,6,16,17) contains Petersen
   via 17 18 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-6 7-12 8-15 9-13 10-11 14-19 16-28
G+(4,6,17,18) contains Petersen
   via 18 23 20 25 21 28 27 24 26 22 removing 1-2 3-4 5-6 7-12 8-15 9-13 10-11 14-19 16-17
G+(4,6,17,22) contains Petersen
   via 17 23 20 25 21 28 27 24 26 22 removing 1-2 3-4 5-6 7-12 8-15 9-10 11-19 13-16 14-18
G+(4,6,18,19) contains Petersen
   via 19 23 20 25 21 28 27 24 26 22 removing 1-2 3-4 5-6 7-12 8-15 9-13 10-11 14-18 16-17
G+(4,6,19,23) contains Petersen
   via 15 17 18 20 23 21 24 26 22 25 removing 1-2 3-4 5-7 6-27 8-9 10-13 11-12 14-16 19-28
G+(4,6,20,23) contains Petersen
   via 15 17 18 20 28 21 24 26 22 25 removing 1-2 3-4 5-7 6-27 8-9 10-13 11-12 14-16 19-23
G+(4,6,20,25) contains Petersen
   via 4 15 16 17 19 28 20 23 26 22 removing 1-2 3-24 5-7 6-27 8-9 10-13 11-12 14-18 21-25
G+(4,6,21,24) contains Petersen
   via 6 18 19 23 20 28 21 25 22 26 removing 1-2 3-24 4-27 5-7 8-9 10-13 11-12 14-16 15-17
G+(4,6,21,25) contains Petersen
   via 16 17 19 23 20 21 28 25 22 26 removing 1-2 3-24 4-8 5-7 6-27 9-15 10-13 11-12 14-18
G+(4,6,22,25) contains Petersen
   via 14 18 17 21 24 28 22 26 23 25 removing 1-2 3-4 5-6 7-12 8-15 9-10 11-19 13-16 20-27
G+(4,6,22,26) contains Petersen
   via 15 17 23 20 27 21 26 28 22 25 removing 1-2 3-4 5-6 7-12 8-9 10-24 11-13 14-19 16-18
G+(4,6,23,26) contains Petersen
   via 15 17 18 24 21 28 23 25 22 26 removing 1-2 3-4 5-6 7-12 8-9 10-13 11-19 14-16 20-27
G+(4,6,24,26) contains Petersen
   via 17 18 23 20 27 22 26 28 24 25 removing 1-2 3-4 5-6 7-12 8-9 10-13 11-19 14-16 15-21
G+(5,6,8,9) contains Log
   via 20 23 21 24 22 26 25 1 19 17 15 3 12 18 16 8 11 14 13 28 removing 2-7 4-6 5-27 9-10
G+(5,6,8,15) contains Petersen
   via 4 17 18 23 20 24 21 25 22 26 removing 1-2 3-7 5-12 6-27 8-28 9-10 11-19 13-14 15-16
G+(5,6,9,10) contains Log
   via 20 23 21 24 22 26 25 1 19 17 15 3 12 18 16 8 11 14 13 9 removing 2-7 4-6 5-27 10-28
G+(5,6,9,13) contains Petersen
   via 17 18 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-10 6-8 7-12 9-28 11-19 13-14 15-16
G+(5,6,10,11) contains Petersen
   via 6 18 19 23 20 24 21 25 22 26 removing 1-2 3-7 4-8 5-27 9-15 10-28 11-12 13-14 16-17
G+(5,6,11,12) contains Petersen
   via 6 18 19 23 20 24 21 25 22 26 removing 1-2 3-7 4-8 5-27 9-15 10-11 12-28 13-14 16-17
G+(5,6,11,14) contains Petersen
   via 7 12 16 15 27 26 17 18 19 23 removing 1-2 3-4 5-10 6-20 8-9 11-28 13-14 21-24 22-25
G+(5,6,12,19) contains Petersen
   via 4 6 27 16 15 18 19 26 22 17 removing 1-2 3-24 5-7 8-9 10-11 12-28 13-14 20-23 21-25
G+(5,6,13,14) contains Petersen
   via 7 12 16 15 27 26 17 18 19 23 removing 1-2 3-4 5-10 6-20 8-9 11-14 13-28 21-24 22-25
G+(5,6,13,16) contains Petersen
   via 17 18 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-7 6-8 9-10 11-14 12-19 13-28 15-16
G+(5,6,14,18) contains Petersen
   via 8 10 11 16 15 18 19 23 26 17 removing 1-2 3-4 5-27 6-20 7-12 9-13 14-28 21-24 22-25
G+(5,6,15,16) contains Petersen
   via 17 18 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-7 6-8 9-10 11-14 12-19 13-16 15-28
G+(5,6,15,21) contains Petersen
   via 4 17 18 23 20 24 21 25 22 26 removing 1-2 3-7 5-12 6-27 8-9 10-13 11-19 14-16 15-28
G+(5,6,16,17) contains Petersen
   via 6 17 18 23 20 24 21 25 22 26 removing 1-2 3-4 5-27 7-12 8-15 9-13 10-11 14-19 16-28
G+(5,6,17,18) contains Petersen
   via 8 10 14 16 15 28 18 23 26 17 removing 1-2 3-4 5-27 6-20 7-12 9-13 11-19 21-24 22-25
G+(5,6,17,22) contains Petersen
   via 6 28 17 23 20 24 21 25 22 26 removing 1-2 3-4 5-27 7-12 8-15 9-10 11-19 13-16 14-18
G+(5,6,18,19) contains Petersen
   via 9 10 11 14 13 28 19 23 26 18 removing 1-2 3-4 5-27 6-20 7-12 8-15 16-17 21-24 22-25
G+(5,6,19,23) contains Petersen
   via 4 6 27 16 15 19 28 26 22 17 removing 1-2 3-24 5-7 8-9 10-13 11-12 14-18 20-23 21-25
G+(5,6,20,23) contains Petersen
   via 4 15 16 17 19 20 28 23 26 22 removing 1-2 3-24 5-7 6-27 8-9 10-13 11-12 14-18 21-25
G+(5,6,20,25) contains Petersen
   via 15 17 18 28 20 21 24 26 22 25 removing 1-2 3-4 5-7 6-27 8-9 10-13 11-12 14-16 19-23
G+(5,6,21,24) contains Petersen
   via 4 17 18 23 20 24 28 25 22 26 removing 1-2 3-7 5-12 6-27 8-9 10-13 11-19 14-16 15-21
G+(5,6,21,25) contains Petersen
   via 15 17 18 23 20 21 28 25 22 26 removing 1-2 3-4 5-7 6-27 8-9 10-13 11-12 14-16 19-24
G+(5,6,22,25) contains Petersen
   via 14 18 17 21 24 28 22 26 23 25 removing 1-2 3-4 5-27 6-20 7-12 8-15 9-10 11-19 13-16
G+(5,6,22,26) contains Petersen
   via 6 15 17 23 20 28 22 25 21 26 removing 1-2 3-4 5-27 7-12 8-9 10-24 11-13 14-19 16-18
G+(5,6,23,26) contains Petersen
   via 15 17 18 24 21 28 23 25 22 26 removing 1-2 3-4 5-27 6-20 7-12 8-9 10-13 11-19 14-16
G+(5,6,24,26) contains Petersen
   via 6 17 18 23 20 28 24 25 22 26 removing 1-2 3-4 5-27 7-12 8-9 10-13 11-19 14-16 15-21
G+(5,7,8,9) contains Petersen
   via 6 18 19 23 20 24 21 25 22 26 removing 1-2 3-7 4-8 5-27 9-28 10-13 11-12 14-16 15-17
G+(5,7,8,15) contains Petersen
   via 14 18 19 23 20 24 21 25 22 26 removing 1-2 3-7 4-6 5-27 8-28 9-10 11-12 13-16 15-17
G+(5,7,9,10) contains Petersen
   via 6 18 19 23 20 24 21 25 22 26 removing 1-2 3-7 4-8 5-27 9-15 10-28 11-12 13-14 16-17
G+(5,7,9,13) contains Petersen
   via 17 18 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-10 6-8 7-12 9-28 11-19 13-14 15-16
G+(5,7,10,11) contains Log
   via 20 23 21 24 22 26 25 1 19 17 15 3 12 18 16 8 11 14 13 9 removing 2-7 4-6 5-27 10-28
G+(5,7,11,12) contains Log
   via 20 23 21 24 22 26 25 1 19 17 15 3 12 18 16 8 28 14 13 9 removing 2-7 4-6 5-27 10-11
G+(5,7,11,14) contains Petersen
   via 7 12 16 15 27 26 17 18 19 23 removing 1-2 3-4 5-10 6-20 8-9 11-28 13-14 21-24 22-25
G+(5,7,12,19) contains Petersen
   via 4 6 5 16 15 18 19 26 22 17 removing 1-2 3-24 7-27 8-9 10-11 12-28 13-14 20-23 21-25
G+(5,7,13,14) contains Petersen
   via 7 12 16 15 27 26 17 18 19 23 removing 1-2 3-4 5-10 6-20 8-9 11-14 13-28 21-24 22-25
G+(5,7,13,16) contains Petersen
   via 11 12 16 15 14 22 17 18 19 26 removing 1-2 3-4 5-27 6-8 7-24 9-10 13-28 20-23 21-25
G+(5,7,14,18) contains Petersen
   via 18 19 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-6 7-12 8-15 9-13 10-11 14-28 16-17
G+(5,7,15,16) contains Petersen
   via 11 12 28 15 14 22 17 18 19 26 removing 1-2 3-4 5-27 6-8 7-24 9-10 13-16 20-23 21-25
G+(5,7,15,21) contains Petersen
   via 16 17 19 23 20 24 21 25 22 26 removing 1-2 3-7 4-6 5-27 8-9 10-13 11-12 14-18 15-28
G+(5,7,16,17) contains Petersen
   via 17 18 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-6 7-12 8-15 9-13 10-11 14-19 16-28
G+(5,7,17,18) contains Petersen
   via 18 23 20 25 21 28 27 24 26 22 removing 1-2 3-4 5-6 7-12 8-15 9-13 10-11 14-19 16-17
G+(5,7,17,22) contains Petersen
   via 17 23 20 25 21 28 27 24 26 22 removing 1-2 3-4 5-6 7-12 8-15 9-10 11-19 13-16 14-18
G+(5,7,18,19) contains Petersen
   via 19 23 20 25 21 28 27 24 26 22 removing 1-2 3-4 5-6 7-12 8-15 9-13 10-11 14-18 16-17
G+(5,7,19,23) contains Petersen
   via 4 6 5 16 15 19 28 26 22 17 removing 1-2 3-24 7-27 8-9 10-13 11-12 14-18 20-23 21-25
G+(5,7,20,23) contains Petersen
   via 4 15 16 17 19 20 28 23 26 22 removing 1-2 3-24 5-6 7-27 8-9 10-13 11-12 14-18 21-25
G+(5,7,20,25) contains Petersen
   via 15 17 22 26 20 21 25 28 27 24 removing 1-2 3-4 5-6 7-12 8-9 10-13 11-19 14-16 18-23
G+(5,7,21,24) contains Petersen
   via 16 17 19 23 20 24 28 25 22 26 removing 1-2 3-7 4-6 5-27 8-9 10-13 11-12 14-18 15-21
G+(5,7,21,25) contains Petersen
   via 15 17 18 23 20 24 27 25 22 26 removing 1-2 3-4 5-6 7-12 8-9 10-13 11-19 14-16 21-28
G+(5,7,22,25) contains Petersen
   via 17 18 23 25 21 22 26 24 27 28 removing 1-2 3-4 5-6 7-12 8-20 9-15 10-13 11-19 14-16
G+(5,7,22,26) contains Petersen
   via 13 16 17 23 20 28 22 25 21 26 removing 1-2 3-4 5-6 7-12 8-15 9-10 11-19 14-18 24-27
G+(5,7,23,26) contains Petersen
   via 16 17 19 24 21 28 23 25 22 26 removing 1-2 3-4 5-6 7-27 8-20 9-15 10-13 11-12 14-18
G+(5,7,24,26) contains Petersen
   via 16 17 19 23 20 28 24 25 22 26 removing 1-2 3-4 5-6 7-27 8-9 10-13 11-12 14-18 15-21


##############################################################
# Proof of (17.1), claim (3)
G=Dice12
# Testing augmenting paths from X={ 5 28}
# Direct jumps
G+(5,28,8,15) contains Petersen
   via 6 17 18 23 20 24 21 25 22 26 removing 1-27 2-28 3-4 5-29 7-12 8-30 9-10 11-19 13-14 15-16
G+(5,28,12,19) contains Petersen
   via 7 18 19 23 20 24 21 25 22 26 removing 1-27 2-28 3-4 5-29 6-8 9-15 10-11 12-30 13-14 16-17
G+(5,28,13,14) contains Petersen
   via 5 7 12 16 15 18 19 23 26 17 removing 1-27 2-28 3-4 6-20 8-9 10-29 11-14 13-30 21-24 22-25
G+(5,28,13,16) contains Petersen
   via 17 18 23 20 29 22 26 24 21 25 removing 1-27 2-28 3-4 5-7 6-8 9-10 11-14 12-19 13-30 15-16
G+(5,28,14,18) contains Petersen
   via 18 19 23 20 29 22 26 24 21 25 removing 1-27 2-28 3-4 5-6 7-12 8-15 9-13 10-11 14-30 16-17
G+(5,28,15,16) contains Petersen
   via 17 18 23 20 29 22 26 24 21 25 removing 1-27 2-28 3-4 5-7 6-8 9-10 11-14 12-19 13-16 15-30
G+(5,28,15,21) contains Petersen
   via 6 17 18 23 20 24 21 25 22 26 removing 1-27 2-28 3-4 5-29 7-12 8-9 10-13 11-19 14-16 15-30
G+(5,28,16,17) contains Petersen
   via 17 18 23 20 29 22 26 24 21 25 removing 1-27 2-28 3-4 5-6 7-12 8-15 9-13 10-11 14-19 16-30
G+(5,28,17,18) contains Petersen
   via 18 23 20 25 21 30 29 24 26 22 removing 1-27 2-28 3-4 5-6 7-12 8-15 9-13 10-11 14-19 16-17
G+(5,28,17,22) contains Petersen
   via 17 23 20 25 21 30 29 24 26 22 removing 1-27 2-28 3-4 5-6 7-12 8-15 9-10 11-19 13-16 14-18
G+(5,28,18,19) contains Petersen
   via 19 23 20 25 21 30 29 24 26 22 removing 1-27 2-28 3-4 5-6 7-12 8-15 9-13 10-11 14-18 16-17
G+(5,28,19,23) contains Petersen
   via 7 19 30 23 20 24 21 25 22 26 removing 1-27 2-28 3-4 5-29 6-8 9-15 10-13 11-12 14-18 16-17
G+(5,28,20,23) contains Petersen
   via 7 17 16 30 20 24 21 25 22 26 removing 1-27 2-28 3-4 5-29 6-8 9-15 10-13 11-12 14-18 19-23
G+(5,28,20,25) contains Petersen
   via 15 17 22 26 20 21 25 30 29 24 removing 1-27 2-28 3-4 5-6 7-12 8-9 10-13 11-19 14-16 18-23
G+(5,28,21,24) contains Petersen
   via 7 15 17 18 19 24 26 23 21 30 removing 1-27 2-28 3-4 5-29 6-20 8-9 10-13 11-12 14-16 22-25
G+(5,28,21,25) contains Petersen
   via 15 17 18 23 20 24 29 25 22 26 removing 1-27 2-28 3-4 5-6 7-12 8-9 10-13 11-19 14-16 21-30
G+(5,28,22,25) contains Petersen
   via 17 18 23 25 21 22 26 24 29 30 removing 1-27 2-28 3-4 5-6 7-12 8-20 9-15 10-13 11-19 14-16
G+(5,28,22,26) contains Petersen
   via 13 16 17 23 20 30 22 25 21 26 removing 1-27 2-28 3-4 5-6 7-12 8-15 9-10 11-19 14-18 24-29
G+(5,28,23,26) contains Petersen
   via 16 17 19 24 21 30 23 25 22 26 removing 1-27 2-28 3-4 5-6 7-29 8-20 9-15 10-13 11-12 14-18
G+(5,28,24,26) contains Petersen
   via 16 17 19 23 20 30 24 25 22 26 removing 1-27 2-28 3-4 5-6 7-29 8-9 10-13 11-12 14-18 15-21


##############################################################
# Proof of (17.1), claim (4)
G=Dice2
# Testing augmenting paths from X={ 1 2 3 4 5 6 7}
# Direct jumps
G+(1,2,8,9) contains Petersen
   via 5 17 19 23 20 24 21 25 22 26 removing 1-27 2-7 3-4 6-8 9-28 10-13 11-12 14-18 15-16
G+(1,2,8,15) contains Petersen
   via 14 18 19 23 20 24 21 25 22 26 removing 1-27 2-7 3-4 5-6 8-28 9-10 11-12 13-16 15-17
G+(1,2,9,10) contains Petersen
   via 5 18 19 23 20 24 21 25 22 26 removing 1-27 2-7 3-4 6-8 9-15 10-28 11-12 13-14 16-17
G+(1,2,9,13) contains Petersen
   via 10 18 19 23 20 24 21 25 22 26 removing 1-27 2-7 3-4 5-6 8-15 9-28 11-12 13-14 16-17
G+(1,2,10,11) contains Petersen
   via 3 4 15 16 7 22 26 19 18 17 removing 1-24 2-27 5-6 8-9 10-28 11-12 13-14 20-23 21-25
G+(1,2,11,12) contains Petersen
   via 3 4 15 16 7 22 26 19 18 17 removing 1-24 2-27 5-6 8-9 10-11 12-28 13-14 20-23 21-25
G+(1,2,11,14) contains Petersen
   via 7 18 19 23 20 24 21 25 22 26 removing 1-27 2-12 3-4 5-10 6-8 9-15 11-28 13-14 16-17
G+(1,2,12,19) contains Antilog
   via 24 21 20 23 22 26 25 1 19 17 15 3 28 18 16 8 12 14 13 9 removing 2-27 4-6 5-7 10-11
G+(1,2,13,14) contains Petersen
   via 10 18 19 23 20 24 21 25 22 26 removing 1-27 2-7 3-4 5-6 8-15 9-13 11-12 14-28 16-17
G+(1,2,13,16) contains Petersen
   via 11 12 16 15 14 22 17 18 19 26 removing 1-27 2-7 3-4 5-6 8-24 9-10 13-28 20-23 21-25
G+(1,2,14,18) contains Petersen
   via 7 18 19 23 20 24 21 25 22 26 removing 1-27 2-12 3-4 5-6 8-15 9-13 10-11 14-28 16-17
G+(1,2,15,21) contains Petersen
   via 16 17 19 23 20 24 21 25 22 26 removing 1-27 2-7 3-4 5-6 8-9 10-13 11-12 14-18 15-28
G+(1,2,15,16) contains Petersen
   via 11 12 28 15 14 22 17 18 19 26 removing 1-27 2-7 3-4 5-6 8-24 9-10 13-16 20-23 21-25
G+(1,2,16,17) contains Petersen
   via 11 12 28 16 14 22 17 18 19 26 removing 1-27 2-7 3-4 5-6 8-24 9-15 10-13 20-23 21-25
G+(1,2,17,22) contains Petersen
   via 11 28 17 23 20 24 21 25 22 26 removing 1-27 2-7 3-4 5-6 8-15 9-10 12-19 13-16 14-18
G+(1,2,17,18) contains Petersen
   via 10 28 18 23 20 24 21 25 22 26 removing 1-27 2-7 3-4 5-6 8-15 9-13 11-14 12-19 16-17
G+(1,2,18,19) contains Petersen
   via 7 28 19 23 20 24 21 25 22 26 removing 1-27 2-12 3-4 5-6 8-15 9-13 10-11 14-18 16-17
G+(1,2,19,23) contains Antilog
   via 24 21 20 23 22 26 25 1 28 18 13 3 27 19 14 9 2 12 11 10 removing 4-6 5-7 8-15 16-17
G+(1,2,20,23) contains Petersen
   via 3 15 16 17 19 20 28 23 26 22 removing 1-24 2-27 4-6 5-7 8-9 10-13 11-12 14-18 21-25
G+(1,2,20,25) contains Petersen
   via 15 17 18 28 20 21 24 26 22 25 removing 1-27 2-7 3-5 4-6 8-9 10-13 11-12 14-16 19-23
G+(1,2,21,24) contains Petersen
   via 16 17 19 23 20 24 28 25 22 26 removing 1-27 2-7 3-4 5-6 8-9 10-13 11-12 14-18 15-21
G+(1,2,21,25) contains Petersen
   via 16 17 19 23 20 21 28 25 22 26 removing 1-27 2-7 3-4 5-6 8-24 9-15 10-13 11-12 14-18
G+(1,2,22,25) contains Petersen
   via 14 18 17 21 24 28 22 26 23 25 removing 1-27 2-7 3-4 5-6 8-15 9-10 11-20 12-19 13-16
G+(1,2,22,26) contains Petersen
   via 11 16 17 23 20 28 22 25 21 26 removing 1-27 2-7 3-4 5-6 8-24 9-15 10-13 12-19 14-18
G+(1,2,23,26) contains Petersen
   via 15 17 18 24 21 28 23 25 22 26 removing 1-27 2-12 3-20 4-6 5-7 8-9 10-13 11-19 14-16
G+(1,2,24,26) contains Petersen
   via 3 17 18 23 20 28 24 25 22 26 removing 1-27 2-12 4-6 5-7 8-9 10-13 11-19 14-16 15-21
G+(1,6,8,9) contains Petersen
   via 2 7 5 15 16 19 18 17 22 26 removing 1-24 3-4 6-27 8-28 9-10 11-12 13-14 20-23 21-25
G+(1,6,8,15) contains Petersen
   via 3 17 18 23 20 24 21 25 22 26 removing 1-27 2-12 4-6 5-7 8-28 9-10 11-19 13-14 15-16
G+(1,6,9,10) contains Petersen
   via 2 7 5 15 16 19 18 17 22 26 removing 1-24 3-4 6-27 8-9 10-28 11-12 13-14 20-23 21-25
G+(1,6,9,13) contains Petersen
   via 17 18 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-10 6-8 7-12 9-28 11-19 13-14 15-16
G+(1,6,10,11) contains Petersen
   via 18 19 23 20 27 22 26 24 21 25 removing 1-2 3-7 4-8 5-6 9-15 10-28 11-12 13-14 16-17
G+(1,6,11,12) contains Petersen
   via 18 19 23 20 27 22 26 24 21 25 removing 1-2 3-7 4-8 5-6 9-15 10-11 12-28 13-14 16-17
G+(1,6,11,14) contains Petersen
   via 18 19 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-10 6-8 7-12 9-15 11-28 13-14 16-17
G+(1,6,12,19) contains Petersen
   via 11 17 19 23 20 24 21 25 22 26 removing 1-27 2-7 3-4 5-6 8-9 10-13 12-28 14-18 15-16
G+(1,6,13,14) contains Petersen
   via 18 19 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-10 6-8 7-12 9-15 11-14 13-28 16-17
G+(1,6,13,16) contains Petersen
   via 17 18 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-7 6-8 9-10 11-14 12-19 13-28 15-16
G+(1,6,14,18) contains Petersen
   via 18 19 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-6 7-12 8-15 9-13 10-11 14-28 16-17
G+(1,6,15,21) contains Petersen
   via 3 17 18 23 20 24 21 25 22 26 removing 1-27 2-12 4-6 5-7 8-9 10-13 11-19 14-16 15-28
G+(1,6,15,16) contains Petersen
   via 17 18 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-7 6-8 9-10 11-14 12-19 13-16 15-28
G+(1,6,16,17) contains Petersen
   via 17 18 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-6 7-12 8-15 9-13 10-11 14-19 16-28
G+(1,6,17,22) contains Petersen
   via 17 23 20 25 21 28 27 24 26 22 removing 1-2 3-4 5-6 7-12 8-15 9-10 11-19 13-16 14-18
G+(1,6,17,18) contains Petersen
   via 18 23 20 25 21 28 27 24 26 22 removing 1-2 3-4 5-6 7-12 8-15 9-13 10-11 14-19 16-17
G+(1,6,18,19) contains Petersen
   via 19 23 20 25 21 28 27 24 26 22 removing 1-2 3-4 5-6 7-12 8-15 9-13 10-11 14-18 16-17
G+(1,6,19,23) contains Petersen
   via 15 17 18 20 23 21 24 26 22 25 removing 1-27 2-7 3-4 5-6 8-9 10-13 11-12 14-16 19-28
G+(1,6,20,23) contains Petersen
   via 17 19 21 25 22 27 24 26 23 28 removing 1-2 3-20 4-6 5-7 8-9 10-13 11-12 14-18 15-16
G+(1,6,20,25) contains Petersen
   via 15 16 22 26 20 21 25 28 27 24 removing 1-2 3-7 4-6 5-12 8-9 10-13 11-19 14-18 17-23
G+(1,6,21,24) contains Petersen
   via 3 17 18 23 20 24 28 25 22 26 removing 1-27 2-12 4-6 5-7 8-9 10-13 11-19 14-16 15-21
G+(1,6,21,25) contains Petersen
   via 15 17 18 23 20 24 27 25 22 26 removing 1-2 3-7 4-6 5-12 8-9 10-13 11-19 14-16 21-28
G+(1,6,22,25) contains Petersen
   via 17 18 23 25 21 22 26 24 27 28 removing 1-2 3-4 5-6 7-12 8-15 9-10 11-20 13-16 14-19
G+(1,6,22,26) contains Petersen
   via 13 16 17 23 20 28 22 25 21 26 removing 1-2 3-4 5-6 7-12 8-15 9-10 11-19 14-18 24-27
G+(1,6,23,26) contains Petersen
   via 15 17 19 24 21 28 23 25 22 26 removing 1-27 2-7 3-4 5-6 8-9 10-20 11-13 12-14 16-18
G+(1,6,24,26) contains Petersen
   via 16 17 19 23 20 28 24 25 22 26 removing 1-27 2-7 3-4 5-6 8-9 10-13 11-12 14-18 15-21
G+(2,7,8,9) contains Petersen
   via 5 7 27 16 15 18 19 26 22 17 removing 1-2 3-4 6-24 8-28 9-10 11-12 13-14 20-23 21-25
G+(2,7,8,15) contains Petersen
   via 14 18 19 23 20 24 21 25 22 26 removing 1-2 3-4 5-6 7-27 8-28 9-10 11-12 13-16 15-17
G+(2,7,9,10) contains Petersen
   via 5 7 27 16 15 18 19 26 22 17 removing 1-2 3-4 6-24 8-9 10-28 11-12 13-14 20-23 21-25
G+(2,7,9,13) contains Petersen
   via 10 18 19 23 20 24 21 25 22 26 removing 1-2 3-4 5-6 7-27 8-15 9-28 11-12 13-14 16-17
G+(2,7,10,11) contains Antilog
   via 24 21 20 23 22 26 25 1 19 17 15 3 12 18 16 8 11 14 13 9 removing 2-27 4-6 5-7 10-28
G+(2,7,11,12) contains Antilog
   via 24 21 20 23 22 26 25 1 19 17 15 3 12 18 16 8 28 14 13 9 removing 2-27 4-6 5-7 10-11
G+(2,7,11,14) contains Petersen
   via 7 18 19 23 20 24 21 25 22 26 removing 1-2 3-4 5-10 6-8 9-15 11-28 12-27 13-14 16-17
G+(2,7,12,19) contains Petersen
   via 3 4 15 16 7 22 26 19 18 17 removing 1-24 2-27 5-6 8-9 10-11 12-28 13-14 20-23 21-25
G+(2,7,13,14) contains Petersen
   via 10 18 19 23 20 24 21 25 22 26 removing 1-2 3-4 5-6 7-27 8-15 9-13 11-12 14-28 16-17
G+(2,7,13,16) contains Petersen
   via 11 12 16 15 14 22 17 18 19 26 removing 1-2 3-4 5-6 7-27 8-24 9-10 13-28 20-23 21-25
G+(2,7,14,18) contains Petersen
   via 7 18 19 23 20 24 21 25 22 26 removing 1-2 3-4 5-6 8-15 9-13 10-11 12-27 14-28 16-17
G+(2,7,15,21) contains Petersen
   via 16 17 19 23 20 24 21 25 22 26 removing 1-2 3-4 5-6 7-27 8-9 10-13 11-12 14-18 15-28
G+(2,7,15,16) contains Petersen
   via 11 12 28 15 14 22 17 18 19 26 removing 1-2 3-4 5-6 7-27 8-24 9-10 13-16 20-23 21-25
G+(2,7,16,17) contains Petersen
   via 11 12 28 16 14 22 17 18 19 26 removing 1-2 3-4 5-6 7-27 8-24 9-15 10-13 20-23 21-25
G+(2,7,17,22) contains Petersen
   via 11 28 17 23 20 24 21 25 22 26 removing 1-2 3-4 5-6 7-27 8-15 9-10 12-19 13-16 14-18
G+(2,7,17,18) contains Petersen
   via 10 28 18 23 20 24 21 25 22 26 removing 1-2 3-4 5-6 7-27 8-15 9-13 11-14 12-19 16-17
G+(2,7,18,19) contains Petersen
   via 7 28 19 23 20 24 21 25 22 26 removing 1-2 3-4 5-6 8-15 9-13 10-11 12-27 14-18 16-17
G+(2,7,19,23) contains Petersen
   via 3 4 15 16 7 22 26 28 19 17 removing 1-24 2-27 5-6 8-9 10-13 11-12 14-18 20-23 21-25
G+(2,7,20,23) contains Petersen
   via 4 15 16 17 19 20 28 23 26 22 removing 1-24 2-27 3-7 5-6 8-9 10-13 11-12 14-18 21-25
G+(2,7,20,25) contains Petersen
   via 15 17 18 28 20 21 24 26 22 25 removing 1-2 3-7 4-6 5-27 8-9 10-13 11-12 14-16 19-23
G+(2,7,21,24) contains Petersen
   via 16 17 19 23 20 24 28 25 22 26 removing 1-2 3-4 5-6 7-27 8-9 10-13 11-12 14-18 15-21
G+(2,7,21,25) contains Petersen
   via 16 17 19 23 20 21 28 25 22 26 removing 1-2 3-4 5-6 7-27 8-24 9-15 10-13 11-12 14-18
G+(2,7,22,25) contains Petersen
   via 14 18 17 21 24 28 22 26 23 25 removing 1-2 3-4 5-6 7-27 8-15 9-10 11-20 12-19 13-16
G+(2,7,22,26) contains Petersen
   via 11 16 17 23 20 28 22 25 21 26 removing 1-2 3-4 5-6 7-27 8-24 9-15 10-13 12-19 14-18
G+(2,7,23,26) contains Petersen
   via 15 17 18 24 21 28 23 25 22 26 removing 1-2 3-20 4-6 5-7 8-9 10-13 11-12 14-16 19-27
G+(2,7,24,26) contains Petersen
   via 15 17 18 19 27 21 24 28 26 23 removing 1-2 3-20 4-6 5-7 8-9 10-13 11-12 14-16 22-25
G+(3,4,8,9) contains Petersen
   via 3 17 18 23 20 24 21 25 22 26 removing 1-6 2-12 4-27 5-7 8-28 9-10 11-19 13-14 15-16
G+(3,4,8,15) contains Antilog
   via 24 21 20 23 22 26 25 1 19 17 15 3 12 18 16 28 11 14 13 8 removing 2-7 4-27 5-6 9-10
G+(3,4,9,10) contains Petersen
   via 3 17 18 23 20 24 21 25 22 26 removing 1-6 2-12 4-27 5-7 8-9 10-28 11-19 13-14 15-16
G+(3,4,9,13) contains Petersen
   via 6 17 18 23 20 24 21 25 22 26 removing 1-2 3-27 4-8 5-10 7-12 9-28 11-19 13-14 15-16
G+(3,4,10,11) contains Petersen
   via 5 17 18 23 20 24 21 25 22 26 removing 1-2 3-27 4-6 7-12 8-9 10-28 11-19 13-14 15-16
G+(3,4,11,12) contains Petersen
   via 5 17 19 23 20 24 21 25 22 26 removing 1-2 3-27 4-6 7-12 8-9 10-13 11-28 14-18 15-16
G+(3,4,11,14) contains Petersen
   via 10 17 18 23 20 24 21 25 22 26 removing 1-2 3-27 4-6 5-7 8-9 11-28 12-19 13-14 15-16
G+(3,4,12,19) contains Petersen
   via 11 17 19 23 20 24 21 25 22 26 removing 1-2 3-27 4-6 5-7 8-9 10-13 12-28 14-18 15-16
G+(3,4,13,14) contains Petersen
   via 10 17 18 23 20 24 21 25 22 26 removing 1-2 3-27 4-6 5-7 8-9 11-14 12-19 13-28 15-16
G+(3,4,13,16) contains Petersen
   via 6 17 18 23 20 24 21 25 22 26 removing 1-2 3-27 4-8 5-7 9-10 11-14 12-19 13-28 15-16
G+(3,4,14,18) contains Petersen
   via 8 10 11 16 15 18 19 26 22 17 removing 1-2 3-27 4-6 5-24 7-12 9-13 14-28 20-23 21-25
G+(3,4,15,21) contains Antilog
   via 24 21 20 23 22 26 25 1 19 17 28 3 12 18 16 27 11 14 13 4 removing 2-7 5-6 8-15 9-10
G+(3,4,15,16) contains Petersen
   via 6 17 18 23 20 24 21 25 22 26 removing 1-2 3-27 4-8 5-7 9-10 11-14 12-19 13-16 15-28
G+(3,4,16,17) contains Petersen
   via 10 17 18 23 20 24 21 25 22 26 removing 1-2 3-27 4-6 5-7 8-15 9-13 11-14 12-19 16-28
G+(3,4,17,22) contains Petersen
   via 11 28 17 23 20 24 21 25 22 26 removing 1-2 3-27 4-6 5-7 8-15 9-10 12-19 13-16 14-18
G+(3,4,17,18) contains Petersen
   via 8 10 14 16 15 28 18 26 22 17 removing 1-2 3-27 4-6 5-24 7-12 9-13 11-19 20-23 21-25
G+(3,4,18,19) contains Petersen
   via 9 10 11 14 13 28 19 26 22 18 removing 1-2 3-27 4-6 5-24 7-12 8-15 16-17 20-23 21-25
G+(3,4,19,23) contains Petersen
   via 15 17 18 20 23 21 24 26 22 25 removing 1-2 3-27 4-6 5-7 8-9 10-13 11-12 14-16 19-28
G+(3,4,20,23) contains Petersen
   via 15 17 18 20 28 21 24 26 22 25 removing 1-2 3-27 4-6 5-7 8-9 10-13 11-12 14-16 19-23
G+(3,4,20,25) contains Petersen
   via 4 15 16 17 19 28 20 23 26 22 removing 1-24 2-7 3-27 5-6 8-9 10-13 11-12 14-18 21-25
G+(3,4,21,24) contains Petersen
   via 3 17 19 23 20 28 21 25 22 26 removing 1-24 2-7 4-27 5-6 8-9 10-13 11-12 14-18 15-16
G+(3,4,21,25) contains Petersen
   via 16 17 19 23 20 21 28 25 22 26 removing 1-24 2-7 3-27 4-8 5-6 9-15 10-13 11-12 14-18
G+(3,4,22,25) contains Petersen
   via 14 18 17 21 24 28 22 26 23 25 removing 1-2 3-27 4-6 5-7 8-15 9-10 11-12 13-16 19-20
G+(3,4,22,26) contains Petersen
   via 13 16 17 23 20 28 22 25 21 26 removing 1-2 3-27 4-6 5-24 7-12 8-15 9-10 11-19 14-18
G+(3,4,23,26) contains Petersen
   via 15 17 18 24 21 28 23 25 22 26 removing 1-2 3-27 4-6 5-7 8-9 10-13 11-12 14-16 19-20
G+(3,4,24,26) contains Petersen
   via 17 18 23 20 27 22 26 28 24 25 removing 1-2 3-7 4-6 5-12 8-9 10-13 11-19 14-16 15-21
G+(3,7,8,9) contains Petersen
   via 6 17 19 23 20 24 21 25 22 26 removing 1-2 3-27 4-8 5-7 9-28 10-13 11-12 14-18 15-16
G+(3,7,8,15) contains Petersen
   via 14 18 19 23 20 24 21 25 22 26 removing 1-2 3-27 4-6 5-7 8-28 9-10 11-12 13-16 15-17
G+(3,7,9,10) contains Petersen
   via 6 18 19 23 20 24 21 25 22 26 removing 1-2 3-27 4-8 5-7 9-15 10-28 11-12 13-14 16-17
G+(3,7,9,13) contains Petersen
   via 17 18 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-10 6-8 7-12 9-28 11-19 13-14 15-16
G+(3,7,10,11) contains Petersen
   via 4 6 5 16 15 18 19 23 26 17 removing 1-2 3-20 7-27 8-9 10-28 11-12 13-14 21-24 22-25
G+(3,7,11,12) contains Petersen
   via 4 6 5 16 15 18 19 23 26 17 removing 1-2 3-20 7-27 8-9 10-11 12-28 13-14 21-24 22-25
G+(3,7,11,14) contains Petersen
   via 18 19 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-10 6-8 7-12 9-15 11-28 13-14 16-17
G+(3,7,12,19) contains Petersen
   via 3 4 15 16 27 22 26 19 18 17 removing 1-24 2-7 5-6 8-9 10-11 12-28 13-14 20-23 21-25
G+(3,7,13,14) contains Petersen
   via 18 19 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-10 6-8 7-12 9-15 11-14 13-28 16-17
G+(3,7,13,16) contains Petersen
   via 17 18 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-7 6-8 9-10 11-14 12-19 13-28 15-16
G+(3,7,14,18) contains Petersen
   via 18 19 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-6 7-12 8-15 9-13 10-11 14-28 16-17
G+(3,7,15,21) contains Petersen
   via 16 17 19 23 20 24 21 25 22 26 removing 1-2 3-27 4-6 5-7 8-9 10-13 11-12 14-18 15-28
G+(3,7,15,16) contains Petersen
   via 17 18 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-7 6-8 9-10 11-14 12-19 13-16 15-28
G+(3,7,16,17) contains Petersen
   via 17 18 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-6 7-12 8-15 9-13 10-11 14-19 16-28
G+(3,7,17,22) contains Petersen
   via 17 23 20 25 21 28 27 24 26 22 removing 1-2 3-4 5-6 7-12 8-15 9-10 11-19 13-16 14-18
G+(3,7,17,18) contains Petersen
   via 18 23 20 25 21 28 27 24 26 22 removing 1-2 3-4 5-6 7-12 8-15 9-13 10-11 14-19 16-17
G+(3,7,18,19) contains Petersen
   via 19 23 20 25 21 28 27 24 26 22 removing 1-2 3-4 5-6 7-12 8-15 9-13 10-11 14-18 16-17
G+(3,7,19,23) contains Petersen
   via 3 4 15 16 27 22 26 28 19 17 removing 1-24 2-7 5-6 8-9 10-13 11-12 14-18 20-23 21-25
G+(3,7,20,23) contains Petersen
   via 4 15 16 17 19 20 28 23 26 22 removing 1-24 2-7 3-27 5-6 8-9 10-13 11-12 14-18 21-25
G+(3,7,20,25) contains Petersen
   via 15 17 18 28 20 21 24 26 22 25 removing 1-2 3-27 4-6 5-7 8-9 10-13 11-12 14-16 19-23
G+(3,7,21,24) contains Petersen
   via 16 17 19 23 20 24 28 25 22 26 removing 1-2 3-27 4-6 5-7 8-9 10-13 11-12 14-18 15-21
G+(3,7,21,25) contains Petersen
   via 15 17 18 23 20 21 28 25 22 26 removing 1-2 3-27 4-6 5-24 7-12 8-9 10-13 11-19 14-16
G+(3,7,22,25) contains Petersen
   via 14 18 17 21 24 28 22 26 23 25 removing 1-2 3-4 5-6 7-12 8-15 9-10 11-19 13-16 20-27
G+(3,7,22,26) contains Petersen
   via 16 17 23 20 27 21 26 28 22 25 removing 1-2 3-4 5-6 7-12 8-24 9-15 10-13 11-19 14-18
G+(3,7,23,26) contains Petersen
   via 15 17 18 24 21 28 23 25 22 26 removing 1-2 3-20 4-6 5-7 8-9 10-13 11-12 14-16 19-27
G+(3,7,24,26) contains Petersen
   via 15 17 18 19 27 21 24 28 26 23 removing 1-2 3-20 4-6 5-7 8-9 10-13 11-12 14-16 22-25
G+(4,6,8,9) contains Antilog
   via 24 21 20 23 22 26 25 1 19 17 15 3 12 18 16 8 11 14 13 28 removing 2-7 4-27 5-6 9-10
G+(4,6,8,15) contains Petersen
   via 3 17 18 23 20 24 21 25 22 26 removing 1-6 2-12 4-27 5-7 8-28 9-10 11-19 13-14 15-16
G+(4,6,9,10) contains Antilog
   via 24 21 20 23 22 26 25 1 19 17 15 3 12 18 16 8 11 14 13 9 removing 2-7 4-27 5-6 10-28
G+(4,6,9,13) contains Petersen
   via 6 17 18 23 20 24 21 25 22 26 removing 1-2 3-4 5-10 7-12 8-27 9-28 11-19 13-14 15-16
G+(4,6,10,11) contains Petersen
   via 5 17 18 23 20 24 21 25 22 26 removing 1-2 3-4 6-27 7-12 8-9 10-28 11-19 13-14 15-16
G+(4,6,11,12) contains Petersen
   via 5 17 19 23 20 24 21 25 22 26 removing 1-2 3-4 6-27 7-12 8-9 10-13 11-28 14-18 15-16
G+(4,6,11,14) contains Petersen
   via 10 17 18 23 20 24 21 25 22 26 removing 1-2 3-4 5-7 6-27 8-9 11-28 12-19 13-14 15-16
G+(4,6,12,19) contains Petersen
   via 11 17 19 23 20 24 21 25 22 26 removing 1-2 3-4 5-7 6-27 8-9 10-13 12-28 14-18 15-16
G+(4,6,13,14) contains Petersen
   via 10 17 18 23 20 24 21 25 22 26 removing 1-2 3-4 5-7 6-27 8-9 11-14 12-19 13-28 15-16
G+(4,6,13,16) contains Petersen
   via 6 17 18 23 20 24 21 25 22 26 removing 1-2 3-4 5-7 8-27 9-10 11-14 12-19 13-28 15-16
G+(4,6,14,18) contains Petersen
   via 18 19 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-6 7-12 8-15 9-13 10-11 14-28 16-17
G+(4,6,15,21) contains Petersen
   via 3 17 18 23 20 24 21 25 22 26 removing 1-6 2-12 4-27 5-7 8-9 10-13 11-19 14-16 15-28
G+(4,6,15,16) contains Petersen
   via 6 17 18 23 20 24 21 25 22 26 removing 1-2 3-4 5-7 8-27 9-10 11-14 12-19 13-16 15-28
G+(4,6,16,17) contains Petersen
   via 17 18 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-6 7-12 8-15 9-13 10-11 14-19 16-28
G+(4,6,17,22) contains Petersen
   via 17 23 20 25 21 28 27 24 26 22 removing 1-2 3-4 5-6 7-12 8-15 9-10 11-19 13-16 14-18
G+(4,6,17,18) contains Petersen
   via 18 23 20 25 21 28 27 24 26 22 removing 1-2 3-4 5-6 7-12 8-15 9-13 10-11 14-19 16-17
G+(4,6,18,19) contains Petersen
   via 19 23 20 25 21 28 27 24 26 22 removing 1-2 3-4 5-6 7-12 8-15 9-13 10-11 14-18 16-17
G+(4,6,19,23) contains Petersen
   via 15 17 18 20 23 21 24 26 22 25 removing 1-2 3-4 5-7 6-27 8-9 10-13 11-12 14-16 19-28
G+(4,6,20,23) contains Petersen
   via 15 17 18 20 28 21 24 26 22 25 removing 1-2 3-4 5-7 6-27 8-9 10-13 11-12 14-16 19-23
G+(4,6,20,25) contains Petersen
   via 6 16 15 20 28 24 21 25 22 26 removing 1-2 3-7 4-27 5-12 8-9 10-13 11-19 14-18 17-23
G+(4,6,21,24) contains Petersen
   via 3 17 18 23 20 24 28 25 22 26 removing 1-6 2-12 4-27 5-7 8-9 10-13 11-19 14-16 15-21
G+(4,6,21,25) contains Petersen
   via 15 17 18 23 20 21 28 25 22 26 removing 1-2 3-7 4-27 5-12 6-24 8-9 10-13 11-19 14-16
G+(4,6,22,25) contains Petersen
   via 17 18 23 25 21 22 26 24 27 28 removing 1-2 3-4 5-6 7-12 8-15 9-10 11-20 13-16 14-19
G+(4,6,22,26) contains Petersen
   via 13 16 17 23 20 28 22 25 21 26 removing 1-2 3-4 5-6 7-12 8-15 9-10 11-19 14-18 24-27
G+(4,6,23,26) contains Petersen
   via 15 17 18 24 21 28 23 25 22 26 removing 1-2 3-4 5-7 6-27 8-9 10-13 11-12 14-16 19-20
G+(4,6,24,26) contains Petersen
   via 4 17 18 23 20 28 24 25 22 26 removing 1-2 3-7 5-12 6-27 8-9 10-13 11-19 14-16 15-21
G+(5,6,8,9) contains Antilog
   via 24 21 20 23 22 26 25 1 19 17 15 3 12 18 16 8 11 14 13 28 removing 2-7 4-6 5-27 9-10
G+(5,6,8,15) contains Petersen
   via 4 17 18 23 20 24 21 25 22 26 removing 1-2 3-7 5-12 6-27 8-28 9-10 11-19 13-14 15-16
G+(5,6,9,10) contains Antilog
   via 24 21 20 23 22 26 25 1 19 17 15 3 12 18 16 8 11 14 13 9 removing 2-7 4-6 5-27 10-28
G+(5,6,9,13) contains Petersen
   via 17 18 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-10 6-8 7-12 9-28 11-19 13-14 15-16
G+(5,6,10,11) contains Petersen
   via 6 18 19 23 20 24 21 25 22 26 removing 1-2 3-7 4-8 5-27 9-15 10-28 11-12 13-14 16-17
G+(5,6,11,12) contains Petersen
   via 6 18 19 23 20 24 21 25 22 26 removing 1-2 3-7 4-8 5-27 9-15 10-11 12-28 13-14 16-17
G+(5,6,11,14) contains Petersen
   via 7 12 16 15 27 22 17 18 19 26 removing 1-2 3-4 5-10 6-24 8-9 11-28 13-14 20-23 21-25
G+(5,6,12,19) contains Petersen
   via 4 6 27 16 15 18 19 23 26 17 removing 1-2 3-20 5-7 8-9 10-11 12-28 13-14 21-24 22-25
G+(5,6,13,14) contains Petersen
   via 7 12 16 15 27 22 17 18 19 26 removing 1-2 3-4 5-10 6-24 8-9 11-14 13-28 20-23 21-25
G+(5,6,13,16) contains Petersen
   via 17 18 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-7 6-8 9-10 11-14 12-19 13-28 15-16
G+(5,6,14,18) contains Petersen
   via 8 10 11 16 15 18 19 26 22 17 removing 1-2 3-4 5-27 6-24 7-12 9-13 14-28 20-23 21-25
G+(5,6,15,21) contains Petersen
   via 4 17 18 23 20 24 21 25 22 26 removing 1-2 3-7 5-12 6-27 8-9 10-13 11-19 14-16 15-28
G+(5,6,15,16) contains Petersen
   via 17 18 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-7 6-8 9-10 11-14 12-19 13-16 15-28
G+(5,6,16,17) contains Petersen
   via 6 17 18 23 20 24 21 25 22 26 removing 1-2 3-4 5-27 7-12 8-15 9-13 10-11 14-19 16-28
G+(5,6,17,22) contains Petersen
   via 6 28 17 23 20 24 21 25 22 26 removing 1-2 3-4 5-27 7-12 8-15 9-10 11-19 13-16 14-18
G+(5,6,17,18) contains Petersen
   via 8 10 14 16 15 28 18 26 22 17 removing 1-2 3-4 5-27 6-24 7-12 9-13 11-19 20-23 21-25
G+(5,6,18,19) contains Petersen
   via 9 10 11 14 13 28 19 26 22 18 removing 1-2 3-4 5-27 6-24 7-12 8-15 16-17 20-23 21-25
G+(5,6,19,23) contains Petersen
   via 4 6 27 16 15 19 28 23 26 17 removing 1-2 3-20 5-7 8-9 10-13 11-12 14-18 21-24 22-25
G+(5,6,20,23) contains Petersen
   via 17 19 21 25 22 27 24 26 23 28 removing 1-2 3-20 4-6 5-7 8-9 10-13 11-12 14-18 15-16
G+(5,6,20,25) contains Petersen
   via 15 16 22 26 20 21 25 28 27 24 removing 1-2 3-7 4-6 5-12 8-9 10-13 11-19 14-18 17-23
G+(5,6,21,24) contains Petersen
   via 4 17 18 23 20 24 28 25 22 26 removing 1-2 3-7 5-12 6-27 8-9 10-13 11-19 14-16 15-21
G+(5,6,21,25) contains Petersen
   via 15 17 18 23 20 24 27 25 22 26 removing 1-2 3-7 4-6 5-12 8-9 10-13 11-19 14-16 21-28
G+(5,6,22,25) contains Petersen
   via 6 18 17 21 24 28 22 26 23 25 removing 1-2 3-4 5-27 7-12 8-15 9-10 11-20 13-16 14-19
G+(5,6,22,26) contains Petersen
   via 13 16 17 23 20 28 22 25 21 26 removing 1-2 3-4 5-27 6-24 7-12 8-15 9-10 11-19 14-18
G+(5,6,23,26) contains Petersen
   via 16 17 19 24 21 28 23 25 22 26 removing 1-2 3-20 4-8 5-7 6-27 9-15 10-13 11-12 14-18
G+(5,6,24,26) contains Petersen
   via 16 17 19 23 20 28 24 25 22 26 removing 1-6 2-7 3-4 5-27 8-9 10-13 11-12 14-18 15-21
G+(5,7,8,9) contains Petersen
   via 6 17 19 23 20 24 21 25 22 26 removing 1-2 3-7 4-8 5-27 9-28 10-13 11-12 14-18 15-16
G+(5,7,8,15) contains Petersen
   via 14 18 19 23 20 24 21 25 22 26 removing 1-2 3-7 4-6 5-27 8-28 9-10 11-12 13-16 15-17
G+(5,7,9,10) contains Petersen
   via 6 18 19 23 20 24 21 25 22 26 removing 1-2 3-7 4-8 5-27 9-15 10-28 11-12 13-14 16-17
G+(5,7,9,13) contains Petersen
   via 17 18 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-10 6-8 7-12 9-28 11-19 13-14 15-16
G+(5,7,10,11) contains Antilog
   via 24 21 20 23 22 26 25 1 19 17 15 3 12 18 16 8 11 14 13 9 removing 2-7 4-6 5-27 10-28
G+(5,7,11,12) contains Antilog
   via 24 21 20 23 22 26 25 1 19 17 15 3 12 18 16 8 28 14 13 9 removing 2-7 4-6 5-27 10-11
G+(5,7,11,14) contains Petersen
   via 7 12 16 15 27 22 17 18 19 26 removing 1-2 3-4 5-10 6-24 8-9 11-28 13-14 20-23 21-25
G+(5,7,12,19) contains Petersen
   via 4 6 5 16 15 18 19 23 26 17 removing 1-2 3-20 7-27 8-9 10-11 12-28 13-14 21-24 22-25
G+(5,7,13,14) contains Petersen
   via 7 12 16 15 27 22 17 18 19 26 removing 1-2 3-4 5-10 6-24 8-9 11-14 13-28 20-23 21-25
G+(5,7,13,16) contains Petersen
   via 11 12 16 15 14 26 17 18 19 23 removing 1-2 3-4 5-27 6-8 7-20 9-10 13-28 21-24 22-25
G+(5,7,14,18) contains Petersen
   via 18 19 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-6 7-12 8-15 9-13 10-11 14-28 16-17
G+(5,7,15,21) contains Petersen
   via 16 17 19 23 20 24 21 25 22 26 removing 1-2 3-7 4-6 5-27 8-9 10-13 11-12 14-18 15-28
G+(5,7,15,16) contains Petersen
   via 11 12 28 15 14 26 17 18 19 23 removing 1-2 3-4 5-27 6-8 7-20 9-10 13-16 21-24 22-25
G+(5,7,16,17) contains Petersen
   via 17 18 23 20 27 22 26 24 21 25 removing 1-2 3-4 5-6 7-12 8-15 9-13 10-11 14-19 16-28
G+(5,7,17,22) contains Petersen
   via 17 23 20 25 21 28 27 24 26 22 removing 1-2 3-4 5-6 7-12 8-15 9-10 11-19 13-16 14-18
G+(5,7,17,18) contains Petersen
   via 18 23 20 25 21 28 27 24 26 22 removing 1-2 3-4 5-6 7-12 8-15 9-13 10-11 14-19 16-17
G+(5,7,18,19) contains Petersen
   via 19 23 20 25 21 28 27 24 26 22 removing 1-2 3-4 5-6 7-12 8-15 9-13 10-11 14-18 16-17
G+(5,7,19,23) contains Petersen
   via 4 6 5 16 15 19 28 23 26 17 removing 1-2 3-20 7-27 8-9 10-13 11-12 14-18 21-24 22-25
G+(5,7,20,23) contains Petersen
   via 5 17 19 21 24 28 23 26 22 25 removing 1-2 3-20 4-6 7-27 8-9 10-13 11-12 14-18 15-16
G+(5,7,20,25) contains Petersen
   via 15 17 18 28 20 21 24 26 22 25 removing 1-2 3-7 4-6 5-27 8-9 10-13 11-12 14-16 19-23
G+(5,7,21,24) contains Petersen
   via 16 17 19 23 20 24 28 25 22 26 removing 1-2 3-7 4-6 5-27 8-9 10-13 11-12 14-18 15-21
G+(5,7,21,25) contains Petersen
   via 15 17 19 23 20 21 28 25 22 26 removing 1-2 3-7 4-6 5-24 8-9 10-27 11-13 12-14 16-18
G+(5,7,22,25) contains Petersen
   via 14 18 17 21 24 28 22 26 23 25 removing 1-2 3-4 5-6 7-12 8-15 9-10 11-19 13-16 20-27
G+(5,7,22,26) contains Petersen
   via 16 17 23 20 27 21 26 28 22 25 removing 1-2 3-4 5-6 7-12 8-24 9-15 10-13 11-19 14-18
G+(5,7,23,26) contains Petersen
   via 15 17 18 24 21 28 23 25 22 26 removing 1-2 3-20 4-6 5-27 7-12 8-9 10-13 11-19 14-16
G+(5,7,24,26) contains Petersen
   via 7 15 17 18 19 28 26 23 21 24 removing 1-2 3-20 4-6 5-27 8-9 10-13 11-12 14-16 22-25
# Jumps onto legs
G+(1,2,3,20) contains Petersen
   via 2 7 3 4 26 27 28 22 5 6 removing 1-24 8-9 10-13 11-12 14-18 15-16 17-19 20-23 21-25
G+(1,2,4,8) contains Petersen
   via 5 17 19 23 20 24 21 25 22 26 removing 1-27 2-7 3-4 6-28 8-9 10-13 11-12 14-18 15-16
G+(1,2,5,10) contains Dice1
   via 1 6 7 2 28 27 5 12 11 10 9 8 14 13 19 18 17 16 15 24 23 22 21 20 26 25 removing 3-4
G+(1,6,3,20) contains Petersen
   via 17 19 23 20 27 22 26 24 21 25 removing 1-2 3-28 4-6 5-7 8-9 10-13 11-12 14-18 15-16
G+(2,7,4,8) contains Petersen
   via 5 17 19 23 20 24 21 25 22 26 removing 1-2 3-4 6-28 7-27 8-9 10-13 11-12 14-18 15-16
G+(3,4,1,24) contains Petersen
   via 3 17 19 23 20 24 21 25 22 26 removing 1-28 2-7 4-27 5-6 8-9 10-13 11-12 14-18 15-16
G+(3,4,2,12) contains Petersen
   via 5 17 19 23 20 24 21 25 22 26 removing 1-2 3-27 4-6 7-28 8-9 10-13 11-12 14-18 15-16
G+(3,4,5,10) contains Dice1
   via 3 7 6 4 28 27 5 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 removing 1-2
G+(3,7,1,24) contains Petersen
   via 17 19 23 20 27 22 26 24 21 25 removing 1-28 2-7 3-4 5-6 8-9 10-13 11-12 14-18 15-16
G+(4,6,2,12) contains Petersen
   via 5 17 19 23 20 24 21 25 22 26 removing 1-2 3-4 6-27 7-28 8-9 10-13 11-12 14-18 15-16
G+(5,6,2,12) contains Petersen
   via 7 17 19 23 20 24 21 25 22 26 removing 1-6 2-28 3-4 5-27 8-9 10-13 11-12 14-18 15-16
G+(5,6,3,20) contains Petersen
   via 17 19 23 20 27 22 26 24 21 25 removing 1-2 3-28 4-6 5-7 8-9 10-13 11-12 14-18 15-16
G+(5,7,1,24) contains Petersen
   via 17 19 23 20 27 22 26 24 21 25 removing 1-28 2-7 3-4 5-6 8-9 10-13 11-12 14-18 15-16
G+(5,7,4,8) contains Petersen
   via 6 17 19 23 20 24 21 25 22 26 removing 1-2 3-7 4-28 5-27 8-9 10-13 11-12 14-18 15-16


##############################################################
# Proof of (17.1), claim (5)
G=Dice31
# A-expansions:
G+(3,13,1,2) contains Petersen
   via 17 18 19 20 21 22 23 24 26 25 removing 1-6 2-30 3-27 4-5 7-29 8-10 9-12 11-14 13-28 15-16
G+(3,13,1,6) contains Petersen
   via 17 18 19 20 21 22 23 24 26 25 removing 1-2 3-27 4-6 5-30 7-29 8-10 9-12 11-14 13-28 15-16
G+(3,13,1,25) contains Petersen
   via 17 18 19 20 21 22 23 24 26 25 removing 1-2 3-27 4-6 5-30 7-29 8-10 9-12 11-14 13-28 15-16
G+(3,13,2,8) contains Jaws
   via 27 3 7 2 22 17 18 15 29 30 23 19 28 13 11 9 24 21 20 16 removing 1-6 4-5 8-10 12-14 25-26
G+(3,13,4,6) contains Petersen
   via 17 18 19 20 21 22 23 24 26 25 removing 1-2 3-27 4-30 5-6 7-29 8-10 9-12 11-14 13-28 15-16
G+(3,13,4,17) contains Petersen
   via 6 19 11 13 28 25 26 24 23 22 removing 1-2 3-27 4-30 5-7 8-29 9-10 12-14 15-16 17-18 20-21
G+(3,13,5,6) contains Petersen
   via 17 18 19 20 21 22 23 24 26 25 removing 1-2 3-27 4-6 5-30 7-29 8-10 9-12 11-14 13-28 15-16
G+(3,13,5,15) contains Petersen
   via 11 19 23 22 27 26 24 28 30 25 removing 1-2 3-29 4-6 5-7 8-9 10-13 12-14 15-16 17-18 20-21
G+(3,13,8,9) contains Petersen
   via 9 11 10 28 27 26 25 22 23 24 removing 1-2 3-7 4-6 5-15 8-30 12-14 13-29 16-18 17-19 20-21
G+(3,13,9,12) contains Petersen
   via 9 10 11 12 30 21 20 29 13 14 removing 1-2 3-27 4-28 5-6 7-8 15-16 17-25 18-22 19-23
G+(3,13,9,26) contains Petersen
   via 9 30 13 28 14 19 20 21 24 23 removing 1-2 3-27 4-6 5-25 7-29 8-10 11-12 15-16 17-18 22-26
G+(3,13,11,12) contains Petersen
   via 9 10 11 30 12 24 21 14 13 29 removing 1-2 3-27 4-28 5-6 7-8 15-16 17-25 18-22 19-20 23-26
G+(3,13,11,16) contains Petersen
   via 10 11 30 20 19 28 27 23 24 21 removing 1-2 3-7 4-6 5-25 8-9 12-14 13-29 15-16 17-18 22-26
G+(3,13,12,14) contains Petersen
   via 7 8 9 21 20 30 12 11 10 14 removing 1-2 3-27 4-28 5-6 13-29 15-16 17-25 18-22 19-23
G+(3,13,14,21) contains Petersen
   via 10 11 14 30 29 24 23 19 20 21 removing 1-2 3-27 4-6 5-25 7-8 9-12 13-28 15-16 17-18 22-26
G+(3,13,15,16) contains Petersen
   via 10 11 16 20 19 28 27 23 24 21 removing 1-2 3-7 4-6 5-25 8-9 12-14 13-29 15-30 17-18 22-26
G+(3,13,15,18) contains Petersen
   via 17 18 19 20 21 22 23 24 26 25 removing 1-2 3-27 4-6 5-7 8-29 9-10 11-16 12-14 13-28 15-30
G+(3,13,16,20) contains Petersen
   via 10 11 14 28 13 24 21 20 19 23 removing 1-2 3-27 4-6 5-25 7-8 9-12 15-29 16-30 17-18 22-26
G+(3,13,17,18) contains Petersen
   via 17 30 19 20 21 22 23 24 26 25 removing 1-2 3-27 4-6 5-7 8-29 9-10 11-16 12-14 13-28 15-18
G+(3,13,17,22) contains Petersen
   via 15 16 30 17 18 24 23 19 20 21 removing 1-2 3-27 4-6 5-25 7-29 8-10 9-12 11-14 13-28 22-26
G+(3,13,18,19) contains Petersen
   via 11 13 28 17 16 24 21 20 19 23 removing 1-2 3-27 4-6 5-25 7-8 9-10 12-14 15-29 18-30 22-26
G+(3,13,19,20) contains Petersen
   via 11 13 28 18 16 24 21 20 30 19 removing 1-2 3-27 4-6 5-25 7-8 9-10 12-14 15-29 17-22 23-26
G+(3,13,19,23) contains Petersen
   via 16 26 17 19 20 29 28 21 24 30 removing 1-2 3-27 4-6 5-25 7-8 9-10 11-13 12-14 15-18 22-23
G+(3,13,20,21) contains Petersen
   via 10 11 14 18 29 24 21 30 20 19 removing 1-2 3-27 4-6 5-25 7-8 9-12 13-28 15-16 17-22 23-26
G+(3,13,21,24) contains Petersen
   via 15 16 26 17 18 29 24 19 20 28 removing 1-2 3-27 4-6 5-25 7-8 9-10 11-13 12-14 21-30 22-23
G+(3,13,22,23) contains Petersen
   via 16 19 17 22 26 29 28 24 23 30 removing 1-2 3-27 4-6 5-25 7-8 9-10 11-13 12-14 15-18 20-21
G+(3,13,22,25) contains Petersen
   via 17 18 19 20 21 22 23 24 26 30 removing 1-2 3-27 4-6 5-25 7-29 8-10 9-12 11-14 13-28 15-16
G+(3,13,23,24) contains Petersen
   via 16 20 21 24 26 29 28 22 23 30 removing 1-2 3-27 4-6 5-25 7-8 9-10 11-13 12-14 15-18 17-19
G+(3,13,24,26) contains Petersen
   via 19 20 21 24 23 29 28 22 26 30 removing 1-2 3-27 4-6 5-25 7-8 9-10 11-13 12-14 15-16 17-18
G+(3,13,25,26) contains Petersen
   via 17 18 19 20 21 22 23 24 26 30 removing 1-2 3-27 4-6 5-25 7-29 8-10 9-12 11-14 13-28 15-16
G+(13,28,1,2) contains Petersen
   via 5 19 11 26 25 28 27 22 23 24 removing 1-30 2-8 3-7 4-6 9-10 12-14 13-29 15-16 17-18 20-21
G+(13,28,1,6) contains Petersen
   via 17 18 19 23 22 28 29 25 26 24 removing 1-2 3-27 4-6 5-30 7-13 8-10 9-12 11-14 15-16 20-21
G+(13,28,1,25) contains Petersen
   via 17 18 19 23 22 28 29 25 26 24 removing 1-2 3-27 4-6 5-30 7-13 8-10 9-12 11-14 15-16 20-21
G+(13,28,2,7) contains Petersen
   via 9 11 20 19 30 24 21 28 27 23 removing 1-2 3-7 4-6 5-25 8-10 12-14 13-29 15-16 17-18 22-26
G+(13,28,2,8) contains Petersen
   via 9 11 20 19 30 24 21 28 27 23 removing 1-2 3-7 4-6 5-25 8-10 12-14 13-29 15-16 17-18 22-26
G+(13,28,4,6) contains Petersen
   via 17 18 19 23 22 28 29 25 26 24 removing 1-2 3-27 4-30 5-6 7-13 8-10 9-12 11-14 15-16 20-21
G+(13,28,4,17) contains Petersen
   via 6 19 11 26 25 28 29 22 23 24 removing 1-2 3-27 4-30 5-7 8-13 9-10 12-14 15-16 17-18 20-21
G+(13,28,5,6) contains Petersen
   via 17 18 19 23 22 28 29 25 26 24 removing 1-2 3-27 4-6 5-30 7-13 8-10 9-12 11-14 15-16 20-21
G+(13,28,5,7) contains Petersen
   via 9 11 20 19 30 24 21 28 27 23 removing 1-2 3-7 4-6 5-25 8-10 12-14 13-29 15-16 17-18 22-26
G+(13,28,5,15) contains Petersen
   via 9 11 20 19 30 24 21 28 27 23 removing 1-2 3-7 4-6 5-25 8-10 12-14 13-29 15-16 17-18 22-26
G+(13,28,8,9) contains Petersen
   via 9 11 20 19 30 24 21 28 27 23 removing 1-2 3-7 4-6 5-25 8-10 12-14 13-29 15-16 17-18 22-26
G+(13,28,9,12) contains Petersen
   via 19 20 21 24 23 29 28 22 25 26 removing 1-6 2-7 3-27 4-5 8-9 10-13 11-12 14-30 15-16 17-18
G+(13,28,9,26) contains Petersen
   via 9 14 21 20 19 30 24 23 28 29 removing 1-2 3-27 4-6 5-25 7-13 8-10 11-12 15-16 17-18 22-26
G+(13,28,11,12) contains Petersen
   via 19 20 21 24 23 29 28 22 25 26 removing 1-6 2-7 3-27 4-5 8-9 10-13 11-30 12-14 15-16 17-18
G+(13,28,11,16) contains Jaws
   via 27 3 7 2 22 17 18 15 13 10 23 19 28 29 30 11 24 21 20 16 removing 1-6 4-5 8-9 12-14 25-26
G+(13,28,15,16) contains Petersen
   via 11 12 14 21 16 27 28 30 15 24 removing 1-2 3-7 4-6 5-25 8-10 9-26 13-29 17-18 19-20 22-23
G+(13,28,15,18) contains Petersen
   via 19 20 21 24 23 29 28 22 25 26 removing 1-2 3-27 4-6 5-7 8-13 9-10 11-16 12-14 15-30 17-18
G+(13,28,16,20) contains Petersen
   via 13 15 14 28 29 24 21 20 19 23 removing 1-2 3-27 4-6 5-25 7-8 9-12 10-11 16-30 17-18 22-26
G+(13,28,17,18) contains Petersen
   via 19 20 21 24 23 29 28 22 25 26 removing 1-2 3-27 4-6 5-7 8-13 9-10 11-16 12-14 15-18 17-30
G+(13,28,17,22) contains Petersen
   via 15 16 20 19 18 24 21 28 29 23 removing 1-2 3-27 4-6 5-25 7-13 8-10 9-12 11-14 17-30 22-26
G+(13,28,18,19) contains Petersen
   via 13 15 17 28 29 24 23 19 20 21 removing 1-2 3-27 4-6 5-25 7-8 9-10 11-16 12-14 18-30 22-26
G+(13,28,19,20) contains Petersen
   via 13 15 18 19 24 29 28 21 20 30 removing 1-2 3-27 4-6 5-25 7-8 9-10 11-16 12-14 17-22 23-26
G+(13,28,19,23) contains Petersen
   via 16 26 17 19 20 29 28 21 24 30 removing 1-2 3-27 4-6 5-25 7-8 9-10 11-13 12-14 15-18 22-23
G+(13,28,20,21) contains Petersen
   via 13 16 14 21 24 29 28 23 20 30 removing 1-2 3-27 4-6 5-25 7-8 9-12 10-11 15-18 17-19 22-26
G+(13,28,21,24) contains Petersen
   via 15 16 26 17 18 29 24 19 20 28 removing 1-2 3-27 4-6 5-25 7-8 9-10 11-13 12-14 21-30 22-23
G+(13,28,22,23) contains Petersen
   via 16 19 17 22 26 29 28 24 23 30 removing 1-2 3-27 4-6 5-25 7-8 9-10 11-13 12-14 15-18 20-21
G+(13,28,22,25) contains Petersen
   via 17 18 19 23 22 28 29 30 26 24 removing 1-2 3-27 4-6 5-25 7-13 8-10 9-12 11-14 15-16 20-21
G+(13,28,23,24) contains Petersen
   via 16 20 21 24 26 29 28 22 23 30 removing 1-2 3-27 4-6 5-25 7-8 9-10 11-13 12-14 15-18 17-19
G+(13,28,24,26) contains Petersen
   via 19 20 21 24 23 29 28 22 26 30 removing 1-2 3-27 4-6 5-25 7-8 9-10 11-13 12-14 15-16 17-18
G+(13,28,25,26) contains Petersen
   via 17 18 19 23 22 28 29 30 26 24 removing 1-2 3-27 4-6 5-25 7-13 8-10 9-12 11-14 15-16 20-21
G+(28,27,1,2) contains Petersen
   via 9 11 13 28 29 26 25 22 23 24 removing 1-30 2-7 3-27 4-6 5-15 8-10 12-14 16-18 17-19 20-21
G+(28,27,1,6) contains Petersen
   via 11 19 23 22 27 26 24 29 30 25 removing 1-2 3-7 4-6 5-8 9-10 12-14 13-28 15-16 17-18 20-21
G+(28,27,1,25) contains Petersen
   via 11 19 23 22 27 26 24 29 30 25 removing 1-2 3-7 4-6 5-8 9-10 12-14 13-28 15-16 17-18 20-21
G+(28,27,2,7) contains Petersen
   via 9 11 13 28 29 26 25 22 23 24 removing 1-2 3-27 4-6 5-15 7-30 8-10 12-14 16-18 17-19 20-21
G+(28,27,2,8) contains Petersen
   via 9 11 13 28 29 26 25 22 23 24 removing 1-2 3-27 4-6 5-15 7-30 8-10 12-14 16-18 17-19 20-21
G+(28,27,5,6) contains Petersen
   via 11 19 23 22 27 26 24 29 30 25 removing 1-2 3-7 4-6 5-8 9-10 12-14 13-28 15-16 17-18 20-21
G+(28,27,5,7) contains Petersen
   via 9 11 20 19 30 24 21 29 27 23 removing 1-2 3-7 4-6 5-25 8-10 12-14 13-28 15-16 17-18 22-26
G+(28,27,5,15) contains Petersen
   via 9 11 20 19 30 24 21 29 27 23 removing 1-2 3-7 4-6 5-25 8-10 12-14 13-28 15-16 17-18 22-26
G+(28,27,8,9) contains Petersen
   via 10 13 25 22 23 30 26 24 28 29 removing 1-2 3-27 4-6 5-15 7-8 9-12 11-14 16-18 17-19 20-21
G+(28,27,8,10) contains Petersen
   via 7 9 11 20 19 28 29 23 24 21 removing 1-2 3-27 4-6 5-25 8-30 10-13 12-14 15-16 17-18 22-26
G+(28,27,9,12) contains Petersen
   via 10 11 20 19 13 24 21 28 29 23 removing 1-2 3-27 4-6 5-25 7-8 9-30 12-14 15-16 17-18 22-26
G+(28,27,9,26) contains Petersen
   via 11 13 25 22 23 30 26 24 28 29 removing 1-2 3-27 4-6 5-15 7-8 9-10 12-14 16-18 17-19 20-21
G+(28,27,10,11) contains Petersen
   via 10 13 19 20 30 24 23 29 28 21 removing 1-2 3-27 4-6 5-25 7-8 9-12 11-14 15-16 17-18 22-26
G+(28,27,11,12) contains Petersen
   via 10 11 20 19 13 24 21 28 29 23 removing 1-2 3-27 4-6 5-25 7-8 9-12 14-30 15-16 17-18 22-26
G+(28,27,11,16) contains Petersen
   via 11 13 19 20 30 24 23 29 28 21 removing 1-2 3-27 4-6 5-25 7-8 9-10 12-14 15-16 17-18 22-26
G+(28,27,15,16) contains Petersen
   via 11 13 19 20 16 24 23 29 28 21 removing 1-2 3-27 4-6 5-25 7-8 9-10 12-14 15-30 17-18 22-26
G+(28,27,15,18) contains Petersen
   via 15 16 20 19 30 24 21 29 27 23 removing 1-2 3-7 4-6 5-25 8-10 9-12 11-14 13-28 17-18 22-26
G+(28,27,16,20) contains Petersen
   via 15 16 30 20 19 28 29 23 24 21 removing 1-2 3-27 4-6 5-25 7-8 9-10 11-13 12-14 17-18 22-26
G+(28,27,17,18) contains Petersen
   via 15 16 20 19 18 24 21 29 27 23 removing 1-2 3-7 4-6 5-25 8-10 9-12 11-14 13-28 17-30 22-26
G+(28,27,17,22) contains Petersen
   via 19 20 21 24 23 27 29 22 25 26 removing 1-2 3-7 4-6 5-8 9-10 11-16 12-14 13-28 15-18 17-30
G+(28,27,18,19) contains Petersen
   via 15 16 19 23 22 28 29 25 26 24 removing 1-2 3-27 4-17 5-6 7-8 9-10 11-13 12-14 18-30 20-21
G+(28,27,19,20) contains Petersen
   via 15 16 20 30 19 28 21 24 26 29 removing 1-2 3-27 4-6 5-25 7-8 9-10 11-13 12-14 17-18 22-23
G+(28,27,19,23) contains Petersen
   via 18 19 30 23 22 28 29 25 26 24 removing 1-2 3-27 4-17 5-6 7-8 9-10 11-13 12-14 15-16 20-21
G+(28,27,20,21) contains Petersen
   via 15 16 26 17 18 28 24 19 20 29 removing 1-2 3-27 4-6 5-25 7-8 9-10 11-13 12-14 21-30 22-23
G+(28,27,21,24) contains Petersen
   via 17 18 19 23 22 29 28 25 26 24 removing 1-2 3-27 4-6 5-15 7-8 9-10 11-13 12-14 16-20 21-30
G+(28,27,22,23) contains Petersen
   via 14 18 17 24 21 29 27 20 19 23 removing 1-2 3-7 4-6 5-25 8-10 9-26 11-12 13-28 15-16 22-30
G+(28,27,22,25) contains Petersen
   via 17 18 21 24 22 27 29 30 25 26 removing 1-2 3-7 4-6 5-8 9-10 11-16 12-14 13-28 15-20 19-23
G+(28,27,23,24) contains Petersen
   via 18 19 21 24 26 29 28 25 23 30 removing 1-2 3-27 4-6 5-15 7-8 9-10 11-13 12-14 16-20 17-22
G+(28,27,24,26) contains Petersen
   via 19 20 21 24 23 29 28 25 26 30 removing 1-2 3-27 4-6 5-15 7-8 9-10 11-13 12-14 16-18 17-22
G+(28,27,25,26) contains Petersen
   via 11 13 25 23 19 26 30 29 28 24 removing 1-2 3-27 4-6 5-15 7-8 9-10 12-14 16-18 17-22 20-21
G+(27,3,1,2) contains Petersen
   via 9 11 13 28 27 26 25 22 23 24 removing 1-30 2-7 3-29 4-6 5-15 8-10 12-14 16-18 17-19 20-21
G+(27,3,1,6) contains Petersen
   via 17 18 19 23 22 27 29 25 26 24 removing 1-2 3-7 4-6 5-30 8-10 9-12 11-14 13-28 15-16 20-21
G+(27,3,1,25) contains Petersen
   via 17 18 19 23 22 27 29 25 26 24 removing 1-2 3-7 4-6 5-30 8-10 9-12 11-14 13-28 15-16 20-21
G+(27,3,2,8) contains Petersen
   via 9 11 13 28 27 26 25 22 23 24 removing 1-2 3-29 4-6 5-15 7-30 8-10 12-14 16-18 17-19 20-21
G+(27,3,5,6) contains Petersen
   via 17 18 19 23 22 27 29 25 26 24 removing 1-2 3-7 4-6 5-30 8-10 9-12 11-14 13-28 15-16 20-21
G+(27,3,5,15) contains Jaws
   via 27 29 30 5 22 17 18 15 3 7 23 19 28 13 11 9 24 21 20 16 removing 1-2 4-6 8-10 12-14 25-26
G+(27,3,8,9) contains Petersen
   via 10 13 25 22 23 30 26 24 28 27 removing 1-2 3-29 4-6 5-15 7-8 9-12 11-14 16-18 17-19 20-21
G+(27,3,8,10) contains Petersen
   via 7 9 11 20 19 28 27 23 24 21 removing 1-2 3-29 4-6 5-25 8-30 10-13 12-14 15-16 17-18 22-26
G+(27,3,9,12) contains Petersen
   via 10 11 20 19 13 24 21 28 27 23 removing 1-2 3-29 4-6 5-25 7-8 9-30 12-14 15-16 17-18 22-26
G+(27,3,9,26) contains Petersen
   via 11 13 25 22 23 30 26 24 28 27 removing 1-2 3-29 4-6 5-15 7-8 9-10 12-14 16-18 17-19 20-21
G+(27,3,10,11) contains Petersen
   via 10 13 19 20 30 24 23 27 28 21 removing 1-2 3-29 4-6 5-25 7-8 9-12 11-14 15-16 17-18 22-26
G+(27,3,11,12) contains Petersen
   via 10 11 20 19 13 24 21 28 27 23 removing 1-2 3-29 4-6 5-25 7-8 9-12 14-30 15-16 17-18 22-26
G+(27,3,11,16) contains Petersen
   via 11 13 19 20 30 24 23 27 28 21 removing 1-2 3-29 4-6 5-25 7-8 9-10 12-14 15-16 17-18 22-26
G+(27,3,12,14) contains Petersen
   via 10 11 20 19 13 24 21 28 27 23 removing 1-2 3-29 4-6 5-25 7-8 9-12 14-30 15-16 17-18 22-26
G+(27,3,14,21) contains Petersen
   via 8 9 12 20 19 29 27 23 24 21 removing 1-2 3-7 4-6 5-25 10-11 13-28 14-30 15-16 17-18 22-26
G+(27,3,15,16) contains Petersen
   via 11 13 19 20 16 24 23 27 28 21 removing 1-2 3-29 4-6 5-25 7-8 9-10 12-14 15-30 17-18 22-26
G+(27,3,15,18) contains Petersen
   via 19 20 21 24 23 29 27 22 25 26 removing 1-2 3-7 4-6 5-8 9-10 11-16 12-14 13-28 15-30 17-18
G+(27,3,16,20) contains Petersen
   via 15 16 30 20 19 28 27 23 24 21 removing 1-2 3-29 4-6 5-25 7-8 9-10 11-13 12-14 17-18 22-26
G+(27,3,17,18) contains Petersen
   via 19 20 21 24 23 29 27 22 25 26 removing 1-2 3-7 4-6 5-8 9-10 11-16 12-14 13-28 15-18 17-30
G+(27,3,17,22) contains Petersen
   via 15 16 20 19 18 24 21 27 29 23 removing 1-2 3-7 4-6 5-25 8-10 9-12 11-14 13-28 17-30 22-26
G+(27,3,18,19) contains Petersen
   via 15 16 19 23 22 28 27 25 26 24 removing 1-2 3-29 4-17 5-6 7-8 9-10 11-13 12-14 18-30 20-21
G+(27,3,19,20) contains Petersen
   via 15 16 20 30 19 28 21 24 26 27 removing 1-2 3-29 4-6 5-25 7-8 9-10 11-13 12-14 17-18 22-23
G+(27,3,19,23) contains Petersen
   via 18 19 30 23 22 28 27 25 26 24 removing 1-2 3-29 4-17 5-6 7-8 9-10 11-13 12-14 15-16 20-21
G+(27,3,20,21) contains Petersen
   via 15 16 26 17 18 28 24 19 20 27 removing 1-2 3-29 4-6 5-25 7-8 9-10 11-13 12-14 21-30 22-23
G+(27,3,21,24) contains Petersen
   via 17 18 19 23 22 27 28 25 26 24 removing 1-2 3-29 4-6 5-15 7-8 9-10 11-13 12-14 16-20 21-30
G+(27,3,22,23) contains Petersen
   via 11 19 17 22 26 29 27 24 23 30 removing 1-2 3-7 4-6 5-25 8-15 9-10 12-14 13-28 16-18 20-21
G+(27,3,22,25) contains Petersen
   via 17 18 19 23 22 27 29 30 26 24 removing 1-2 3-7 4-6 5-25 8-10 9-12 11-14 13-28 15-16 20-21
G+(27,3,23,24) contains Petersen
   via 18 19 21 24 26 27 28 25 23 30 removing 1-2 3-29 4-6 5-15 7-8 9-10 11-13 12-14 16-20 17-22
G+(27,3,24,26) contains Petersen
   via 19 20 21 24 23 27 28 25 26 30 removing 1-2 3-29 4-6 5-15 7-8 9-10 11-13 12-14 16-18 17-22
G+(27,3,25,26) contains Petersen
   via 11 13 25 23 19 26 30 27 28 24 removing 1-2 3-29 4-6 5-15 7-8 9-10 12-14 16-18 17-22 20-21
# Jumps creating quadrangles:
G+(3,13,7,2) contains Jaws
   via 27 7 5 1 22 17 18 15 30 2 23 19 28 13 11 9 24 21 20 16 removing 3-29 4-6 8-10 12-14 25-26
G+(3,13,7,5) contains Petersen
   via 9 11 13 28 27 26 25 22 23 24 removing 1-2 3-29 4-6 5-15 7-30 8-10 12-14 16-18 17-19 20-21
G+(13,28,10,8) contains Petersen
   via 8 9 11 20 19 28 27 23 24 21 removing 1-2 3-7 4-6 5-25 10-30 12-14 13-29 15-16 17-18 22-26
G+(13,28,10,11) contains Jaws
   via 27 3 7 2 22 17 18 15 13 8 23 19 28 29 11 9 24 21 20 16 removing 1-6 4-5 10-30 12-14 25-26
G+(28,27,14,12) contains Petersen
   via 10 11 20 19 13 24 21 28 29 23 removing 1-2 3-27 4-6 5-25 7-8 9-12 14-30 15-16 17-18 22-26
G+(28,27,14,21) contains Petersen
   via 19 20 21 24 23 28 29 22 25 26 removing 1-6 2-7 3-27 4-5 8-9 10-13 11-12 14-30 15-16 17-18
G+(27,3,4,6) contains Petersen
   via 17 18 19 23 22 27 29 25 26 24 removing 1-2 3-7 4-30 5-6 8-10 9-12 11-14 13-28 15-16 20-21
G+(27,3,4,17) contains Petersen
   via 6 19 11 26 25 27 29 22 23 24 removing 1-2 3-7 4-30 5-8 9-10 12-14 13-28 15-16 17-18 20-21


##############################################################
# Proof of (17.1), claim (5)
G=Dice3
# Testing augmenting paths from X={ 1 2 3 4 5 6 7}
# Direct jumps
G+(1,2,8,9) contains Jaws
   via 3 7 5 1 22 17 18 15 8 28 23 19 13 10 11 9 24 21 20 16 removing 2-27 4-6 12-14 25-26
G+(1,2,8,10) contains Petersen
   via 7 9 11 10 13 19 20 21 26 25 removing 1-6 2-27 3-4 5-17 8-28 12-14 15-16 18-22 23-24
G+(1,2,9,12) contains Petersen
   via 7 28 9 10 13 20 21 14 12 11 removing 1-27 2-8 3-4 5-6 15-16 17-25 18-22 19-23
G+(1,2,9,26) contains Jaws
   via 3 7 5 1 22 17 18 15 2 27 23 19 13 10 11 28 24 21 20 16 removing 4-6 8-9 12-14 25-26
G+(1,2,10,11) contains Petersen
   via 8 9 11 28 10 19 20 21 26 25 removing 1-6 2-27 3-4 5-17 7-13 12-14 15-16 18-22 23-24
G+(1,2,10,13) contains Petersen
   via 7 9 11 28 13 19 20 21 26 25 removing 1-6 2-27 3-4 5-17 8-10 12-14 15-16 18-22 23-24
G+(1,2,11,12) contains Petersen
   via 7 24 9 10 13 28 12 14 21 11 removing 1-27 2-8 3-4 5-6 15-16 17-25 18-22 19-20 23-26
G+(1,2,11,16) contains Petersen
   via 17 18 19 20 21 22 23 24 26 25 removing 1-6 2-27 3-7 4-5 8-9 10-13 11-28 12-14 15-16
G+(1,2,12,14) contains Petersen
   via 11 12 28 14 13 20 19 23 24 21 removing 1-27 2-8 3-7 4-6 5-25 9-10 15-16 17-18 22-26
G+(1,2,13,14) contains Petersen
   via 5 19 11 13 28 25 26 24 23 22 removing 1-27 2-8 3-7 4-6 9-10 12-14 15-16 17-18 20-21
G+(1,2,14,21) contains Petersen
   via 8 9 12 11 10 28 14 13 24 21 removing 1-27 2-7 3-4 5-6 15-16 17-25 18-22 19-20 23-26
G+(1,2,15,16) contains Petersen
   via 17 18 19 20 21 22 23 24 26 25 removing 1-6 2-27 3-7 4-5 8-9 10-13 11-16 12-14 15-28
G+(1,2,15,18) contains Petersen
   via 5 13 10 11 16 23 19 20 21 24 removing 1-27 2-7 3-4 6-25 8-9 12-14 15-28 17-18 22-26
G+(1,2,16,20) contains Petersen
   via 8 9 12 14 13 28 16 15 24 21 removing 1-27 2-7 3-4 5-6 10-11 17-25 18-22 19-20 23-26
G+(1,2,17,18) contains Petersen
   via 5 13 10 11 16 23 19 20 21 24 removing 1-27 2-7 3-4 6-25 8-9 12-14 15-18 17-28 22-26
G+(1,2,17,22) contains Petersen
   via 10 11 19 18 13 22 23 24 26 25 removing 1-27 2-7 3-4 5-6 8-9 12-14 15-16 17-28 20-21
G+(1,2,18,19) contains Petersen
   via 10 11 16 15 13 19 20 21 24 23 removing 1-27 2-7 3-4 5-6 8-9 12-14 17-25 18-28 22-26
G+(1,2,19,20) contains Petersen
   via 10 11 16 15 13 28 20 21 24 19 removing 1-27 2-7 3-4 5-6 8-9 12-14 17-25 18-22 23-26
G+(1,2,19,23) contains Petersen
   via 10 11 26 18 13 28 24 21 20 19 removing 1-27 2-7 3-4 5-6 8-9 12-14 15-16 17-25 22-23
G+(1,2,20,21) contains Petersen
   via 8 9 12 14 13 28 20 19 24 21 removing 1-27 2-7 3-4 5-6 10-11 15-16 17-25 18-22 23-26
G+(1,2,21,24) contains Petersen
   via 10 11 12 14 13 28 24 19 20 21 removing 1-27 2-7 3-4 5-6 8-9 15-16 17-25 18-22 23-26
G+(1,2,22,23) contains Petersen
   via 10 11 19 18 13 28 23 24 26 22 removing 1-27 2-7 3-4 5-6 8-9 12-14 15-16 17-25 20-21
G+(1,2,22,25) contains Petersen
   via 10 11 19 18 13 28 23 24 26 25 removing 1-27 2-7 3-4 5-6 8-9 12-14 15-16 17-22 20-21
G+(1,2,23,24) contains Petersen
   via 10 11 20 21 13 28 23 22 26 24 removing 1-27 2-7 3-4 5-6 8-9 12-14 15-16 17-25 18-19
G+(1,2,24,26) contains Petersen
   via 10 11 12 14 13 28 26 19 20 21 removing 1-27 2-7 3-4 5-6 8-9 15-16 17-25 18-22 23-24
G+(1,2,25,26) contains Jaws
   via 3 7 5 25 22 17 18 15 2 28 23 19 13 10 11 26 24 21 20 16 removing 1-27 4-6 8-9 12-14
G+(1,6,8,9) contains Petersen
   via 10 11 12 14 13 24 23 19 20 21 removing 1-27 2-7 3-4 5-6 8-28 9-26 15-16 17-18 22-25
G+(1,6,8,10) contains Petersen
   via 7 9 11 10 13 19 20 21 26 25 removing 1-2 3-4 5-6 8-28 12-14 15-16 17-27 18-22 23-24
G+(1,6,9,12) contains Petersen
   via 10 11 12 14 13 26 25 19 20 21 removing 1-2 3-4 5-6 7-8 9-28 15-16 17-27 18-22 23-24
G+(1,6,9,26) contains Petersen
   via 10 11 28 18 13 25 26 21 20 19 removing 1-27 2-7 3-4 5-6 8-9 12-14 15-16 17-22 23-24
G+(1,6,10,11) contains Petersen
   via 8 9 11 28 10 19 20 21 26 25 removing 1-2 3-4 5-6 7-13 12-14 15-16 17-27 18-22 23-24
G+(1,6,10,13) contains Petersen
   via 7 9 11 28 13 19 20 21 26 25 removing 1-2 3-4 5-6 8-10 12-14 15-16 17-27 18-22 23-24
G+(1,6,11,12) contains Petersen
   via 10 11 28 14 13 26 25 19 20 21 removing 1-2 3-4 5-6 7-8 9-12 15-16 17-27 18-22 23-24
G+(1,6,11,16) contains Petersen
   via 17 18 19 20 21 22 23 24 26 25 removing 1-2 3-7 4-6 5-27 8-9 10-13 11-28 12-14 15-16
G+(1,6,12,14) contains Petersen
   via 10 11 28 14 13 26 25 19 20 21 removing 1-2 3-4 5-6 7-8 9-12 15-16 17-27 18-22 23-24
G+(1,6,13,14) contains Petersen
   via 11 13 22 23 19 26 25 27 28 24 removing 1-2 3-7 4-6 5-8 9-10 12-14 15-16 17-18 20-21
G+(1,6,14,21) contains Petersen
   via 12 14 22 23 19 26 25 27 28 24 removing 1-2 3-7 4-6 5-8 9-10 11-13 15-16 17-18 20-21
G+(1,6,15,16) contains Petersen
   via 17 18 19 20 21 22 23 24 26 25 removing 1-2 3-7 4-6 5-27 8-9 10-13 11-16 12-14 15-28
G+(1,6,15,18) contains Petersen
   via 5 13 10 11 16 23 19 20 21 24 removing 1-25 2-7 3-4 6-27 8-9 12-14 15-28 17-18 22-26
G+(1,6,16,20) contains Petersen
   via 17 18 19 20 21 22 23 24 26 25 removing 1-2 3-4 5-15 6-27 7-8 9-10 11-13 12-14 16-28
G+(1,6,17,18) contains Petersen
   via 5 13 10 11 16 23 19 20 21 24 removing 1-25 2-7 3-4 6-27 8-9 12-14 15-18 17-28 22-26
G+(1,6,17,22) contains Jaws
   via 3 7 5 27 28 17 18 15 2 1 23 19 13 10 11 26 24 21 20 16 removing 4-6 8-9 12-14 22-25
G+(1,6,18,19) contains Petersen
   via 6 17 18 26 24 27 28 23 22 25 removing 1-2 3-4 5-15 7-8 9-10 11-13 12-14 16-20 19-21
G+(1,6,19,20) contains Petersen
   via 17 18 19 28 21 22 23 24 26 25 removing 1-2 3-4 5-15 6-27 7-8 9-10 11-13 12-14 16-20
G+(1,6,19,23) contains Petersen
   via 6 17 19 26 24 27 28 23 22 25 removing 1-2 3-4 5-15 7-8 9-10 11-13 12-14 16-18 20-21
G+(1,6,20,21) contains Petersen
   via 15 16 20 28 21 22 23 24 26 25 removing 1-2 3-4 5-6 7-8 9-10 11-13 12-14 17-27 18-19
G+(1,6,21,24) contains Petersen
   via 19 20 21 22 23 27 28 24 26 25 removing 1-2 3-7 4-6 5-8 9-10 11-13 12-14 15-16 17-18
G+(1,6,22,23) contains Petersen
   via 10 11 19 17 13 27 23 24 26 25 removing 1-2 3-7 4-6 5-15 8-9 12-14 16-18 20-21 22-28
G+(1,6,22,25) contains Jaws
   via 3 7 5 28 22 17 18 15 2 25 23 19 13 10 11 26 24 21 20 16 removing 1-27 4-6 8-9 12-14
G+(1,6,23,24) contains Petersen
   via 17 18 19 23 22 24 26 25 27 28 removing 1-2 3-7 4-6 5-8 9-10 11-13 12-14 15-16 20-21
G+(1,6,24,26) contains Petersen
   via 17 18 19 20 21 22 23 24 28 26 removing 1-2 3-7 4-6 5-8 9-10 11-13 12-14 15-16 25-27
G+(1,6,25,26) contains Petersen
   via 10 11 19 18 13 25 23 24 26 28 removing 1-27 2-7 3-4 5-6 8-9 12-14 15-16 17-22 20-21
G+(2,7,8,9) contains Petersen
   via 7 9 11 10 13 19 20 21 26 25 removing 1-6 2-27 3-4 5-17 8-28 12-14 15-16 18-22 23-24
G+(2,7,8,10) contains Jaws
   via 3 7 5 1 22 17 18 15 28 8 23 19 13 10 11 9 24 21 20 16 removing 2-27 4-6 12-14 25-26
G+(2,7,9,12) contains Petersen
   via 7 28 9 10 13 20 21 14 12 11 removing 1-2 3-4 5-6 8-27 15-16 17-25 18-22 19-23
G+(2,7,9,26) contains Petersen
   via 7 13 10 11 28 19 25 26 21 20 removing 1-6 2-27 3-4 5-17 8-9 12-14 15-16 18-22 23-24
G+(2,7,10,11) contains Petersen
   via 8 9 11 28 10 19 20 21 24 23 removing 1-25 2-27 3-13 4-6 5-7 12-14 15-16 17-18 22-26
G+(2,7,10,13) contains Jaws
   via 3 7 5 1 22 17 18 15 27 2 23 19 13 28 11 9 24 21 20 16 removing 4-6 8-10 12-14 25-26
G+(2,7,11,12) contains Petersen
   via 7 24 9 10 13 28 12 14 21 11 removing 1-2 3-4 5-6 8-27 15-16 17-25 18-22 19-20 23-26
G+(2,7,11,16) contains Petersen
   via 3 13 10 11 28 23 19 20 21 24 removing 1-25 2-27 4-6 5-7 8-9 12-14 15-16 17-18 22-26
G+(2,7,12,14) contains Petersen
   via 8 9 12 11 10 27 28 14 21 20 removing 1-2 3-4 5-6 7-13 15-16 17-25 18-22 19-23
G+(2,7,13,14) contains Petersen
   via 9 11 13 28 27 24 23 19 20 21 removing 1-2 3-7 4-6 5-25 8-10 12-14 15-16 17-18 22-26
G+(2,7,14,21) contains Petersen
   via 8 9 12 11 10 28 14 13 24 21 removing 1-2 3-4 5-6 7-27 15-16 17-25 18-22 19-20 23-26
G+(2,7,15,16) contains Petersen
   via 3 13 10 11 16 23 19 20 21 24 removing 1-25 2-27 4-6 5-7 8-9 12-14 15-28 17-18 22-26
G+(2,7,15,18) contains Petersen
   via 5 13 10 11 16 23 19 20 21 24 removing 1-2 3-4 6-25 7-27 8-9 12-14 15-28 17-18 22-26
G+(2,7,16,20) contains Petersen
   via 8 9 12 14 13 28 16 15 24 21 removing 1-2 3-4 5-6 7-27 10-11 17-25 18-22 19-20 23-26
G+(2,7,17,18) contains Petersen
   via 5 13 10 11 16 23 19 20 21 24 removing 1-2 3-4 6-25 7-27 8-9 12-14 15-18 17-28 22-26
G+(2,7,17,22) contains Petersen
   via 10 11 19 18 13 22 23 24 26 25 removing 1-2 3-4 5-6 7-27 8-9 12-14 15-16 17-28 20-21
G+(2,7,18,19) contains Petersen
   via 10 11 16 15 13 19 20 21 24 23 removing 1-2 3-4 5-6 7-27 8-9 12-14 17-25 18-28 22-26
G+(2,7,19,20) contains Petersen
   via 10 11 16 15 13 28 20 21 24 19 removing 1-2 3-4 5-6 7-27 8-9 12-14 17-25 18-22 23-26
G+(2,7,19,23) contains Petersen
   via 10 11 26 18 13 28 24 21 20 19 removing 1-2 3-4 5-6 7-27 8-9 12-14 15-16 17-25 22-23
G+(2,7,20,21) contains Petersen
   via 8 9 12 14 13 28 20 19 24 21 removing 1-2 3-4 5-6 7-27 10-11 15-16 17-25 18-22 23-26
G+(2,7,21,24) contains Petersen
   via 10 11 12 14 13 28 24 19 20 21 removing 1-2 3-4 5-6 7-27 8-9 15-16 17-25 18-22 23-26
G+(2,7,22,23) contains Petersen
   via 10 11 19 18 13 28 23 24 26 22 removing 1-2 3-4 5-6 7-27 8-9 12-14 15-16 17-25 20-21
G+(2,7,22,25) contains Petersen
   via 10 11 19 18 13 28 23 24 26 25 removing 1-2 3-4 5-6 7-27 8-9 12-14 15-16 17-22 20-21
G+(2,7,23,24) contains Petersen
   via 10 11 20 21 13 28 23 22 26 24 removing 1-2 3-4 5-6 7-27 8-9 12-14 15-16 17-25 18-19
G+(2,7,24,26) contains Petersen
   via 10 11 12 14 13 28 26 19 20 21 removing 1-2 3-4 5-6 7-27 8-9 15-16 17-25 18-22 23-24
G+(2,7,25,26) contains Petersen
   via 7 13 10 11 19 28 25 23 24 26 removing 1-6 2-27 3-4 5-17 8-9 12-14 15-16 18-22 20-21
G+(3,4,8,9) contains Petersen
   via 5 13 10 11 19 25 22 23 24 26 removing 1-2 3-27 4-6 7-8 9-28 12-14 15-16 17-18 20-21
G+(3,4,8,10) contains Petersen
   via 7 9 11 10 13 19 20 21 24 23 removing 1-2 3-27 4-6 5-25 8-28 12-14 15-16 17-18 22-26
G+(3,4,9,12) contains Petersen
   via 10 11 12 14 13 24 23 19 20 21 removing 1-2 3-27 4-6 5-25 7-8 9-28 15-16 17-18 22-26
G+(3,4,9,26) contains Petersen
   via 10 11 23 24 13 25 22 27 28 26 removing 1-2 3-7 4-6 5-15 8-9 12-14 16-18 17-19 20-21
G+(3,4,10,11) contains Petersen
   via 8 9 11 28 10 19 20 21 24 23 removing 1-2 3-27 4-6 5-25 7-13 12-14 15-16 17-18 22-26
G+(3,4,10,13) contains Petersen
   via 7 9 11 28 13 19 20 21 24 23 removing 1-2 3-27 4-6 5-25 8-10 12-14 15-16 17-18 22-26
G+(3,4,11,12) contains Petersen
   via 10 11 28 14 13 24 23 19 20 21 removing 1-2 3-27 4-6 5-25 7-8 9-12 15-16 17-18 22-26
G+(3,4,11,16) contains Petersen
   via 10 11 28 27 13 19 20 21 24 23 removing 1-2 3-7 4-6 5-25 8-9 12-14 15-16 17-18 22-26
G+(3,4,12,14) contains Petersen
   via 10 11 28 14 13 24 23 19 20 21 removing 1-2 3-27 4-6 5-25 7-8 9-12 15-16 17-18 22-26
G+(3,4,13,14) contains Dice31
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28
G+(3,4,14,21) contains Petersen
   via 17 18 19 20 21 22 23 24 26 25 removing 1-6 2-7 3-27 4-5 8-9 10-13 11-12 14-28 15-16
G+(3,4,15,16) contains Petersen
   via 10 11 16 27 13 19 20 21 24 23 removing 1-2 3-7 4-6 5-25 8-9 12-14 15-28 17-18 22-26
G+(3,4,15,18) contains Jaws
   via 3 7 5 6 4 27 28 15 2 1 23 19 13 10 11 26 24 21 20 16 removing 8-9 12-14 17-18 22-25
G+(3,4,16,20) contains Petersen
   via 5 15 16 28 21 25 26 24 23 22 removing 1-2 3-27 4-6 7-8 9-10 11-13 12-14 17-18 19-20
G+(3,4,17,18) contains Jaws
   via 3 7 5 6 17 28 18 15 2 1 23 19 13 10 11 26 24 21 20 16 removing 4-27 8-9 12-14 22-25
G+(3,4,17,22) contains Petersen
   via 3 13 10 11 16 23 19 20 21 24 removing 1-25 2-7 4-27 5-6 8-9 12-14 15-18 17-28 22-26
G+(3,4,18,19) contains Petersen
   via 5 6 19 16 15 24 23 22 25 26 removing 1-2 3-27 4-17 7-8 9-10 11-13 12-14 18-28 20-21
G+(3,4,19,20) contains Petersen
   via 5 15 16 20 21 25 26 24 23 22 removing 1-2 3-27 4-6 7-8 9-10 11-13 12-14 17-18 19-28
G+(3,4,19,23) contains Petersen
   via 5 6 28 19 18 24 23 22 25 26 removing 1-2 3-27 4-17 7-8 9-10 11-13 12-14 15-16 20-21
G+(3,4,20,21) contains Petersen
   via 15 16 26 17 18 21 24 19 20 28 removing 1-2 3-27 4-6 5-25 7-8 9-10 11-13 12-14 22-23
G+(3,4,21,24) contains Petersen
   via 17 18 19 21 28 22 23 24 26 25 removing 1-2 3-27 4-6 5-15 7-8 9-10 11-13 12-14 16-20
G+(3,4,22,23) contains Petersen
   via 5 13 21 20 16 28 24 26 25 22 removing 1-6 2-7 3-27 4-17 8-9 10-11 12-14 15-18 19-23
G+(3,4,22,25) contains Petersen
   via 3 13 10 11 19 28 22 23 24 26 removing 1-25 2-7 4-27 5-6 8-9 12-14 15-16 17-18 20-21
G+(3,4,23,24) contains Petersen
   via 5 15 16 20 21 25 26 24 28 23 removing 1-2 3-27 4-6 7-8 9-10 11-13 12-14 17-22 18-19
G+(3,4,24,26) contains Petersen
   via 5 18 19 20 21 25 23 24 28 26 removing 1-2 3-27 4-6 7-8 9-10 11-13 12-14 15-16 17-22
G+(3,4,25,26) contains Petersen
   via 10 11 19 27 13 25 23 24 26 28 removing 1-2 3-7 4-6 5-15 8-9 12-14 16-18 17-22 20-21
G+(3,7,8,9) contains Petersen
   via 5 8 28 9 19 25 22 23 24 26 removing 1-2 3-13 4-6 7-27 10-11 12-14 15-16 17-18 20-21
G+(3,7,8,10) contains Jaws
   via 3 27 7 2 22 17 18 15 28 8 23 19 13 10 11 9 24 21 20 16 removing 1-6 4-5 12-14 25-26
G+(3,7,9,12) contains Petersen
   via 9 10 11 12 28 21 20 27 13 14 removing 1-2 3-4 5-6 7-8 15-16 17-25 18-22 19-23
G+(3,7,9,26) contains Petersen
   via 5 7 27 28 19 25 22 23 24 26 removing 1-2 3-13 4-6 8-9 10-11 12-14 15-16 17-18 20-21
G+(3,7,10,11) contains Petersen
   via 8 9 11 28 10 19 20 21 24 23 removing 1-2 3-13 4-6 5-25 7-27 12-14 15-16 17-18 22-26
G+(3,7,10,13) contains Dice31
   via 1 2 27 4 5 6 7 8 9 10 11 12 28 14 15 16 17 18 19 20 21 22 23 24 25 26 3 13
G+(3,7,11,12) contains Petersen
   via 9 10 11 28 12 24 21 14 13 27 removing 1-2 3-4 5-6 7-8 15-16 17-25 18-22 19-20 23-26
G+(3,7,11,16) contains Petersen
   via 5 7 27 28 19 25 22 23 24 26 removing 1-2 3-13 4-6 8-9 10-11 12-14 15-16 17-18 20-21
G+(3,7,12,14) contains Petersen
   via 7 8 9 21 20 28 12 11 10 14 removing 1-2 3-4 5-6 13-27 15-16 17-25 18-22 19-23
G+(3,7,13,14) contains Petersen
   via 7 9 11 13 28 19 20 21 24 23 removing 1-2 3-27 4-6 5-25 8-10 12-14 15-16 17-18 22-26
G+(3,7,14,21) contains Petersen
   via 8 9 12 11 10 28 14 13 26 21 removing 1-2 3-27 4-6 5-25 7-15 16-18 17-19 20-23 22-24
G+(3,7,15,16) contains Petersen
   via 5 7 27 16 19 25 22 23 24 26 removing 1-2 3-13 4-6 8-9 10-11 12-14 15-28 17-18 20-21
G+(3,7,15,18) contains Petersen
   via 17 18 19 20 21 22 23 24 26 25 removing 1-2 3-27 4-6 5-7 8-9 10-13 11-16 12-14 15-28
G+(3,7,16,20) contains Petersen
   via 8 9 12 14 13 20 19 23 24 21 removing 1-2 3-27 4-6 5-25 7-15 10-11 16-28 17-18 22-26
G+(3,7,17,18) contains Petersen
   via 17 28 19 20 21 22 23 24 26 25 removing 1-2 3-27 4-6 5-7 8-9 10-13 11-16 12-14 15-18
G+(3,7,17,22) contains Petersen
   via 15 16 28 17 18 24 23 19 20 21 removing 1-2 3-27 4-6 5-7 8-9 10-13 11-12 14-26 22-25
G+(3,7,18,19) contains Petersen
   via 10 11 16 17 13 19 20 21 24 23 removing 1-2 3-27 4-6 5-25 7-15 8-9 12-14 18-28 22-26
G+(3,7,19,20) contains Petersen
   via 10 11 16 18 13 28 20 21 24 19 removing 1-2 3-27 4-6 5-25 7-15 8-9 12-14 17-22 23-26
G+(3,7,19,23) contains Petersen
   via 10 11 26 17 13 28 24 21 20 19 removing 1-2 3-27 4-6 5-25 7-15 8-9 12-14 16-18 22-23
G+(3,7,20,21) contains Petersen
   via 8 9 12 14 13 28 20 23 24 21 removing 1-2 3-27 4-6 5-25 7-15 10-11 16-18 17-19 22-26
G+(3,7,21,24) contains Petersen
   via 15 16 26 17 18 28 24 19 20 21 removing 1-2 3-27 4-6 5-25 7-8 9-10 11-13 12-14 22-23
G+(3,7,22,23) contains Petersen
   via 10 11 19 17 13 28 23 24 26 22 removing 1-2 3-27 4-6 5-25 7-15 8-9 12-14 16-18 20-21
G+(3,7,22,25) contains Petersen
   via 17 18 19 20 21 22 23 24 25 28 removing 1-2 3-27 4-6 5-7 8-9 10-13 11-12 14-26 15-16
G+(3,7,23,24) contains Petersen
   via 15 16 20 21 17 28 23 22 26 24 removing 1-2 3-27 4-6 5-25 7-8 9-10 11-13 12-14 18-19
G+(3,7,24,26) contains Petersen
   via 17 18 19 20 21 22 23 24 28 26 removing 1-2 3-27 4-6 5-25 7-8 9-10 11-13 12-14 15-16
G+(3,7,25,26) contains Petersen
   via 5 7 27 17 18 25 28 26 24 22 removing 1-2 3-13 4-6 8-9 10-11 12-14 15-16 19-23 20-21
G+(4,6,8,9) contains Petersen
   via 5 13 10 11 19 25 22 23 24 26 removing 1-2 3-4 6-27 7-8 9-28 12-14 15-16 17-18 20-21
G+(4,6,8,10) contains Petersen
   via 7 9 11 10 13 19 20 21 26 25 removing 1-2 3-4 5-6 8-28 12-14 15-16 17-27 18-22 23-24
G+(4,6,9,12) contains Petersen
   via 10 11 12 14 13 26 25 19 20 21 removing 1-2 3-4 5-6 7-8 9-28 15-16 17-27 18-22 23-24
G+(4,6,9,26) contains Petersen
   via 4 13 10 11 28 22 25 26 24 23 removing 1-2 3-7 5-15 6-27 8-9 12-14 16-18 17-19 20-21
G+(4,6,10,11) contains Petersen
   via 8 9 11 28 10 19 20 21 26 25 removing 1-2 3-4 5-6 7-13 12-14 15-16 17-27 18-22 23-24
G+(4,6,10,13) contains Petersen
   via 7 9 11 28 13 19 20 21 26 25 removing 1-2 3-4 5-6 8-10 12-14 15-16 17-27 18-22 23-24
G+(4,6,11,12) contains Petersen
   via 10 11 28 14 13 26 25 19 20 21 removing 1-2 3-4 5-6 7-8 9-12 15-16 17-27 18-22 23-24
G+(4,6,11,16) contains Petersen
   via 17 18 19 20 21 22 23 24 26 25 removing 1-2 3-7 4-27 5-6 8-9 10-13 11-28 12-14 15-16
G+(4,6,12,14) contains Petersen
   via 10 11 28 14 13 26 25 19 20 21 removing 1-2 3-4 5-6 7-8 9-12 15-16 17-27 18-22 23-24
G+(4,6,13,14) contains Petersen
   via 6 19 11 13 28 25 26 24 23 22 removing 1-2 3-7 4-27 5-8 9-10 12-14 15-16 17-18 20-21
G+(4,6,14,21) contains Petersen
   via 6 19 12 14 28 25 26 24 23 22 removing 1-2 3-7 4-27 5-8 9-10 11-13 15-16 17-18 20-21
G+(4,6,15,16) contains Petersen
   via 17 18 19 20 21 22 23 24 26 25 removing 1-2 3-7 4-27 5-6 8-9 10-13 11-16 12-14 15-28
G+(4,6,15,18) contains Petersen
   via 3 13 10 11 16 23 19 20 21 24 removing 1-25 2-7 4-27 5-6 8-9 12-14 15-28 17-18 22-26
G+(4,6,16,20) contains Petersen
   via 5 15 16 24 21 27 28 20 19 23 removing 1-2 3-4 6-25 7-8 9-10 11-13 12-14 17-18 22-26
G+(4,6,17,18) contains Petersen
   via 3 13 10 11 16 23 19 20 21 24 removing 1-25 2-7 4-27 5-6 8-9 12-14 15-18 17-28 22-26
G+(4,6,17,22) contains Jaws
   via 3 7 5 6 28 17 18 15 2 1 23 19 13 10 11 26 24 21 20 16 removing 4-27 8-9 12-14 22-25
G+(4,6,18,19) contains Petersen
   via 5 6 19 16 15 24 23 22 25 26 removing 1-2 3-4 7-8 9-10 11-13 12-14 17-27 18-28 20-21
G+(4,6,19,20) contains Petersen
   via 5 15 16 20 21 27 26 24 19 28 removing 1-2 3-4 6-25 7-8 9-10 11-13 12-14 17-18 22-23
G+(4,6,19,23) contains Petersen
   via 5 6 28 19 18 24 23 22 25 26 removing 1-2 3-4 7-8 9-10 11-13 12-14 15-16 17-27 20-21
G+(4,6,20,21) contains Petersen
   via 15 16 20 28 21 22 23 24 26 25 removing 1-2 3-4 5-6 7-8 9-10 11-13 12-14 17-27 18-19
G+(4,6,21,24) contains Petersen
   via 17 18 19 21 28 22 23 24 26 25 removing 1-2 3-4 5-15 6-27 7-8 9-10 11-13 12-14 16-20
G+(4,6,22,23) contains Petersen
   via 10 11 19 17 13 28 23 24 26 22 removing 1-2 3-7 4-27 5-15 6-25 8-9 12-14 16-18 20-21
G+(4,6,22,25) contains Jaws
   via 3 7 5 28 22 17 18 15 2 25 23 19 13 10 11 26 24 21 20 16 removing 1-6 4-27 8-9 12-14
G+(4,6,23,24) contains Petersen
   via 6 27 18 19 21 25 26 24 28 23 removing 1-2 3-4 5-15 7-8 9-10 11-13 12-14 16-20 17-22
G+(4,6,24,26) contains Petersen
   via 6 27 19 20 21 25 23 24 28 26 removing 1-2 3-4 5-15 7-8 9-10 11-13 12-14 16-18 17-22
G+(4,6,25,26) contains Petersen
   via 4 13 10 11 19 28 25 23 24 26 removing 1-2 3-7 5-15 6-27 8-9 12-14 16-18 17-22 20-21
G+(5,6,8,9) contains Petersen
   via 10 11 12 14 13 24 23 19 20 21 removing 1-6 2-7 3-4 5-27 8-28 9-26 15-16 17-18 22-25
G+(5,6,8,10) contains Petersen
   via 7 9 11 10 13 19 20 21 24 23 removing 1-2 3-4 5-27 6-25 8-28 12-14 15-16 17-18 22-26
G+(5,6,9,12) contains Petersen
   via 10 11 12 14 13 24 23 19 20 21 removing 1-2 3-4 5-27 6-25 7-8 9-28 15-16 17-18 22-26
G+(5,6,9,26) contains Petersen
   via 10 11 28 18 13 25 26 21 20 19 removing 1-6 2-7 3-4 5-27 8-9 12-14 15-16 17-22 23-24
G+(5,6,10,11) contains Petersen
   via 8 9 11 28 10 19 20 21 24 23 removing 1-2 3-4 5-27 6-25 7-13 12-14 15-16 17-18 22-26
G+(5,6,10,13) contains Petersen
   via 7 9 11 28 13 19 20 21 24 23 removing 1-2 3-4 5-27 6-25 8-10 12-14 15-16 17-18 22-26
G+(5,6,11,12) contains Petersen
   via 10 11 28 14 13 24 23 19 20 21 removing 1-2 3-4 5-27 6-25 7-8 9-12 15-16 17-18 22-26
G+(5,6,11,16) contains Petersen
   via 17 18 19 20 21 22 23 24 26 25 removing 1-2 3-7 4-6 5-27 8-9 10-13 11-28 12-14 15-16
G+(5,6,12,14) contains Petersen
   via 10 11 28 14 13 24 23 19 20 21 removing 1-2 3-4 5-27 6-25 7-8 9-12 15-16 17-18 22-26
G+(5,6,13,14) contains Petersen
   via 11 13 22 23 19 26 25 27 28 24 removing 1-2 3-7 4-6 5-8 9-10 12-14 15-16 17-18 20-21
G+(5,6,14,21) contains Petersen
   via 12 14 22 23 19 26 25 27 28 24 removing 1-2 3-7 4-6 5-8 9-10 11-13 15-16 17-18 20-21
G+(5,6,15,16) contains Petersen
   via 17 18 19 20 21 22 23 24 26 25 removing 1-2 3-7 4-6 5-27 8-9 10-13 11-16 12-14 15-28
G+(5,6,15,18) contains Petersen
   via 3 13 10 11 16 23 19 20 21 24 removing 1-25 2-7 4-6 5-27 8-9 12-14 15-28 17-18 22-26
G+(5,6,16,20) contains Petersen
   via 5 15 16 24 21 27 28 20 19 23 removing 1-2 3-4 6-25 7-8 9-10 11-13 12-14 17-18 22-26
G+(5,6,17,18) contains Petersen
   via 3 13 10 11 16 23 19 20 21 24 removing 1-25 2-7 4-6 5-27 8-9 12-14 15-18 17-28 22-26
G+(5,6,17,22) contains Petersen
   via 4 13 10 11 19 25 22 23 24 26 removing 1-2 3-7 5-15 6-27 8-9 12-14 16-18 17-28 20-21
G+(5,6,18,19) contains Petersen
   via 5 15 16 19 27 24 26 25 22 23 removing 1-2 3-4 6-17 7-8 9-10 11-13 12-14 18-28 20-21
G+(5,6,19,20) contains Petersen
   via 5 15 16 20 21 27 26 24 19 28 removing 1-2 3-4 6-25 7-8 9-10 11-13 12-14 17-18 22-23
G+(5,6,19,23) contains Petersen
   via 5 18 19 26 24 27 28 23 22 25 removing 1-2 3-4 6-17 7-8 9-10 11-13 12-14 15-16 20-21
G+(5,6,20,21) contains Petersen
   via 15 16 26 17 18 21 24 19 20 28 removing 1-2 3-4 5-27 6-25 7-8 9-10 11-13 12-14 22-23
G+(5,6,21,24) contains Petersen
   via 19 20 21 22 23 27 28 24 26 25 removing 1-2 3-7 4-6 5-8 9-10 11-13 12-14 15-16 17-18
G+(5,6,22,23) contains Petersen
   via 10 11 19 17 13 27 23 24 26 25 removing 1-2 3-7 4-6 5-15 8-9 12-14 16-18 20-21 22-28
G+(5,6,22,25) contains Petersen
   via 4 13 10 11 19 25 28 23 24 26 removing 1-2 3-7 5-15 6-27 8-9 12-14 16-18 17-22 20-21
G+(5,6,23,24) contains Petersen
   via 17 18 19 23 22 24 26 25 27 28 removing 1-2 3-7 4-6 5-8 9-10 11-13 12-14 15-16 20-21
G+(5,6,24,26) contains Petersen
   via 17 18 19 20 21 22 23 24 28 26 removing 1-2 3-7 4-6 5-8 9-10 11-13 12-14 15-16 25-27
G+(5,6,25,26) contains Petersen
   via 10 11 19 18 13 25 23 24 26 28 removing 1-6 2-7 3-4 5-27 8-9 12-14 15-16 17-22 20-21
G+(5,7,8,9) contains Petersen
   via 9 11 10 13 27 26 25 19 20 21 removing 1-6 2-7 3-4 5-17 8-28 12-14 15-16 18-22 23-24
G+(5,7,8,10) contains Petersen
   via 5 28 8 9 19 25 22 23 24 26 removing 1-2 3-13 4-6 7-27 10-11 12-14 15-16 17-18 20-21
G+(5,7,9,12) contains Petersen
   via 9 10 11 12 28 21 20 27 13 14 removing 1-2 3-4 5-6 7-8 15-16 17-25 18-22 19-23
G+(5,7,9,26) contains Petersen
   via 10 11 20 21 13 25 19 27 28 26 removing 1-6 2-7 3-4 5-17 8-9 12-14 15-16 18-22 23-24
G+(5,7,10,11) contains Petersen
   via 8 9 11 28 10 22 23 24 26 25 removing 1-2 3-13 4-6 5-15 7-27 12-14 16-18 17-19 20-21
G+(5,7,10,13) contains Petersen
   via 5 28 10 11 19 25 22 23 24 26 removing 1-2 3-13 4-6 7-27 8-9 12-14 15-16 17-18 20-21
G+(5,7,11,12) contains Petersen
   via 9 10 11 28 12 24 21 14 13 27 removing 1-2 3-4 5-6 7-8 15-16 17-25 18-22 19-20 23-26
G+(5,7,11,16) contains Petersen
   via 3 13 10 11 28 23 19 20 21 24 removing 1-25 2-7 4-6 5-27 8-9 12-14 15-16 17-18 22-26
G+(5,7,12,14) contains Petersen
   via 8 9 12 11 10 27 28 14 21 20 removing 1-2 3-4 5-6 7-13 15-16 17-25 18-22 19-23
G+(5,7,13,14) contains Petersen
   via 9 11 13 28 27 24 23 19 20 21 removing 1-2 3-7 4-6 5-25 8-10 12-14 15-16 17-18 22-26
G+(5,7,14,21) contains Petersen
   via 9 12 14 28 27 24 23 19 20 21 removing 1-2 3-7 4-6 5-25 8-10 11-13 15-16 17-18 22-26
G+(5,7,15,16) contains Petersen
   via 3 13 10 11 16 23 19 20 21 24 removing 1-25 2-7 4-6 5-27 8-9 12-14 15-28 17-18 22-26
G+(5,7,15,18) contains Petersen
   via 17 18 19 20 21 22 23 24 26 25 removing 1-2 3-7 4-6 5-27 8-9 10-13 11-16 12-14 15-28
G+(5,7,16,20) contains Petersen
   via 8 9 12 14 13 20 19 23 24 21 removing 1-2 3-7 4-6 5-25 10-11 15-27 16-28 17-18 22-26
G+(5,7,17,18) contains Petersen
   via 17 28 19 20 21 22 23 24 26 25 removing 1-2 3-7 4-6 5-27 8-9 10-13 11-16 12-14 15-18
G+(5,7,17,22) contains Petersen
   via 15 16 28 17 18 24 23 19 20 21 removing 1-2 3-7 4-6 5-27 8-9 10-13 11-12 14-26 22-25
G+(5,7,18,19) contains Petersen
   via 10 11 16 17 13 19 20 21 24 23 removing 1-2 3-7 4-6 5-25 8-9 12-14 15-27 18-28 22-26
G+(5,7,19,20) contains Petersen
   via 10 11 16 18 13 28 20 21 24 19 removing 1-2 3-7 4-6 5-25 8-9 12-14 15-27 17-22 23-26
G+(5,7,19,23) contains Petersen
   via 13 27 16 26 17 21 20 19 28 24 removing 1-2 3-7 4-6 5-25 8-9 10-11 12-14 15-18 22-23
G+(5,7,20,21) contains Petersen
   via 9 12 14 18 27 24 21 28 20 19 removing 1-2 3-7 4-6 5-25 8-10 11-13 15-16 17-22 23-26
G+(5,7,21,24) contains Petersen
   via 15 16 26 17 18 28 24 19 20 21 removing 1-2 3-7 4-6 5-25 8-27 9-10 11-13 12-14 22-23
G+(5,7,22,23) contains Petersen
   via 13 27 16 19 17 24 26 22 28 23 removing 1-2 3-7 4-6 5-25 8-9 10-11 12-14 15-18 20-21
G+(5,7,22,25) contains Petersen
   via 17 18 19 20 21 22 23 24 25 28 removing 1-2 3-7 4-6 5-27 8-9 10-13 11-12 14-26 15-16
G+(5,7,23,24) contains Petersen
   via 15 16 20 21 17 28 23 22 26 24 removing 1-2 3-7 4-6 5-25 8-27 9-10 11-13 12-14 18-19
G+(5,7,24,26) contains Petersen
   via 17 18 19 20 21 22 23 24 28 26 removing 1-2 3-7 4-6 5-25 8-27 9-10 11-13 12-14 15-16
G+(5,7,25,26) contains Petersen
   via 10 11 19 27 13 25 23 24 26 28 removing 1-6 2-7 3-4 5-17 8-9 12-14 15-16 18-22 20-21
# Jumps onto legs
G+(1,2,3,13) contains Petersen
   via 2 7 3 4 26 27 28 24 5 6 removing 1-25 8-9 10-13 11-16 12-14 15-20 17-18 19-21 22-23
G+(1,2,4,17) contains Petersen
   via 5 13 10 11 19 25 22 23 24 26 removing 1-27 2-7 3-4 6-28 8-9 12-14 15-16 17-18 20-21
# G+(1,2,5,15)
G+(1,2,5,15)+(5,28,8,9) contains Petersen
   via 17 18 19 20 21 22 23 24 26 25 removing 1-27 2-28 3-7 4-6 5-29 8-30 9-12 10-13 11-14 15-16
G+(1,2,5,15)+(5,28,8,10) contains Petersen
   via 8 9 19 23 22 30 29 25 26 24 removing 1-27 2-28 3-13 4-6 5-7 10-11 12-14 15-16 17-18 20-21
G+(1,2,5,15)+(5,28,9,12) contains Petersen
   via 9 10 11 12 30 21 20 29 13 14 removing 1-27 2-28 3-4 5-6 7-8 15-16 17-25 18-22 19-23
G+(1,2,5,15)+(5,28,9,26) contains Petersen
   via 17 18 19 20 21 22 23 24 26 25 removing 1-27 2-28 3-7 4-6 5-29 8-9 10-13 11-12 14-30 15-16
G+(1,2,5,15)+(5,28,10,11) contains Petersen
   via 8 9 19 29 10 22 23 24 26 25 removing 1-27 2-28 3-13 4-6 5-7 11-30 12-14 15-16 17-18 20-21
G+(1,2,5,15)+(5,28,10,13) contains Petersen
   via 10 11 19 23 22 30 29 25 26 24 removing 1-27 2-28 3-13 4-6 5-7 8-9 12-14 15-16 17-18 20-21
G+(1,2,5,15)+(5,28,11,12) contains Petersen
   via 9 10 11 30 12 24 21 14 13 29 removing 1-27 2-28 3-4 5-6 7-8 15-16 17-25 18-22 19-20 23-26
G+(1,2,5,15)+(5,28,11,16) contains Petersen
   via 5 13 10 11 26 29 28 24 21 30 removing 1-27 2-7 3-4 6-25 8-9 12-14 15-16 17-18 19-20 22-23
G+(1,2,5,15)+(5,28,12,14) contains Petersen
   via 8 9 12 11 10 29 30 14 21 20 removing 1-27 2-28 3-4 5-6 7-13 15-16 17-25 18-22 19-23
G+(1,2,5,15)+(5,28,13,14) contains Petersen
   via 9 11 13 30 29 24 23 19 20 21 removing 1-27 2-28 3-7 4-6 5-25 8-10 12-14 15-16 17-18 22-26
G+(1,2,5,15)+(5,28,14,21) contains Petersen
   via 9 12 14 30 29 24 23 19 20 21 removing 1-27 2-28 3-7 4-6 5-25 8-10 11-13 15-16 17-18 22-26
G+(1,2,5,15)+(5,28,15,16) contains Petersen
   via 5 13 10 11 26 29 28 24 21 16 removing 1-27 2-7 3-4 6-25 8-9 12-14 15-30 17-18 19-20 22-23
G+(1,2,5,15)+(5,28,15,18) contains Petersen
   via 17 18 19 20 21 22 23 24 29 28 removing 1-6 2-27 3-7 4-5 8-9 10-13 11-16 12-14 15-30 25-26
G+(1,2,5,15)+(5,28,16,20) contains Petersen
   via 8 9 12 14 13 20 19 23 24 21 removing 1-27 2-28 3-7 4-6 5-25 10-11 15-29 16-30 17-18 22-26
G+(1,2,5,15)+(5,28,17,18) contains Petersen
   via 17 30 19 20 21 22 23 24 29 28 removing 1-6 2-27 3-7 4-5 8-9 10-13 11-16 12-14 15-18 25-26
G+(1,2,5,15)+(5,28,17,22) contains Petersen
   via 5 6 19 16 29 24 23 22 25 26 removing 1-27 2-28 3-4 7-8 9-10 11-13 12-14 15-18 17-30 20-21
G+(1,2,5,15)+(5,28,18,19) contains Petersen
   via 10 11 16 17 13 19 20 21 24 23 removing 1-27 2-28 3-7 4-6 5-25 8-9 12-14 15-29 18-30 22-26
G+(1,2,5,15)+(5,28,19,20) contains Petersen
   via 10 11 16 18 13 30 20 21 24 19 removing 1-27 2-28 3-7 4-6 5-25 8-9 12-14 15-29 17-22 23-26
G+(1,2,5,15)+(5,28,19,23) contains Petersen
   via 5 29 16 26 17 21 20 19 30 24 removing 1-27 2-28 3-4 6-25 7-8 9-10 11-13 12-14 15-18 22-23
G+(1,2,5,15)+(5,28,20,21) contains Petersen
   via 9 12 14 18 29 24 21 30 20 19 removing 1-27 2-28 3-7 4-6 5-25 8-10 11-13 15-16 17-22 23-26
G+(1,2,5,15)+(5,28,21,24) contains Petersen
   via 15 16 26 17 18 30 24 19 20 21 removing 1-27 2-28 3-4 5-29 6-25 7-8 9-10 11-13 12-14 22-23
G+(1,2,5,15)+(5,28,22,23) contains Petersen
   via 5 29 16 19 17 24 26 22 30 23 removing 1-27 2-28 3-4 6-25 7-8 9-10 11-13 12-14 15-18 20-21
G+(1,2,5,15)+(5,28,22,25) contains Petersen
   via 5 6 17 18 29 24 22 30 25 26 removing 1-27 2-28 3-4 7-8 9-10 11-13 12-14 15-16 19-23 20-21
G+(1,2,5,15)+(5,28,23,24) contains Petersen
   via 15 16 20 21 17 30 23 22 26 24 removing 1-27 2-28 3-4 5-29 6-25 7-8 9-10 11-13 12-14 18-19
G+(1,2,5,15)+(5,28,24,26) contains Petersen
   via 17 18 19 20 21 22 23 24 30 26 removing 1-27 2-28 3-4 5-29 6-25 7-8 9-10 11-13 12-14 15-16
G+(1,2,5,15)+(5,28,25,26) contains Petersen
   via 17 18 19 20 21 22 23 24 30 25 removing 1-27 2-28 3-7 4-6 5-29 8-9 10-13 11-12 14-26 15-16
G+(1,2,5,15)+(5,28,1,25) contains Petersen
   via 10 11 20 21 13 27 28 29 26 24 removing 1-30 2-7 3-4 5-6 8-9 12-14 15-16 17-18 19-23 22-25
G+(1,2,5,15)+(5,28,2,8) contains Petersen
   via 10 11 20 21 13 29 28 27 26 24 removing 1-6 2-30 3-4 5-7 8-9 12-14 15-16 17-18 19-23 22-25
G+(1,2,5,15)+(5,28,3,13) contains Petersen
   via 10 11 19 29 13 22 23 24 26 25 removing 1-27 2-28 3-30 4-6 5-7 8-9 12-14 15-16 17-18 20-21
G+(1,2,5,15)+(5,28,4,17) contains Petersen
   via 2 7 3 4 27 26 24 28 29 30 removing 1-25 5-6 8-9 10-13 11-16 12-14 15-20 17-18 19-21 22-23
G+(1,6,3,13) contains Petersen
   via 10 11 19 27 13 22 23 24 26 25 removing 1-2 3-28 4-6 5-7 8-9 12-14 15-16 17-18 20-21
G+(2,7,4,17) contains Petersen
   via 5 13 10 11 19 25 22 23 24 26 removing 1-2 3-4 6-28 7-27 8-9 12-14 15-16 17-18 20-21
G+(3,4,1,25) contains Petersen
   via 3 13 10 11 19 25 22 23 24 26 removing 1-28 2-7 4-27 5-6 8-9 12-14 15-16 17-18 20-21
G+(3,4,2,8) contains Petersen
   via 5 13 10 11 19 25 22 23 24 26 removing 1-2 3-27 4-6 7-28 8-9 12-14 15-16 17-18 20-21
# G+(3,4,5,15)
G+(3,4,5,15)+(5,28,8,9) contains Petersen
   via 9 11 10 13 28 24 23 19 20 21 removing 1-2 3-7 4-27 5-29 6-25 8-30 12-14 15-16 17-18 22-26
G+(3,4,5,15)+(5,28,8,10) contains Petersen
   via 8 9 20 21 30 27 28 29 26 24 removing 1-2 3-13 4-6 5-7 10-11 12-14 15-16 17-18 19-23 22-25
G+(3,4,5,15)+(5,28,9,12) contains Petersen
   via 9 10 11 12 30 21 20 29 13 14 removing 1-2 3-27 4-28 5-6 7-8 15-16 17-25 18-22 19-23
G+(3,4,5,15)+(5,28,9,26) contains Petersen
   via 10 11 20 21 13 23 19 28 30 24 removing 1-2 3-7 4-27 5-29 6-25 8-9 12-14 15-16 17-18 22-26
G+(3,4,5,15)+(5,28,10,11) contains Petersen
   via 8 9 11 30 10 28 20 21 26 29 removing 1-2 3-13 4-27 5-7 6-25 12-14 15-16 17-18 19-23 22-24
G+(3,4,5,15)+(5,28,10,13) contains Petersen
   via 10 11 20 21 30 27 28 29 26 24 removing 1-2 3-13 4-6 5-7 8-9 12-14 15-16 17-18 19-23 22-25
G+(3,4,5,15)+(5,28,11,12) contains Petersen
   via 9 10 11 30 12 24 21 14 13 29 removing 1-2 3-27 4-28 5-6 7-8 15-16 17-25 18-22 19-20 23-26
G+(3,4,5,15)+(5,28,11,16) contains Jaws
   via 3 7 5 6 4 27 28 29 2 1 23 19 13 10 11 26 24 21 20 30 removing 8-9 12-14 15-16 17-18 22-25
G+(3,4,5,15)+(5,28,12,14) contains Petersen
   via 8 9 12 11 10 29 30 14 21 20 removing 1-2 3-27 4-28 5-6 7-13 15-16 17-25 18-22 19-23
G+(3,4,5,15)+(5,28,13,14) contains Petersen
   via 9 11 13 27 26 29 30 21 20 28 removing 1-2 3-7 4-6 5-25 8-10 12-14 15-16 17-18 19-23 22-24
G+(3,4,5,15)+(5,28,14,21) contains Petersen
   via 8 9 14 13 10 29 30 21 24 28 removing 1-2 3-7 4-27 5-6 11-12 15-16 17-25 18-22 19-20 23-26
G+(3,4,5,15)+(5,28,15,16) contains Jaws
   via 3 7 5 6 4 27 28 29 2 1 23 19 13 10 11 26 24 21 20 16 removing 8-9 12-14 15-30 17-18 22-25
G+(3,4,5,15)+(5,28,15,18) contains Petersen
   via 10 11 16 21 13 29 28 27 26 24 removing 1-2 3-7 4-6 5-25 8-9 12-14 15-30 17-18 19-20 22-23
G+(3,4,5,15)+(5,28,16,20) contains Petersen
   via 9 12 14 21 24 29 28 15 16 30 removing 1-2 3-7 4-27 5-6 8-10 11-13 17-25 18-22 19-20 23-26
G+(3,4,5,15)+(5,28,17,18) contains Petersen
   via 10 11 16 21 13 29 28 27 26 24 removing 1-2 3-7 4-6 5-25 8-9 12-14 15-18 17-30 19-20 22-23
G+(3,4,5,15)+(5,28,17,22) contains Petersen
   via 5 6 19 16 29 24 23 22 25 26 removing 1-2 3-27 4-28 7-8 9-10 11-13 12-14 15-18 17-30 20-21
G+(3,4,5,15)+(5,28,18,19) contains Petersen
   via 11 16 15 28 29 24 23 19 20 21 removing 1-2 3-7 4-27 5-6 8-9 10-13 12-14 17-25 18-30 22-26
G+(3,4,5,15)+(5,28,19,20) contains Petersen
   via 11 16 15 19 24 29 28 21 20 30 removing 1-2 3-7 4-27 5-6 8-9 10-13 12-14 17-25 18-22 23-26
G+(3,4,5,15)+(5,28,19,23) contains Petersen
   via 5 29 16 26 17 21 20 19 30 24 removing 1-2 3-27 4-28 6-25 7-8 9-10 11-13 12-14 15-18 22-23
G+(3,4,5,15)+(5,28,20,21) contains Petersen
   via 9 12 14 21 24 29 28 19 20 30 removing 1-2 3-7 4-27 5-6 8-10 11-13 15-16 17-25 18-22 23-26
G+(3,4,5,15)+(5,28,21,24) contains Petersen
   via 15 16 26 17 18 30 24 19 20 21 removing 1-2 3-27 4-28 5-29 6-25 7-8 9-10 11-13 12-14 22-23
G+(3,4,5,15)+(5,28,22,23) contains Petersen
   via 5 29 16 19 17 24 26 22 30 23 removing 1-2 3-27 4-28 6-25 7-8 9-10 11-13 12-14 15-18 20-21
G+(3,4,5,15)+(5,28,22,25) contains Petersen
   via 5 6 17 18 29 24 22 30 25 26 removing 1-2 3-27 4-28 7-8 9-10 11-13 12-14 15-16 19-23 20-21
G+(3,4,5,15)+(5,28,23,24) contains Petersen
   via 15 16 20 21 17 30 23 22 26 24 removing 1-2 3-27 4-28 5-29 6-25 7-8 9-10 11-13 12-14 18-19
G+(3,4,5,15)+(5,28,24,26) contains Petersen
   via 17 18 19 20 21 22 23 24 30 26 removing 1-2 3-27 4-28 5-29 6-25 7-8 9-10 11-13 12-14 15-16
G+(3,4,5,15)+(5,28,25,26) contains Petersen
   via 10 11 19 28 13 22 23 24 26 30 removing 1-2 3-7 4-27 5-29 6-25 8-9 12-14 15-16 17-18 20-21
G+(3,4,5,15)+(5,28,1,25) contains Petersen
   via 10 11 19 28 13 22 23 24 26 25 removing 1-2 3-7 4-27 5-29 6-30 8-9 12-14 15-16 17-18 20-21
G+(3,4,5,15)+(5,28,2,8) contains Petersen
   via 3 13 10 11 26 28 29 24 21 20 removing 1-6 2-30 4-27 5-7 8-9 12-14 15-16 17-18 19-23 22-25
G+(3,4,5,15)+(5,28,3,13) contains Petersen
   via 10 11 20 21 13 27 28 29 26 24 removing 1-2 3-30 4-6 5-7 8-9 12-14 15-16 17-18 19-23 22-25
G+(3,4,5,15)+(5,28,4,17) contains Petersen
   via 10 11 20 21 13 29 28 27 26 24 removing 1-2 3-7 4-30 5-6 8-9 12-14 15-16 17-18 19-23 22-25
G+(3,7,1,25) contains Petersen
   via 10 11 19 27 13 22 23 24 26 25 removing 1-28 2-7 3-4 5-6 8-9 12-14 15-16 17-18 20-21
G+(4,6,2,8) contains Petersen
   via 5 13 10 11 19 25 22 23 24 26 removing 1-2 3-4 6-27 7-28 8-9 12-14 15-16 17-18 20-21
G+(5,6,2,8) contains Petersen
   via 7 13 10 11 19 25 22 23 24 26 removing 1-6 2-28 3-4 5-27 8-9 12-14 15-16 17-18 20-21
G+(5,6,3,13) contains Petersen
   via 10 11 19 27 13 22 23 24 26 25 removing 1-2 3-28 4-6 5-7 8-9 12-14 15-16 17-18 20-21
G+(5,7,1,25) contains Petersen
   via 10 11 19 27 13 22 23 24 26 25 removing 1-28 2-7 3-4 5-6 8-9 12-14 15-16 17-18 20-21
G+(5,7,4,17) contains Petersen
   via 6 13 10 11 19 25 22 23 24 26 removing 1-2 3-7 4-28 5-27 8-9 12-14 15-16 17-18 20-21


##############################################################
# Proof of (17.1), claim (6)
G=Dice4
# Testing augmenting paths from X={ 1 2 3 4 5 6 7}
# Direct jumps
G+(1,2,8,9) contains Petersen
   via 15 16 17 18 19 24 25 26 21 23 removing 1-6 2-27 3-7 4-5 8-28 9-12 10-13 11-14 20-22
G+(1,2,8,10) contains Petersen
   via 7 8 28 11 14 20 18 24 25 22 removing 1-6 2-27 3-4 5-21 9-12 10-13 15-16 17-23 19-26
G+(1,2,9,12) contains Petersen
   via 7 28 9 10 13 22 25 14 12 11 removing 1-27 2-8 3-4 5-6 15-16 17-20 18-19 21-23 24-26
G+(1,2,9,25) contains Petersen
   via 15 16 17 18 19 24 25 26 21 23 removing 1-6 2-27 3-7 4-5 8-9 10-13 11-12 14-28 20-22
G+(1,2,10,11) contains Petersen
   via 10 28 11 14 13 25 22 20 21 23 removing 1-27 2-8 3-7 4-6 5-17 9-12 15-16 18-19 24-26
G+(1,2,10,13) contains Petersen
   via 7 8 10 11 14 20 18 24 25 22 removing 1-6 2-27 3-4 5-21 9-12 13-28 15-16 17-23 19-26
G+(1,2,11,12) contains Petersen
   via 2 8 9 12 28 23 25 11 10 14 removing 1-27 3-4 5-6 7-13 15-16 17-20 18-21 19-24
G+(1,2,11,22) contains Petersen
   via 2 8 13 14 28 21 20 22 25 23 removing 1-27 3-7 4-6 5-17 9-12 10-11 15-16 18-19 24-26
G+(1,2,12,14) contains Petersen
   via 2 8 9 25 22 28 12 11 10 14 removing 1-27 3-4 5-6 7-13 15-16 17-20 18-19 21-23 24-26
G+(1,2,13,14) contains Petersen
   via 5 13 28 14 23 20 18 24 25 22 removing 1-6 2-27 3-4 7-8 9-12 10-11 15-16 17-21 19-26
G+(1,2,14,23) contains Petersen
   via 8 13 14 28 27 25 22 17 21 23 removing 1-6 2-7 3-4 5-20 9-12 10-11 15-16 18-19 24-26
G+(1,2,15,16) contains Petersen
   via 5 6 28 16 21 25 24 23 22 26 removing 1-17 2-27 3-4 7-8 9-12 10-11 13-14 15-19 18-20
G+(1,2,15,19) contains Petersen
   via 5 6 17 15 28 23 22 26 25 24 removing 1-27 2-8 3-7 4-20 9-12 10-11 13-14 16-21 18-19
G+(1,2,15,24) contains Petersen
   via 5 20 18 19 21 25 24 23 22 26 removing 1-6 2-27 3-4 7-8 9-12 10-11 13-14 15-28 16-17
G+(1,2,16,17) contains Log
   via 2 7 16 21 17 5 28 8 3 18 15 23 13 20 19 24 14 22 26 25 removing 1-27 4-6 9-12 10-11
G+(1,2,16,21) contains Log
   via 2 7 28 21 1 5 27 8 3 18 15 23 13 20 19 24 14 22 26 25 removing 4-6 9-12 10-11 16-17
G+(1,2,17,18) contains Petersen
   via 3 4 17 28 7 25 24 23 22 26 removing 1-27 2-8 5-6 9-12 10-11 13-14 15-19 16-21 18-20
G+(1,2,18,19) contains Petersen
   via 5 6 17 16 21 28 18 23 25 19 removing 1-27 2-8 3-7 4-20 9-12 10-11 13-14 15-24 22-26
G+(1,2,18,20) contains Petersen
   via 3 4 17 21 7 25 18 28 20 23 removing 1-27 2-8 5-6 9-12 10-11 13-14 15-16 19-24 22-26
G+(1,2,19,26) contains Petersen
   via 17 18 19 28 21 25 24 23 22 26 removing 1-27 2-8 3-7 4-20 5-6 9-12 10-11 13-14 15-16
G+(1,2,20,22) contains Petersen
   via 2 8 13 14 23 28 20 24 25 22 removing 1-27 3-7 4-6 5-17 9-12 10-11 15-16 18-21 19-26
G+(1,2,21,23) contains Petersen
   via 8 13 14 23 27 25 22 17 16 24 removing 1-6 2-7 3-4 5-20 9-12 10-11 15-19 18-26 21-28
G+(1,2,22,26) contains Petersen
   via 15 16 17 18 19 24 25 26 28 22 removing 1-27 2-8 3-7 4-20 5-6 9-12 10-11 13-14 21-23
G+(1,2,23,24) contains Petersen
   via 5 20 18 19 21 25 28 23 22 26 removing 1-6 2-27 3-4 7-8 9-12 10-11 13-14 15-24 16-17
G+(1,2,24,25) contains Petersen
   via 15 16 17 22 26 24 28 25 21 23 removing 1-6 2-27 3-4 5-20 7-8 9-12 10-11 13-14 18-19
G+(1,2,25,26) contains Petersen
   via 18 19 26 22 20 21 28 25 24 23 removing 1-27 2-8 3-7 4-6 5-17 9-12 10-11 13-14 15-16
G+(1,6,8,9) contains Petersen
   via 15 16 17 18 19 24 25 26 21 23 removing 1-2 3-7 4-6 5-27 8-28 9-12 10-13 11-14 20-22
G+(1,6,8,10) contains Petersen
   via 7 8 28 11 14 20 18 24 25 22 removing 1-2 3-4 5-21 6-27 9-12 10-13 15-16 17-23 19-26
G+(1,6,9,12) contains Petersen
   via 9 10 11 12 28 25 22 20 21 23 removing 1-2 3-4 5-6 7-8 13-14 15-16 17-27 18-19 24-26
G+(1,6,9,25) contains Petersen
   via 15 16 17 18 19 24 25 26 21 23 removing 1-2 3-7 4-6 5-27 8-9 10-13 11-12 14-28 20-22
G+(1,6,10,11) contains Petersen
   via 10 28 11 14 13 25 22 20 18 24 removing 1-2 3-4 5-21 6-27 7-8 9-12 15-16 17-23 19-26
G+(1,6,10,13) contains Petersen
   via 7 8 10 11 14 20 18 24 25 22 removing 1-2 3-4 5-21 6-27 9-12 13-28 15-16 17-23 19-26
G+(1,6,11,12) contains Petersen
   via 8 9 12 14 10 21 20 22 25 23 removing 1-2 3-4 5-6 7-13 11-28 15-16 17-27 18-19 24-26
G+(1,6,11,22) contains Petersen
   via 8 13 14 23 21 25 28 17 18 24 removing 1-2 3-7 4-6 5-27 9-12 10-11 15-16 19-26 20-22
G+(1,6,12,14) contains Petersen
   via 8 9 28 14 10 21 20 22 25 23 removing 1-2 3-4 5-6 7-13 11-12 15-16 17-27 18-19 24-26
G+(1,6,13,14) contains Petersen
   via 5 13 28 14 23 20 18 24 25 22 removing 1-2 3-4 6-27 7-8 9-12 10-11 15-16 17-21 19-26
G+(1,6,14,23) contains Petersen
   via 15 16 17 18 19 24 25 26 21 23 removing 1-27 2-7 3-4 5-6 8-10 9-12 11-13 14-28 20-22
G+(1,6,15,16) contains Petersen
   via 5 6 27 17 21 25 24 23 22 26 removing 1-2 3-4 7-8 9-12 10-11 13-14 15-19 16-28 18-20
G+(1,6,15,19) contains Petersen
   via 5 6 28 19 21 25 24 23 22 26 removing 1-2 3-4 7-8 9-12 10-11 13-14 15-16 17-27 18-20
G+(1,6,15,24) contains Petersen
   via 5 20 18 19 21 25 24 23 22 26 removing 1-2 3-4 6-27 7-8 9-12 10-11 13-14 15-28 16-17
G+(1,6,16,17) contains Petersen
   via 3 4 28 17 7 25 24 23 22 26 removing 1-27 2-8 5-6 9-12 10-11 13-14 15-19 16-21 18-20
G+(1,6,16,21) contains Petersen
   via 3 4 28 21 7 24 16 17 20 23 removing 1-27 2-8 5-6 9-12 10-11 13-14 15-19 18-26 22-25
G+(1,6,17,18) contains Log
   via 2 7 16 21 28 5 17 8 3 18 15 23 13 20 19 24 14 22 26 25 removing 1-27 4-6 9-12 10-11
G+(1,6,18,19) contains Petersen
   via 5 8 20 18 28 23 22 26 25 24 removing 1-2 3-7 4-6 9-12 10-11 13-14 15-19 16-21 17-27
G+(1,6,18,20) contains Log
   via 8 13 24 23 12 14 9 2 3 22 15 21 7 20 19 16 5 28 18 17 removing 1-27 4-6 10-11 25-26
G+(1,6,19,26) contains Petersen
   via 6 20 19 28 27 25 24 23 22 26 removing 1-2 3-4 5-21 7-8 9-12 10-11 13-14 15-16 17-18
G+(1,6,20,22) contains Petersen
   via 8 13 14 23 21 25 22 28 20 24 removing 1-2 3-7 4-6 5-27 9-12 10-11 15-16 17-18 19-26
G+(1,6,21,23) contains Petersen
   via 15 16 17 18 19 24 25 26 21 28 removing 1-27 2-7 3-4 5-6 8-10 9-12 11-13 14-23 20-22
G+(1,6,22,26) contains Petersen
   via 6 27 17 18 20 25 23 22 28 26 removing 1-2 3-4 5-21 7-8 9-12 10-11 13-14 15-16 19-24
G+(1,6,23,24) contains Petersen
   via 5 20 18 19 21 25 28 23 22 26 removing 1-2 3-4 6-27 7-8 9-12 10-11 13-14 15-24 16-17
G+(1,6,24,25) contains Petersen
   via 18 19 26 22 20 21 25 28 24 23 removing 1-2 3-4 5-6 7-8 9-12 10-11 13-14 15-16 17-27
G+(1,6,25,26) contains Petersen
   via 17 18 19 24 23 28 26 22 20 25 removing 1-2 3-4 5-21 6-27 7-8 9-12 10-11 13-14 15-16
G+(2,7,8,9) contains Petersen
   via 7 28 8 11 14 20 18 24 25 22 removing 1-6 2-27 3-4 5-21 9-12 10-13 15-16 17-23 19-26
G+(2,7,8,10) contains Petersen
   via 15 16 17 18 19 24 25 26 21 23 removing 1-6 2-27 3-7 4-5 8-28 9-12 10-13 11-14 20-22
G+(2,7,9,12) contains Petersen
   via 7 28 9 10 13 22 25 14 12 11 removing 1-2 3-4 5-6 8-27 15-16 17-20 18-19 21-23 24-26
G+(2,7,9,25) contains Petersen
   via 8 9 12 11 10 24 14 13 28 25 removing 1-6 2-27 3-4 5-20 7-21 15-16 17-23 18-22 19-26
G+(2,7,10,11) contains Petersen
   via 10 28 11 14 13 25 22 20 21 23 removing 1-2 3-7 4-6 5-17 8-27 9-12 15-16 18-19 24-26
G+(2,7,10,13) contains Petersen
   via 15 16 17 18 19 24 25 26 21 23 removing 1-6 2-27 3-7 4-5 8-10 9-12 11-14 13-28 20-22
G+(2,7,11,12) contains Petersen
   via 8 9 25 11 10 27 23 14 12 28 removing 1-2 3-4 5-6 7-13 15-16 17-20 18-21 19-24
G+(2,7,11,22) contains Petersen
   via 8 13 14 28 27 25 23 21 20 22 removing 1-2 3-7 4-6 5-17 9-12 10-11 15-16 18-19 24-26
G+(2,7,12,14) contains Petersen
   via 8 9 12 11 10 27 28 14 25 22 removing 1-2 3-4 5-6 7-13 15-16 17-20 18-19 21-23 24-26
G+(2,7,13,14) contains Petersen
   via 5 13 28 14 23 20 18 24 25 22 removing 1-6 2-8 3-4 7-27 9-12 10-11 15-16 17-21 19-26
G+(2,7,14,23) contains Petersen
   via 5 7 27 18 20 23 28 22 25 24 removing 1-6 2-8 3-4 9-12 10-11 13-14 15-16 17-21 19-26
G+(2,7,15,16) contains Petersen
   via 8 13 14 22 17 25 23 16 28 26 removing 1-6 2-27 3-4 5-20 7-21 9-12 10-11 15-24 18-19
G+(2,7,15,19) contains Petersen
   via 8 20 18 19 27 25 24 23 22 26 removing 1-2 3-7 4-6 5-17 9-12 10-11 13-14 15-28 16-21
G+(2,7,15,24) contains Petersen
   via 8 13 14 23 17 25 26 19 28 24 removing 1-6 2-27 3-4 5-20 7-21 9-12 10-11 15-16 18-22
G+(2,7,16,17) contains Petersen
   via 16 28 17 18 19 21 25 26 22 20 removing 1-6 2-27 3-4 5-7 8-10 9-12 11-13 14-23 15-24
G+(2,7,16,21) contains Petersen
   via 15 16 17 18 19 24 25 26 28 21 removing 1-6 2-27 3-4 5-7 8-10 9-12 11-13 14-23 20-22
G+(2,7,17,18) contains Petersen
   via 8 13 14 22 25 27 23 24 17 28 removing 1-2 3-7 4-20 5-6 9-12 10-11 15-19 16-21 18-26
G+(2,7,18,19) contains Petersen
   via 8 20 18 28 27 25 24 23 22 26 removing 1-2 3-7 4-6 5-17 9-12 10-11 13-14 15-19 16-21
G+(2,7,18,20) contains Petersen
   via 8 13 14 22 25 27 23 24 18 28 removing 1-2 3-7 4-20 5-6 9-12 10-11 15-16 17-21 19-26
G+(2,7,19,26) contains Petersen
   via 8 20 19 28 27 25 24 23 22 26 removing 1-2 3-7 4-6 5-17 9-12 10-11 13-14 15-16 18-21
G+(2,7,20,22) contains Petersen
   via 8 13 14 22 25 27 23 24 20 28 removing 1-2 3-7 4-6 5-17 9-12 10-11 15-16 18-21 19-26
G+(2,7,21,23) contains Petersen
   via 5 7 24 16 21 20 23 28 27 17 removing 1-6 2-8 3-4 9-12 10-11 13-14 15-19 18-26 22-25
G+(2,7,22,26) contains Petersen
   via 8 20 18 21 27 25 26 28 22 23 removing 1-2 3-7 4-6 5-17 9-12 10-11 13-14 15-16 19-24
G+(2,7,23,24) contains Petersen
   via 8 9 12 11 10 17 23 28 25 22 removing 1-6 2-27 3-4 5-20 7-21 13-14 15-16 18-19 24-26
G+(2,7,24,25) contains Petersen
   via 8 9 12 11 10 19 24 28 25 26 removing 1-6 2-27 3-4 5-20 7-21 13-14 15-16 17-23 18-22
G+(2,7,25,26) contains Petersen
   via 18 19 26 22 20 21 28 25 24 23 removing 1-2 3-7 4-6 5-17 8-27 9-12 10-11 13-14 15-16
G+(3,4,8,9) contains Petersen
   via 8 11 14 23 21 28 27 20 22 25 removing 1-2 3-7 4-6 5-17 9-12 10-13 15-16 18-19 24-26
G+(3,4,8,10) contains Petersen
   via 4 28 13 14 23 20 18 24 25 22 removing 1-6 2-8 3-27 5-7 9-12 10-11 15-16 17-21 19-26
G+(3,4,9,12) contains Petersen
   via 9 10 11 12 28 25 22 20 21 23 removing 1-2 3-27 4-6 5-17 7-8 13-14 15-16 18-19 24-26
G+(3,4,9,25) contains Petersen
   via 8 9 12 11 10 23 14 13 28 25 removing 1-2 3-7 4-27 5-6 15-16 17-20 18-21 19-24
G+(3,4,10,11) contains Petersen
   via 10 28 11 14 13 25 22 17 21 23 removing 1-6 2-8 3-27 4-20 5-7 9-12 15-16 18-19 24-26
G+(3,4,10,13) contains Petersen
   via 4 28 13 14 23 20 18 24 25 22 removing 1-6 2-8 3-27 5-7 9-12 10-11 15-16 17-21 19-26
G+(3,4,11,12) contains Petersen
   via 8 9 12 14 10 21 20 22 25 23 removing 1-2 3-27 4-6 5-17 7-13 11-28 15-16 18-19 24-26
G+(3,4,11,22) contains Log
   via 8 13 25 23 12 14 9 2 3 28 26 21 7 27 22 19 5 4 20 18 removing 1-6 10-11 15-24 16-17
G+(3,4,12,14) contains Petersen
   via 8 9 28 14 10 21 20 22 25 23 removing 1-2 3-27 4-6 5-17 7-13 11-12 15-16 18-19 24-26
G+(3,4,13,14) contains Petersen
   via 15 16 17 18 19 24 25 26 21 23 removing 1-6 2-7 3-27 4-5 8-10 9-12 11-14 13-28 20-22
G+(3,4,14,23) contains Petersen
   via 15 16 17 18 19 24 25 26 21 23 removing 1-6 2-7 3-27 4-5 8-10 9-12 11-13 14-28 20-22
G+(3,4,15,16) contains Petersen
   via 4 6 17 16 28 20 18 19 25 23 removing 1-2 3-27 5-21 7-8 9-12 10-11 13-14 15-24 22-26
G+(3,4,15,19) contains Petersen
   via 4 6 17 19 28 22 23 24 25 26 removing 1-2 3-27 5-21 7-8 9-12 10-11 13-14 15-16 18-20
G+(3,4,15,24) contains Petersen
   via 15 16 17 20 28 26 25 24 23 22 removing 1-2 3-27 4-6 5-21 7-8 9-12 10-11 13-14 18-19
G+(3,4,16,17) contains Petersen
   via 5 8 13 14 22 21 28 26 25 23 removing 1-2 3-7 4-27 6-17 9-12 10-11 15-16 18-20 19-24
G+(3,4,16,21) contains Petersen
   via 5 8 13 14 22 21 28 26 25 23 removing 1-2 3-7 4-27 6-17 9-12 10-11 15-16 18-20 19-24
G+(3,4,17,18) contains Petersen
   via 8 13 14 23 21 25 22 20 18 24 removing 1-2 3-7 4-27 5-6 9-12 10-11 15-16 17-28 19-26
G+(3,4,18,19) contains Petersen
   via 8 13 14 23 21 25 22 18 28 24 removing 1-2 3-7 4-27 5-6 9-12 10-11 15-16 17-20 19-26
G+(3,4,18,20) contains Petersen
   via 8 13 14 23 21 25 22 20 28 24 removing 1-2 3-7 4-27 5-6 9-12 10-11 15-16 17-18 19-26
G+(3,4,19,26) contains Petersen
   via 8 13 14 22 18 25 24 19 28 26 removing 1-2 3-7 4-27 5-6 9-12 10-11 15-16 17-20 21-23
G+(3,4,20,22) contains Log
   via 8 13 24 23 12 14 9 2 3 22 15 21 7 28 19 16 5 20 18 17 removing 1-6 4-27 10-11 25-26
G+(3,4,21,23) contains Petersen
   via 15 16 17 18 19 24 25 26 21 28 removing 1-6 2-7 3-27 4-5 8-10 9-12 11-13 14-23 20-22
G+(3,4,22,26) contains Petersen
   via 8 9 12 14 13 21 22 28 25 23 removing 1-2 3-7 4-27 5-6 10-11 15-16 17-20 18-19 24-26
G+(3,4,23,24) contains Petersen
   via 15 16 17 18 19 24 25 26 23 28 removing 1-2 3-27 4-6 5-21 7-8 9-12 10-11 13-14 20-22
G+(3,4,24,25) contains Petersen
   via 18 19 26 22 20 21 25 28 24 23 removing 1-2 3-27 4-6 5-17 7-8 9-12 10-11 13-14 15-16
G+(3,4,25,26) contains Petersen
   via 8 9 12 14 13 21 22 28 25 23 removing 1-2 3-7 4-27 5-6 10-11 15-16 17-20 18-19 24-26
G+(3,7,8,9) contains Petersen
   via 3 28 8 11 14 20 21 23 25 22 removing 1-2 4-6 5-17 7-27 9-12 10-13 15-16 18-19 24-26
G+(3,7,8,10) contains Petersen
   via 15 16 17 18 19 24 25 26 21 23 removing 1-6 2-7 3-27 4-5 8-28 9-12 10-13 11-14 20-22
G+(3,7,9,12) contains Petersen
   via 9 10 11 12 28 25 22 27 13 14 removing 1-2 3-4 5-6 7-8 15-16 17-20 18-19 21-23 24-26
G+(3,7,9,25) contains Petersen
   via 8 9 12 11 10 23 14 13 28 25 removing 1-2 3-4 5-6 7-27 15-16 17-20 18-21 19-24
G+(3,7,10,11) contains Petersen
   via 10 28 11 14 13 25 22 20 21 23 removing 1-2 3-27 4-6 5-17 7-8 9-12 15-16 18-19 24-26
G+(3,7,10,13) contains Petersen
   via 15 16 17 18 19 24 25 26 21 23 removing 1-6 2-7 3-27 4-5 8-10 9-12 11-14 13-28 20-22
G+(3,7,11,12) contains Petersen
   via 7 8 10 11 23 27 13 14 12 28 removing 1-2 3-4 5-6 9-25 15-16 17-20 18-21 19-24
G+(3,7,11,22) contains Petersen
   via 7 8 13 14 28 21 20 22 25 23 removing 1-2 3-27 4-6 5-17 9-12 10-11 15-16 18-19 24-26
G+(3,7,12,14) contains Petersen
   via 7 8 9 25 22 28 12 11 10 14 removing 1-2 3-4 5-6 13-27 15-16 17-20 18-19 21-23 24-26
G+(3,7,13,14) contains Petersen
   via 4 13 28 14 23 20 18 24 25 22 removing 1-6 2-8 3-27 5-7 9-12 10-11 15-16 17-21 19-26
G+(3,7,14,23) contains Petersen
   via 3 4 20 18 27 25 22 28 23 24 removing 1-6 2-8 5-7 9-12 10-11 13-14 15-16 17-21 19-26
G+(3,7,15,16) contains Petersen
   via 8 13 14 23 21 25 22 16 28 24 removing 1-2 3-4 5-6 7-27 9-12 10-11 15-19 17-20 18-26
G+(3,7,15,19) contains Petersen
   via 8 13 14 23 21 25 26 19 28 24 removing 1-2 3-4 5-6 7-27 9-12 10-11 15-16 17-20 18-22
G+(3,7,15,24) contains Petersen
   via 8 13 14 23 21 25 26 19 28 24 removing 1-2 3-4 5-6 7-27 9-12 10-11 15-16 17-20 18-22
G+(3,7,16,17) contains Petersen
   via 5 8 13 14 22 21 28 26 25 23 removing 1-2 3-4 6-17 7-27 9-12 10-11 15-16 18-20 19-24
G+(3,7,16,21) contains Petersen
   via 5 8 13 14 22 21 28 26 25 23 removing 1-2 3-4 6-17 7-27 9-12 10-11 15-16 18-20 19-24
G+(3,7,17,18) contains Petersen
   via 8 13 14 23 21 25 22 20 18 24 removing 1-2 3-4 5-6 7-27 9-12 10-11 15-16 17-28 19-26
G+(3,7,18,19) contains Petersen
   via 8 13 14 23 21 25 22 18 28 24 removing 1-2 3-4 5-6 7-27 9-12 10-11 15-16 17-20 19-26
G+(3,7,18,20) contains Petersen
   via 8 13 14 23 21 25 22 20 28 24 removing 1-2 3-4 5-6 7-27 9-12 10-11 15-16 17-18 19-26
G+(3,7,19,26) contains Petersen
   via 8 13 14 22 18 25 24 19 28 26 removing 1-2 3-4 5-6 7-27 9-12 10-11 15-16 17-20 21-23
G+(3,7,20,22) contains Petersen
   via 7 8 13 14 23 28 20 24 25 22 removing 1-2 3-27 4-6 5-17 9-12 10-11 15-16 18-21 19-26
G+(3,7,21,23) contains Petersen
   via 3 4 21 16 24 27 28 23 20 17 removing 1-6 2-8 5-7 9-12 10-11 13-14 15-19 18-26 22-25
G+(3,7,22,26) contains Petersen
   via 8 9 12 14 13 21 22 28 25 23 removing 1-2 3-4 5-6 7-27 10-11 15-16 17-20 18-19 24-26
G+(3,7,23,24) contains Petersen
   via 8 9 12 11 10 21 23 28 25 22 removing 1-2 3-4 5-6 7-27 13-14 15-16 17-20 18-19 24-26
G+(3,7,24,25) contains Petersen
   via 8 9 12 11 10 21 23 28 25 22 removing 1-2 3-4 5-6 7-27 13-14 15-16 17-20 18-19 24-26
G+(3,7,25,26) contains Petersen
   via 8 9 12 14 13 21 22 28 25 23 removing 1-2 3-4 5-6 7-27 10-11 15-16 17-20 18-19 24-26
G+(4,6,8,9) contains Petersen
   via 15 16 17 18 19 24 25 26 21 23 removing 1-2 3-7 4-27 5-6 8-28 9-12 10-13 11-14 20-22
G+(4,6,8,10) contains Petersen
   via 7 8 28 14 23 20 18 24 25 22 removing 1-2 3-13 4-27 5-6 9-12 10-11 15-16 17-21 19-26
G+(4,6,9,12) contains Petersen
   via 9 10 11 12 28 25 22 20 21 23 removing 1-2 3-4 5-6 7-8 13-14 15-16 17-27 18-19 24-26
G+(4,6,9,25) contains Petersen
   via 15 16 17 18 19 24 25 26 21 23 removing 1-2 3-7 4-27 5-6 8-9 10-13 11-12 14-28 20-22
G+(4,6,10,11) contains Petersen
   via 10 28 11 14 13 25 22 20 18 24 removing 1-2 3-7 4-27 5-6 8-21 9-12 15-16 17-23 19-26
G+(4,6,10,13) contains Petersen
   via 7 8 28 14 23 20 18 24 25 22 removing 1-2 3-13 4-27 5-6 9-12 10-11 15-16 17-21 19-26
G+(4,6,11,12) contains Petersen
   via 8 9 12 14 10 21 20 22 25 23 removing 1-2 3-4 5-6 7-13 11-28 15-16 17-27 18-19 24-26
G+(4,6,11,22) contains Petersen
   via 8 13 14 23 21 25 28 17 18 24 removing 1-2 3-7 4-27 5-6 9-12 10-11 15-16 19-26 20-22
G+(4,6,12,14) contains Petersen
   via 8 9 28 14 10 21 20 22 25 23 removing 1-2 3-4 5-6 7-13 11-12 15-16 17-27 18-19 24-26
G+(4,6,13,14) contains Petersen
   via 7 8 28 14 23 20 18 24 25 22 removing 1-2 3-13 4-27 5-6 9-12 10-11 15-16 17-21 19-26
G+(4,6,14,23) contains Petersen
   via 15 16 17 18 19 24 25 26 21 23 removing 1-6 2-7 3-4 5-27 8-10 9-12 11-13 14-28 20-22
G+(4,6,15,16) contains Petersen
   via 6 17 16 23 25 27 28 19 18 20 removing 1-2 3-4 5-21 7-8 9-12 10-11 13-14 15-24 22-26
G+(4,6,15,19) contains Petersen
   via 6 17 19 28 27 25 26 22 23 24 removing 1-2 3-4 5-21 7-8 9-12 10-11 13-14 15-16 18-20
G+(4,6,15,24) contains Petersen
   via 15 16 17 20 28 26 25 24 23 22 removing 1-2 3-4 5-21 6-27 7-8 9-12 10-11 13-14 18-19
G+(4,6,16,17) contains Petersen
   via 5 8 13 14 23 17 28 24 25 22 removing 1-2 3-7 4-20 6-27 9-12 10-11 15-19 16-21 18-26
G+(4,6,16,21) contains Petersen
   via 5 8 13 14 23 17 16 24 25 22 removing 1-2 3-7 4-20 6-27 9-12 10-11 15-19 18-26 21-28
G+(4,6,17,18) contains Log
   via 2 7 16 21 28 5 17 8 3 18 15 23 13 20 19 24 14 22 26 25 removing 1-6 4-27 9-12 10-11
G+(4,6,18,19) contains Petersen
   via 5 8 20 18 28 23 22 26 25 24 removing 1-2 3-7 4-27 6-17 9-12 10-11 13-14 15-19 16-21
G+(4,6,18,20) contains Log
   via 8 13 24 23 12 14 9 2 3 22 15 21 7 20 19 16 5 28 18 17 removing 1-6 4-27 10-11 25-26
G+(4,6,19,26) contains Petersen
   via 8 20 19 28 21 25 24 23 22 26 removing 1-2 3-7 4-27 5-6 9-12 10-11 13-14 15-16 17-18
G+(4,6,20,22) contains Petersen
   via 8 13 14 23 21 25 22 28 20 24 removing 1-2 3-7 4-27 5-6 9-12 10-11 15-16 17-18 19-26
G+(4,6,21,23) contains Petersen
   via 15 16 17 18 19 24 25 26 21 28 removing 1-6 2-7 3-4 5-27 8-10 9-12 11-13 14-23 20-22
G+(4,6,22,26) contains Petersen
   via 8 21 17 18 20 25 28 22 23 24 removing 1-2 3-7 4-27 5-6 9-12 10-11 13-14 15-16 19-26
G+(4,6,23,24) contains Petersen
   via 15 16 17 18 19 24 25 26 23 28 removing 1-2 3-4 5-21 6-27 7-8 9-12 10-11 13-14 20-22
G+(4,6,24,25) contains Petersen
   via 18 19 26 22 20 21 25 28 24 23 removing 1-2 3-4 5-6 7-8 9-12 10-11 13-14 15-16 17-27
G+(4,6,25,26) contains Petersen
   via 17 18 19 24 23 28 26 22 20 25 removing 1-2 3-7 4-27 5-6 8-21 9-12 10-11 13-14 15-16
G+(5,6,8,9) contains Petersen
   via 15 16 17 18 19 24 25 26 21 23 removing 1-2 3-7 4-6 5-27 8-28 9-12 10-13 11-14 20-22
G+(5,6,8,10) contains Petersen
   via 7 8 28 14 23 20 18 24 25 22 removing 1-2 3-13 4-6 5-27 9-12 10-11 15-16 17-21 19-26
G+(5,6,9,12) contains Petersen
   via 9 10 11 12 28 25 22 20 21 23 removing 1-2 3-4 5-27 6-17 7-8 13-14 15-16 18-19 24-26
G+(5,6,9,25) contains Petersen
   via 15 16 17 18 19 24 25 26 21 23 removing 1-2 3-7 4-6 5-27 8-9 10-13 11-12 14-28 20-22
G+(5,6,10,11) contains Petersen
   via 10 28 11 14 13 25 22 20 18 24 removing 1-2 3-7 4-6 5-27 8-21 9-12 15-16 17-23 19-26
G+(5,6,10,13) contains Petersen
   via 7 8 28 14 23 20 18 24 25 22 removing 1-2 3-13 4-6 5-27 9-12 10-11 15-16 17-21 19-26
G+(5,6,11,12) contains Petersen
   via 8 9 12 14 10 21 20 22 25 23 removing 1-2 3-4 5-27 6-17 7-13 11-28 15-16 18-19 24-26
G+(5,6,11,22) contains Petersen
   via 8 13 14 23 21 25 28 17 18 24 removing 1-2 3-7 4-6 5-27 9-12 10-11 15-16 19-26 20-22
G+(5,6,12,14) contains Petersen
   via 8 9 28 14 10 21 20 22 25 23 removing 1-2 3-4 5-27 6-17 7-13 11-12 15-16 18-19 24-26
G+(5,6,13,14) contains Petersen
   via 7 8 28 14 23 20 18 24 25 22 removing 1-2 3-13 4-6 5-27 9-12 10-11 15-16 17-21 19-26
G+(5,6,14,23) contains Petersen
   via 15 16 17 18 19 24 25 26 21 23 removing 1-6 2-7 3-4 5-27 8-10 9-12 11-13 14-28 20-22
G+(5,6,15,16) contains Petersen
   via 5 21 16 28 27 25 26 22 23 24 removing 1-2 3-4 6-17 7-8 9-12 10-11 13-14 15-19 18-20
G+(5,6,15,19) contains Petersen
   via 5 21 19 28 27 25 26 22 23 24 removing 1-2 3-4 6-17 7-8 9-12 10-11 13-14 15-16 18-20
G+(5,6,15,24) contains Petersen
   via 5 21 19 28 27 25 26 22 23 24 removing 1-2 3-4 6-17 7-8 9-12 10-11 13-14 15-16 18-20
G+(5,6,16,17) contains Petersen
   via 3 4 28 17 7 25 24 23 22 26 removing 1-6 2-8 5-27 9-12 10-11 13-14 15-19 16-21 18-20
G+(5,6,16,21) contains Petersen
   via 3 4 28 21 7 24 16 17 20 23 removing 1-6 2-8 5-27 9-12 10-11 13-14 15-19 18-26 22-25
G+(5,6,17,18) contains Petersen
   via 5 8 13 14 23 28 17 24 25 22 removing 1-2 3-7 4-20 6-27 9-12 10-11 15-19 16-21 18-26
G+(5,6,18,19) contains Petersen
   via 5 8 20 18 28 23 22 26 25 24 removing 1-2 3-7 4-6 9-12 10-11 13-14 15-19 16-21 17-27
G+(5,6,18,20) contains Petersen
   via 5 8 13 14 23 28 18 24 25 22 removing 1-2 3-7 4-20 6-27 9-12 10-11 15-16 17-21 19-26
G+(5,6,19,26) contains Petersen
   via 8 20 19 28 21 25 24 23 22 26 removing 1-2 3-7 4-6 5-27 9-12 10-11 13-14 15-16 17-18
G+(5,6,20,22) contains Petersen
   via 8 13 14 23 21 25 22 28 20 24 removing 1-2 3-7 4-6 5-27 9-12 10-11 15-16 17-18 19-26
G+(5,6,21,23) contains Petersen
   via 15 16 17 18 19 24 25 26 21 28 removing 1-6 2-7 3-4 5-27 8-10 9-12 11-13 14-23 20-22
G+(5,6,22,26) contains Petersen
   via 8 21 17 18 20 25 28 22 23 24 removing 1-2 3-7 4-6 5-27 9-12 10-11 13-14 15-16 19-26
G+(5,6,23,24) contains Petersen
   via 5 21 18 20 27 25 24 28 23 22 removing 1-2 3-4 6-17 7-8 9-12 10-11 13-14 15-16 19-26
G+(5,6,24,25) contains Petersen
   via 18 19 26 22 20 21 25 28 24 23 removing 1-2 3-4 5-27 6-17 7-8 9-12 10-11 13-14 15-16
G+(5,6,25,26) contains Petersen
   via 17 18 19 24 23 28 26 22 20 25 removing 1-2 3-7 4-6 5-27 8-21 9-12 10-11 13-14 15-16
G+(5,7,8,9) contains Petersen
   via 8 11 14 24 18 28 27 20 22 25 removing 1-6 2-7 3-4 5-21 9-12 10-13 15-16 17-23 19-26
G+(5,7,8,10) contains Petersen
   via 3 8 28 11 14 20 21 23 25 22 removing 1-2 4-6 5-17 7-27 9-12 10-13 15-16 18-19 24-26
G+(5,7,9,12) contains Petersen
   via 9 10 11 12 28 25 22 27 13 14 removing 1-2 3-4 5-6 7-8 15-16 17-20 18-19 21-23 24-26
G+(5,7,9,25) contains Petersen
   via 9 14 13 22 17 28 27 21 23 25 removing 1-6 2-7 3-4 5-20 8-10 11-12 15-16 18-19 24-26
G+(5,7,10,11) contains Petersen
   via 10 28 11 14 13 25 22 20 21 23 removing 1-2 3-7 4-6 5-17 8-27 9-12 15-16 18-19 24-26
G+(5,7,10,13) contains Petersen
   via 3 8 10 11 14 20 21 23 25 22 removing 1-2 4-6 5-17 7-27 9-12 13-28 15-16 18-19 24-26
G+(5,7,11,12) contains Petersen
   via 8 9 25 11 10 27 23 14 12 28 removing 1-2 3-4 5-6 7-13 15-16 17-20 18-21 19-24
G+(5,7,11,22) contains Petersen
   via 8 13 14 28 27 25 23 21 20 22 removing 1-2 3-7 4-6 5-17 9-12 10-11 15-16 18-19 24-26
G+(5,7,12,14) contains Petersen
   via 8 9 12 11 10 27 28 14 25 22 removing 1-2 3-4 5-6 7-13 15-16 17-20 18-19 21-23 24-26
G+(5,7,13,14) contains Petersen
   via 4 13 28 14 23 20 18 24 25 22 removing 1-6 2-8 3-7 5-27 9-12 10-11 15-16 17-21 19-26
G+(5,7,14,23) contains Petersen
   via 3 4 20 18 7 25 22 28 23 24 removing 1-6 2-8 5-27 9-12 10-11 13-14 15-16 17-21 19-26
G+(5,7,15,16) contains Petersen
   via 8 13 14 22 17 25 23 21 27 26 removing 1-6 2-7 3-4 5-20 9-12 10-11 15-24 16-28 18-19
G+(5,7,15,19) contains Petersen
   via 8 20 18 19 27 25 24 23 22 26 removing 1-2 3-7 4-6 5-17 9-12 10-11 13-14 15-28 16-21
G+(5,7,15,24) contains Petersen
   via 8 13 14 22 17 25 23 21 27 26 removing 1-6 2-7 3-4 5-20 9-12 10-11 15-16 18-19 24-28
G+(5,7,16,17) contains Petersen
   via 16 28 17 18 19 21 25 26 22 20 removing 1-6 2-7 3-4 5-27 8-10 9-12 11-13 14-23 15-24
G+(5,7,16,21) contains Petersen
   via 15 16 17 18 19 24 25 26 28 21 removing 1-6 2-7 3-4 5-27 8-10 9-12 11-13 14-23 20-22
G+(5,7,17,18) contains Petersen
   via 8 13 14 22 25 27 23 24 17 28 removing 1-2 3-7 4-20 5-6 9-12 10-11 15-19 16-21 18-26
G+(5,7,18,19) contains Petersen
   via 8 20 18 28 27 25 24 23 22 26 removing 1-2 3-7 4-6 5-17 9-12 10-11 13-14 15-19 16-21
G+(5,7,18,20) contains Petersen
   via 8 13 14 22 25 27 23 24 18 28 removing 1-2 3-7 4-20 5-6 9-12 10-11 15-16 17-21 19-26
G+(5,7,19,26) contains Petersen
   via 8 20 19 28 27 25 24 23 22 26 removing 1-2 3-7 4-6 5-17 9-12 10-11 13-14 15-16 18-21
G+(5,7,20,22) contains Petersen
   via 8 13 14 22 25 27 23 24 20 28 removing 1-2 3-7 4-6 5-17 9-12 10-11 15-16 18-21 19-26
G+(5,7,21,23) contains Petersen
   via 3 4 21 28 7 24 16 17 20 23 removing 1-6 2-8 5-27 9-12 10-11 13-14 15-19 18-26 22-25
G+(5,7,22,26) contains Petersen
   via 8 20 18 21 27 25 26 28 22 23 removing 1-2 3-7 4-6 5-17 9-12 10-11 13-14 15-16 19-24
G+(5,7,23,24) contains Petersen
   via 8 9 12 11 10 17 23 28 25 22 removing 1-6 2-7 3-4 5-20 13-14 15-16 18-19 21-27 24-26
G+(5,7,24,25) contains Petersen
   via 9 14 13 22 17 25 27 21 23 26 removing 1-6 2-7 3-4 5-20 8-10 11-12 15-16 18-19 24-28
G+(5,7,25,26) contains Petersen
   via 18 19 26 22 20 21 28 25 24 23 removing 1-2 3-7 4-6 5-17 8-27 9-12 10-11 13-14 15-16
# Jumps onto legs
G+(1,2,3,13) contains Petersen
   via 5 8 13 14 23 20 18 24 25 22 removing 1-6 2-27 3-4 7-28 9-12 10-11 15-16 17-21 19-26
G+(1,2,4,20) contains Petersen
   via 2 8 13 14 23 20 18 24 25 22 removing 1-27 3-7 4-28 5-6 9-12 10-11 15-16 17-21 19-26
# G+(1,2,5,21)
G+(1,2,5,21)+(5,28,8,9) contains Petersen
   via 5 14 11 22 20 29 28 21 23 25 removing 1-27 2-7 3-4 6-17 8-30 9-12 10-13 15-16 18-19 24-26
G+(1,2,5,21)+(5,28,8,10) contains Petersen
   via 7 8 30 11 14 20 21 23 25 22 removing 1-27 2-28 3-4 5-29 6-17 9-12 10-13 15-16 18-19 24-26
G+(1,2,5,21)+(5,28,9,12) contains Petersen
   via 9 10 11 12 30 25 22 29 13 14 removing 1-27 2-28 3-4 5-6 7-8 15-16 17-20 18-19 21-23 24-26
G+(1,2,5,21)+(5,28,9,25) contains Petersen
   via 8 9 14 13 10 28 23 25 30 29 removing 1-27 2-7 3-4 5-6 11-12 15-16 17-20 18-21 19-24
G+(1,2,5,21)+(5,28,10,11) contains Petersen
   via 10 30 11 14 13 25 22 20 21 23 removing 1-27 2-28 3-4 5-29 6-17 7-8 9-12 15-16 18-19 24-26
G+(1,2,5,21)+(5,28,10,13) contains Petersen
   via 7 8 10 11 14 20 21 23 25 22 removing 1-27 2-28 3-4 5-29 6-17 9-12 13-30 15-16 18-19 24-26
G+(1,2,5,21)+(5,28,11,12) contains Petersen
   via 8 9 25 11 10 29 23 14 12 30 removing 1-27 2-28 3-4 5-6 7-13 15-16 17-20 18-21 19-24
G+(1,2,5,21)+(5,28,11,22) contains Petersen
   via 8 13 14 30 29 25 23 21 20 22 removing 1-27 2-28 3-7 4-6 5-17 9-12 10-11 15-16 18-19 24-26
G+(1,2,5,21)+(5,28,12,14) contains Petersen
   via 8 9 12 11 10 29 30 14 25 22 removing 1-27 2-28 3-4 5-6 7-13 15-16 17-20 18-19 21-23 24-26
G+(1,2,5,21)+(5,28,13,14) contains Petersen
   via 3 13 30 14 22 28 29 26 25 23 removing 1-27 2-8 4-6 5-7 9-12 10-11 15-16 17-21 18-20 19-24
G+(1,2,5,21)+(5,28,14,23) contains Log
   via 2 7 28 29 1 5 27 8 3 18 21 30 13 20 19 23 14 22 26 25 removing 4-6 9-12 10-11 15-24 16-17
G+(1,2,5,21)+(5,28,15,16) contains Petersen
   via 14 22 16 21 23 29 30 24 25 28 removing 1-27 2-7 3-4 5-6 8-10 9-12 11-13 15-19 17-20 18-26
G+(1,2,5,21)+(5,28,15,19) contains Petersen
   via 5 20 18 19 29 25 24 23 22 26 removing 1-27 2-28 3-4 6-17 7-8 9-12 10-11 13-14 15-30 16-21
G+(1,2,5,21)+(5,28,15,24) contains Petersen
   via 14 26 19 21 23 29 30 24 25 28 removing 1-27 2-7 3-4 5-6 8-10 9-12 11-13 15-16 17-20 18-22
G+(1,2,5,21)+(5,28,16,17) contains Petersen
   via 8 13 14 17 27 24 23 28 29 30 removing 1-6 2-7 3-4 5-20 9-12 10-11 15-19 16-21 18-26 22-25
G+(1,2,5,21)+(5,28,16,21) contains Petersen
   via 8 13 14 23 24 27 17 16 29 28 removing 1-6 2-7 3-4 5-20 9-12 10-11 15-19 18-26 21-30 22-25
G+(1,2,5,21)+(5,28,17,18) contains Petersen
   via 5 6 17 30 29 25 24 23 22 26 removing 1-27 2-28 3-4 7-8 9-12 10-11 13-14 15-19 16-21 18-20
G+(1,2,5,21)+(5,28,18,19) contains Petersen
   via 5 20 18 30 29 25 24 23 22 26 removing 1-27 2-28 3-4 6-17 7-8 9-12 10-11 13-14 15-19 16-21
G+(1,2,5,21)+(5,28,18,20) contains Petersen
   via 5 6 17 18 25 29 21 23 20 30 removing 1-27 2-28 3-4 7-8 9-12 10-11 13-14 15-16 19-24 22-26
G+(1,2,5,21)+(5,28,19,26) contains Petersen
   via 17 18 19 30 21 25 24 23 22 26 removing 1-27 2-28 3-4 5-29 6-20 7-8 9-12 10-11 13-14 15-16
G+(1,2,5,21)+(5,28,20,22) contains Petersen
   via 8 13 14 22 25 29 23 24 20 30 removing 1-27 2-28 3-7 4-6 5-17 9-12 10-11 15-16 18-21 19-26
G+(1,2,5,21)+(5,28,21,23) contains Log
   via 2 7 28 29 1 5 27 8 3 18 15 23 13 20 19 24 14 22 26 25 removing 4-6 9-12 10-11 16-17 21-30
G+(1,2,5,21)+(5,28,22,26) contains Petersen
   via 15 16 17 18 19 24 25 26 30 22 removing 1-27 2-28 3-4 5-29 6-20 7-8 9-12 10-11 13-14 21-23
G+(1,2,5,21)+(5,28,23,24) contains Petersen
   via 9 14 13 29 28 25 22 21 23 30 removing 1-27 2-7 3-4 5-6 8-10 11-12 15-16 17-20 18-19 24-26
G+(1,2,5,21)+(5,28,24,25) contains Petersen
   via 9 14 13 29 28 25 22 21 23 30 removing 1-27 2-7 3-4 5-6 8-10 11-12 15-16 17-20 18-19 24-26
G+(1,2,5,21)+(5,28,25,26) contains Petersen
   via 18 19 26 22 20 21 30 25 24 23 removing 1-27 2-28 3-4 5-29 6-17 7-8 9-12 10-11 13-14 15-16
G+(1,2,5,21)+(5,28,1,17) contains Petersen
   via 8 13 14 22 27 25 23 28 29 26 removing 1-30 2-7 3-4 5-6 9-12 10-11 15-16 17-21 18-20 19-24
G+(1,2,5,21)+(5,28,2,8) contains Petersen
   via 8 13 14 22 29 25 23 28 27 26 removing 1-6 2-30 3-4 5-7 9-12 10-11 15-16 17-21 18-20 19-24
G+(1,2,5,21)+(5,28,3,13) contains Petersen
   via 2 8 13 14 22 28 29 26 25 23 removing 1-27 3-30 4-6 5-7 9-12 10-11 15-16 17-21 18-20 19-24
G+(1,2,5,21)+(5,28,4,20) contains Petersen
   via 8 13 14 23 29 25 22 20 18 24 removing 1-27 2-28 3-7 4-30 5-6 9-12 10-11 15-16 17-21 19-26
G+(1,6,3,13) contains Petersen
   via 5 8 13 14 23 20 18 24 25 22 removing 1-2 3-4 6-27 7-28 9-12 10-11 15-16 17-21 19-26
G+(2,7,4,20) contains Petersen
   via 8 13 14 23 27 25 22 20 18 24 removing 1-2 3-7 4-28 5-6 9-12 10-11 15-16 17-21 19-26
G+(3,4,1,17) contains Petersen
   via 5 8 13 14 23 20 18 24 25 22 removing 1-2 3-7 4-27 6-28 9-12 10-11 15-16 17-21 19-26
G+(3,4,2,8) contains Petersen
   via 4 8 13 14 23 20 18 24 25 22 removing 1-6 2-28 3-27 5-7 9-12 10-11 15-16 17-21 19-26
# G+(3,4,5,21)
G+(3,4,5,21)+(5,28,8,9) contains Petersen
   via 13 14 22 20 18 30 25 24 23 28 removing 1-2 3-27 4-6 5-29 7-8 9-12 10-11 15-16 17-21 19-26
G+(3,4,5,21)+(5,28,8,10) contains Petersen
   via 7 8 30 11 14 20 21 23 25 22 removing 1-2 3-27 4-28 5-29 6-17 9-12 10-13 15-16 18-19 24-26
G+(3,4,5,21)+(5,28,9,12) contains Petersen
   via 9 10 11 12 30 25 22 29 13 14 removing 1-2 3-27 4-28 5-6 7-8 15-16 17-20 18-19 21-23 24-26
G+(3,4,5,21)+(5,28,9,25) contains Petersen
   via 13 14 22 20 18 30 25 24 23 28 removing 1-2 3-27 4-6 5-29 7-8 9-12 10-11 15-16 17-21 19-26
G+(3,4,5,21)+(5,28,10,11) contains Petersen
   via 10 30 11 14 13 25 22 20 21 23 removing 1-2 3-27 4-28 5-29 6-17 7-8 9-12 15-16 18-19 24-26
G+(3,4,5,21)+(5,28,10,13) contains Petersen
   via 7 8 10 11 14 20 21 23 25 22 removing 1-2 3-27 4-28 5-29 6-17 9-12 13-30 15-16 18-19 24-26
G+(3,4,5,21)+(5,28,11,12) contains Petersen
   via 8 9 25 11 10 29 23 14 12 30 removing 1-2 3-27 4-28 5-6 7-13 15-16 17-20 18-21 19-24
G+(3,4,5,21)+(5,28,11,22) contains Petersen
   via 8 13 14 23 25 29 30 22 27 28 removing 1-2 3-7 4-6 5-17 9-12 10-11 15-16 18-21 19-24 20-26
G+(3,4,5,21)+(5,28,12,14) contains Petersen
   via 8 9 12 11 10 29 30 14 25 22 removing 1-2 3-27 4-28 5-6 7-13 15-16 17-20 18-19 21-23 24-26
G+(3,4,5,21)+(5,28,13,14) contains Petersen
   via 5 8 10 11 20 29 28 21 23 14 removing 1-2 3-7 4-27 6-17 9-12 13-30 15-16 18-19 22-26
G+(3,4,5,21)+(5,28,14,23) contains Petersen
   via 5 8 13 14 20 29 28 21 23 30 removing 1-2 3-7 4-27 6-17 9-12 10-11 15-16 18-19 22-26
G+(3,4,5,21)+(5,28,15,16) contains Petersen
   via 5 17 16 21 23 29 30 24 20 28 removing 1-2 3-27 4-6 7-8 9-10 11-13 12-25 14-22 15-19 18-26
G+(3,4,5,21)+(5,28,15,19) contains Petersen
   via 5 20 18 19 29 25 24 23 22 26 removing 1-2 3-27 4-28 6-17 7-8 9-12 10-11 13-14 15-30 16-21
G+(3,4,5,21)+(5,28,15,24) contains Petersen
   via 15 16 17 20 30 26 25 24 23 22 removing 1-2 3-27 4-6 5-29 7-8 9-12 10-11 13-14 18-19 21-28
G+(3,4,5,21)+(5,28,16,17) contains Petersen
   via 16 30 17 18 19 21 25 26 29 28 removing 1-6 2-7 3-27 4-5 8-10 9-12 11-13 14-23 15-24 20-22
G+(3,4,5,21)+(5,28,16,21) contains Petersen
   via 15 16 17 18 19 24 25 26 29 28 removing 1-6 2-7 3-27 4-5 8-10 9-12 11-13 14-23 20-22 21-30
G+(3,4,5,21)+(5,28,17,18) contains Petersen
   via 5 6 17 30 29 25 24 23 22 26 removing 1-2 3-27 4-28 7-8 9-12 10-11 13-14 15-19 16-21 18-20
G+(3,4,5,21)+(5,28,18,19) contains Petersen
   via 5 20 18 30 29 25 24 23 22 26 removing 1-2 3-27 4-28 6-17 7-8 9-12 10-11 13-14 15-19 16-21
G+(3,4,5,21)+(5,28,18,20) contains Petersen
   via 5 6 17 18 25 29 21 23 20 30 removing 1-2 3-27 4-28 7-8 9-12 10-11 13-14 15-16 19-24 22-26
G+(3,4,5,21)+(5,28,19,26) contains Petersen
   via 17 18 19 30 21 25 24 23 22 26 removing 1-2 3-27 4-28 5-29 6-20 7-8 9-12 10-11 13-14 15-16
G+(3,4,5,21)+(5,28,20,22) contains Petersen
   via 8 13 14 22 29 25 23 28 27 26 removing 1-2 3-7 4-6 5-17 9-12 10-11 15-16 18-21 19-24 20-30
G+(3,4,5,21)+(5,28,21,23) contains Petersen
   via 5 8 13 14 22 29 28 26 25 23 removing 1-2 3-7 4-27 6-17 9-12 10-11 15-16 18-20 19-24 21-30
G+(3,4,5,21)+(5,28,22,26) contains Petersen
   via 15 16 17 18 19 24 25 26 30 22 removing 1-2 3-27 4-28 5-29 6-20 7-8 9-12 10-11 13-14 21-23
G+(3,4,5,21)+(5,28,23,24) contains Petersen
   via 15 16 17 18 19 24 25 26 23 30 removing 1-2 3-27 4-6 5-29 7-8 9-12 10-11 13-14 20-22 21-28
G+(3,4,5,21)+(5,28,24,25) contains Petersen
   via 17 18 20 28 21 25 22 23 24 30 removing 1-2 3-27 4-6 5-29 7-8 9-12 10-11 13-14 15-16 19-26
G+(3,4,5,21)+(5,28,25,26) contains Petersen
   via 18 19 26 22 20 21 30 25 24 23 removing 1-2 3-27 4-28 5-29 6-17 7-8 9-12 10-11 13-14 15-16
G+(3,4,5,21)+(5,28,1,17) contains Petersen
   via 4 8 13 14 22 28 29 26 25 23 removing 1-30 2-7 3-27 5-6 9-12 10-11 15-16 17-21 18-20 19-24
G+(3,4,5,21)+(5,28,2,8) contains Petersen
   via 8 13 14 23 28 25 22 20 18 24 removing 1-2 3-27 4-6 5-29 7-30 9-12 10-11 15-16 17-21 19-26
G+(3,4,5,21)+(5,28,3,13) contains Petersen
   via 8 13 14 22 27 25 23 28 29 26 removing 1-2 3-30 4-6 5-7 9-12 10-11 15-16 17-21 18-20 19-24
G+(3,4,5,21)+(5,28,4,20) contains Petersen
   via 8 13 14 22 29 25 23 28 27 26 removing 1-2 3-7 4-30 5-6 9-12 10-11 15-16 17-21 18-20 19-24
G+(3,7,1,17) contains Petersen
   via 5 8 13 14 23 20 18 24 25 22 removing 1-2 3-4 6-28 7-27 9-12 10-11 15-16 17-21 19-26
G+(4,6,2,8) contains Petersen
   via 8 13 14 23 27 25 22 20 18 24 removing 1-6 2-28 3-4 5-7 9-12 10-11 15-16 17-21 19-26
G+(5,6,2,8) contains Petersen
   via 8 13 14 23 27 25 22 20 18 24 removing 1-6 2-28 3-4 5-7 9-12 10-11 15-16 17-21 19-26
G+(5,6,3,13) contains Petersen
   via 7 8 13 14 23 20 18 24 25 22 removing 1-2 3-28 4-6 5-27 9-12 10-11 15-16 17-21 19-26
G+(5,7,1,17) contains Petersen
   via 6 8 13 14 23 20 18 24 25 22 removing 1-28 2-7 3-4 5-27 9-12 10-11 15-16 17-21 19-26
G+(5,7,4,20) contains Petersen
   via 8 13 14 23 27 25 22 20 18 24 removing 1-2 3-7 4-28 5-6 9-12 10-11 15-16 17-21 19-26


##############################################################
# Proof of (17.3)
G=Starfish
G+(1,2,4,15) contains Petersen
   via 4 20 9 18 13 22 15 16 19 17 removing 1-21 2-3 5-11 6-7 8-14 10-12
G+(1,2,6,7) contains Petersen
   via 6 10 9 15 11 19 17 18 13 16 removing 1-21 2-14 3-4 5-12 7-22 8-20
G+(1,2,6,10) contains Petersen
   via 8 9 10 12 20 18 17 19 16 13 removing 1-21 2-3 4-15 5-11 6-22 7-14
G+(1,2,7,8) contains Petersen
   via 8 9 10 12 20 18 17 19 16 13 removing 1-5 2-21 3-14 4-15 6-11 7-22
G+(1,2,8,20) contains Petersen
   via 9 10 12 13 16 22 20 19 17 18 removing 1-5 2-21 3-14 4-15 6-11 7-8
G+(1,2,8,9) contains Petersen
   via 6 10 9 15 11 19 17 18 13 16 removing 1-21 2-3 4-20 5-12 7-14 8-22
G+(1,2,9,15) contains Petersen
   via 8 9 13 18 11 19 16 15 22 17 removing 1-21 2-3 4-20 5-12 6-10 7-14
G+(1,2,9,10) contains Petersen
   via 6 10 13 18 11 19 16 15 22 17 removing 1-21 2-3 4-20 5-12 7-14 8-9
G+(1,2,10,12) contains Petersen
   via 8 9 22 12 20 18 17 19 16 13 removing 1-21 2-3 4-15 5-11 6-10 7-14
G+(1,2,12,13) contains Petersen
   via 9 10 12 19 16 14 22 13 18 17 removing 1-21 2-3 4-15 5-11 6-7 8-20
G+(1,2,13,18) contains Petersen
   via 8 9 10 12 20 22 18 19 16 13 removing 1-21 2-3 4-15 5-11 6-7 14-17
G+(1,2,13,16) contains Petersen
   via 7 8 13 18 11 14 22 16 19 17 removing 1-21 2-3 4-20 5-12 6-10 9-15
G+(1,2,15,16) contains Petersen
   via 9 10 13 18 15 19 16 22 14 17 removing 1-21 2-3 4-20 5-12 6-11 7-8
G+(1,2,16,19) contains Petersen
   via 6 10 9 15 11 22 19 18 13 16 removing 1-21 2-3 4-20 5-12 7-8 14-17
G+(1,2,17,19) contains Petersen
   via 8 9 10 12 20 17 22 19 16 13 removing 1-5 2-21 3-14 4-15 6-7 11-18
G+(1,2,17,18) contains Petersen
   via 6 10 9 15 11 19 20 18 13 16 removing 1-21 2-14 3-4 5-12 7-8 17-22
G+(1,2,19,20) contains Petersen
   via 8 9 11 22 20 17 18 13 16 19 removing 1-5 2-21 3-14 4-15 6-7 10-12
G+(1,5,3,20) contains Petersen
   via 5 14 9 11 21 13 16 19 17 18 removing 1-2 3-22 4-15 6-7 8-20 10-12
G+(1,5,6,7) contains Petersen
   via 7 8 9 18 13 14 15 16 19 17 removing 1-2 3-20 4-5 6-22 10-12 11-21
G+(1,5,6,10) contains Petersen
   via 6 7 8 20 11 16 13 18 17 19 removing 1-21 2-14 3-4 5-12 9-15 10-22
G+(1,5,7,14) contains Petersen
   via 8 9 18 13 22 19 17 14 15 16 removing 1-2 3-20 4-5 6-7 10-12 11-21
G+(1,5,7,8) contains Petersen
   via 8 9 10 12 20 18 17 19 16 13 removing 1-2 3-14 4-15 5-21 6-11 7-22
G+(1,5,8,20) contains Petersen
   via 9 10 12 13 16 22 20 19 17 18 removing 1-2 3-14 4-15 5-21 6-11 7-8
G+(1,5,8,9) contains Petersen
   via 9 10 12 13 16 22 20 19 17 18 removing 1-2 3-14 4-15 5-21 6-11 7-8
G+(1,5,9,15) contains Petersen
   via 5 20 9 10 12 21 22 16 19 11 removing 1-2 3-14 4-15 6-7 8-17 13-18
G+(1,5,9,10) contains Petersen
   via 5 12 10 17 19 21 22 16 13 18 removing 1-2 3-14 4-15 6-11 7-8 9-20
G+(1,5,13,18) contains Petersen
   via 6 7 8 20 11 16 15 18 17 19 removing 1-21 2-14 3-4 5-12 9-10 13-22
G+(1,5,13,16) contains Petersen
   via 5 12 10 11 21 19 16 22 13 18 removing 1-2 3-14 4-15 6-7 8-17 9-20
G+(1,5,14,17) contains Petersen
   via 7 8 12 13 18 14 22 17 19 16 removing 1-2 3-20 4-5 6-10 9-15 11-21
G+(1,5,15,16) contains Petersen
   via 5 20 9 10 12 21 22 16 19 11 removing 1-2 3-14 4-15 6-7 8-17 13-18
G+(1,5,16,19) contains Petersen
   via 9 10 11 22 16 17 18 13 12 19 removing 1-2 3-14 4-15 5-21 6-7 8-20
G+(1,5,17,19) contains Petersen
   via 8 9 10 12 20 17 22 19 16 13 removing 1-2 3-14 4-15 5-21 6-7 11-18
G+(1,5,17,18) contains Petersen
   via 7 8 9 15 14 18 22 17 19 16 removing 1-2 3-20 4-5 6-10 11-21 12-13
G+(1,5,19,20) contains Petersen
   via 8 9 11 22 20 17 18 13 16 19 removing 1-2 3-14 4-15 5-21 6-7 10-12
G+(1,11,3,4) contains Petersen
   via 5 14 9 11 22 13 16 19 17 18 removing 1-21 2-3 4-15 6-7 8-20 10-12
G+(1,11,3,20) contains Petersen
   via 5 14 9 11 21 13 16 19 17 18 removing 1-2 3-22 4-15 6-7 8-20 10-12
G+(1,11,4,15) contains Petersen
   via 5 20 9 10 12 21 15 16 19 11 removing 1-2 3-14 4-22 6-7 8-17 13-18
G+(1,11,7,14) contains Petersen
   via 8 9 18 13 22 19 17 14 15 16 removing 1-2 3-20 4-5 6-7 10-12 11-21
G+(1,11,7,8) contains Petersen
   via 8 9 10 12 20 18 17 19 16 13 removing 1-2 3-14 4-15 5-21 6-11 7-22
G+(1,11,8,20) contains Petersen
   via 9 10 12 13 16 22 20 19 17 18 removing 1-2 3-14 4-15 5-21 6-11 7-8
G+(1,11,8,9) contains Petersen
   via 9 10 12 13 16 22 20 19 17 18 removing 1-2 3-14 4-15 5-21 6-11 7-8
G+(1,11,9,15) contains Petersen
   via 5 20 9 10 12 21 22 16 19 11 removing 1-2 3-14 4-15 6-7 8-17 13-18
G+(1,11,9,10) contains Petersen
   via 5 12 10 17 19 21 22 16 13 18 removing 1-2 3-14 4-15 6-11 7-8 9-20
G+(1,11,10,12) contains Petersen
   via 8 9 22 12 20 18 17 19 16 13 removing 1-5 2-3 4-15 6-10 7-14 11-21
G+(1,11,12,13) contains Petersen
   via 9 10 12 19 16 14 22 13 18 17 removing 1-5 2-3 4-15 6-7 8-20 11-21
G+(1,11,13,16) contains Petersen
   via 5 12 10 11 21 19 16 22 13 18 removing 1-2 3-14 4-15 6-7 8-17 9-20
G+(1,11,14,17) contains Petersen
   via 7 8 12 13 18 14 22 17 19 16 removing 1-2 3-20 4-5 6-10 9-15 11-21
G+(1,11,15,16) contains Petersen
   via 5 20 9 10 12 21 22 16 19 11 removing 1-2 3-14 4-15 6-7 8-17 13-18
G+(1,11,16,19) contains Petersen
   via 9 10 11 22 16 17 18 13 12 19 removing 1-2 3-14 4-15 5-21 6-7 8-20
G+(1,11,17,19) contains Petersen
   via 8 9 10 12 20 17 22 19 16 13 removing 1-2 3-14 4-15 5-21 6-7 11-18
G+(1,11,19,20) contains Petersen
   via 8 9 11 22 20 17 18 13 16 19 removing 1-2 3-14 4-15 5-21 6-7 10-12
G+(2,3,5,12) contains Petersen
   via 5 11 10 12 22 16 19 17 18 13 removing 1-2 3-21 4-20 6-7 8-14 9-15
G+(2,3,6,7) contains Petersen
   via 6 10 9 15 11 19 17 18 13 16 removing 1-2 3-4 5-12 7-22 8-20 14-21
G+(2,3,6,10) contains Petersen
   via 8 9 10 12 20 18 17 19 16 13 removing 1-2 3-21 4-15 5-11 6-22 7-14
G+(2,3,6,11) contains Petersen
   via 9 10 22 11 15 17 19 16 13 18 removing 1-2 3-4 5-12 6-7 8-20 14-21
G+(2,3,7,8) contains Petersen
   via 8 9 10 12 20 18 17 19 16 13 removing 1-5 2-14 3-21 4-15 6-11 7-22
G+(2,3,8,9) contains Petersen
   via 6 10 9 15 11 19 17 18 13 16 removing 1-2 3-21 4-20 5-12 7-14 8-22
G+(2,3,9,15) contains Petersen
   via 8 9 13 18 11 19 16 15 22 17 removing 1-2 3-21 4-20 5-12 6-10 7-14
G+(2,3,9,10) contains Petersen
   via 6 10 13 18 11 19 16 15 22 17 removing 1-2 3-21 4-20 5-12 7-14 8-9
G+(2,3,10,12) contains Petersen
   via 8 9 22 12 20 18 17 19 16 13 removing 1-2 3-21 4-15 5-11 6-10 7-14
G+(2,3,11,18) contains Petersen
   via 7 8 18 22 11 14 17 19 20 21 removing 1-2 3-4 5-12 6-10 9-15 13-16
G+(2,3,12,13) contains Petersen
   via 9 10 12 19 16 14 22 13 18 17 removing 1-2 3-21 4-15 5-11 6-7 8-20
G+(2,3,13,18) contains Petersen
   via 8 9 10 12 20 22 18 19 16 13 removing 1-2 3-21 4-15 5-11 6-7 14-17
G+(2,3,13,16) contains Petersen
   via 7 8 13 18 11 14 22 16 19 17 removing 1-2 3-21 4-20 5-12 6-10 9-15
G+(2,3,15,16) contains Petersen
   via 9 10 13 18 15 19 16 22 14 17 removing 1-2 3-21 4-20 5-12 6-11 7-8
G+(2,3,16,19) contains Petersen
   via 6 10 9 15 11 22 19 18 13 16 removing 1-2 3-21 4-20 5-12 7-8 14-17
G+(2,3,17,19) contains Petersen
   via 8 9 10 12 20 17 22 19 16 13 removing 1-5 2-14 3-21 4-15 6-7 11-18
G+(2,3,17,18) contains Petersen
   via 6 10 9 15 11 19 20 18 13 16 removing 1-2 3-4 5-12 7-8 14-21 17-22
G+(2,14,4,5) contains Petersen
   via 4 11 10 12 22 16 19 17 18 13 removing 1-5 2-21 3-20 6-7 8-14 9-15
G+(2,14,4,15) contains Petersen
   via 4 20 9 18 13 22 15 16 19 17 removing 1-2 3-21 5-11 6-7 8-14 10-12
G+(2,14,5,12) contains Petersen
   via 5 11 10 12 22 16 19 17 18 13 removing 1-2 3-21 4-20 6-7 8-14 9-15
G+(2,14,6,10) contains Petersen
   via 8 9 10 12 20 18 17 19 16 13 removing 1-2 3-21 4-15 5-11 6-22 7-14
G+(2,14,6,11) contains Petersen
   via 9 10 22 11 15 17 19 16 13 18 removing 1-2 3-4 5-12 6-7 8-20 14-21
G+(2,14,8,20) contains Petersen
   via 9 10 12 13 16 22 20 19 17 18 removing 1-5 2-3 4-15 6-11 7-8 14-21
G+(2,14,8,9) contains Petersen
   via 6 10 9 15 11 19 17 18 13 16 removing 1-2 3-21 4-20 5-12 7-14 8-22
G+(2,14,9,15) contains Petersen
   via 8 9 13 18 11 19 16 15 22 17 removing 1-2 3-21 4-20 5-12 6-10 7-14
G+(2,14,9,10) contains Petersen
   via 6 10 13 18 11 19 16 15 22 17 removing 1-2 3-21 4-20 5-12 7-14 8-9
G+(2,14,10,12) contains Petersen
   via 8 9 22 12 20 18 17 19 16 13 removing 1-2 3-21 4-15 5-11 6-10 7-14
G+(2,14,11,18) contains Petersen
   via 7 8 18 22 11 14 17 19 20 21 removing 1-2 3-4 5-12 6-10 9-15 13-16
G+(2,14,12,13) contains Petersen
   via 9 10 12 19 16 14 22 13 18 17 removing 1-2 3-21 4-15 5-11 6-7 8-20
G+(2,14,13,18) contains Petersen
   via 8 9 10 12 20 22 18 19 16 13 removing 1-2 3-21 4-15 5-11 6-7 14-17
G+(2,14,13,16) contains Petersen
   via 7 8 13 18 11 14 22 16 19 17 removing 1-2 3-21 4-20 5-12 6-10 9-15
G+(2,14,15,16) contains Petersen
   via 9 10 13 18 15 19 16 22 14 17 removing 1-2 3-21 4-20 5-12 6-11 7-8
G+(2,14,16,19) contains Petersen
   via 6 10 9 15 11 22 19 18 13 16 removing 1-2 3-21 4-20 5-12 7-8 14-17
G+(2,14,19,20) contains Petersen
   via 8 9 11 21 14 20 18 17 19 22 removing 1-5 2-3 4-15 6-7 10-12 13-16
G+(3,4,6,7) contains Petersen
   via 6 10 9 15 11 19 17 18 13 16 removing 1-2 3-14 4-21 5-12 7-22 8-20
G+(3,4,6,10) contains Petersen
   via 9 10 22 11 15 17 19 16 13 18 removing 1-2 3-14 4-21 5-12 6-7 8-20
G+(3,4,6,11) contains Petersen
   via 9 10 22 11 15 17 19 16 13 18 removing 1-2 3-14 4-21 5-12 6-7 8-20
G+(3,4,7,14) contains Petersen
   via 3 20 8 13 18 21 22 17 19 16 removing 1-5 2-14 4-12 6-7 9-15 10-11
G+(3,4,7,8) contains Petersen
   via 6 7 22 20 11 16 13 18 17 19 removing 1-5 2-14 3-21 4-15 8-9 10-12
G+(3,4,8,9) contains Petersen
   via 6 10 9 15 11 19 17 18 13 16 removing 1-2 3-20 4-21 5-12 7-14 8-22
G+(3,4,9,10) contains Petersen
   via 4 15 9 17 18 21 22 13 16 19 removing 1-2 3-14 5-12 6-7 8-20 10-11
G+(3,4,10,12) contains Petersen
   via 4 15 9 10 11 21 20 19 16 22 removing 1-2 3-14 5-12 6-7 8-17 13-18
G+(3,4,11,18) contains Petersen
   via 7 8 13 16 11 17 18 22 20 19 removing 1-2 3-14 4-21 5-12 6-10 9-15
G+(3,4,12,13) contains Petersen
   via 4 15 9 10 11 21 20 19 16 22 removing 1-2 3-14 5-12 6-7 8-17 13-18
G+(3,4,13,18) contains Petersen
   via 9 10 13 16 15 20 22 18 17 19 removing 1-2 3-14 4-21 5-12 6-11 7-8
G+(3,4,13,16) contains Petersen
   via 4 15 9 13 18 21 20 19 16 22 removing 1-2 3-14 5-12 6-7 8-17 10-11
G+(3,4,14,17) contains Petersen
   via 3 20 8 13 18 21 22 17 19 16 removing 1-5 2-14 4-12 6-7 9-15 10-11
G+(3,4,16,19) contains Petersen
   via 6 10 9 15 11 22 19 18 13 16 removing 1-2 3-20 4-21 5-12 7-8 14-17
G+(3,4,17,19) contains Petersen
   via 9 10 11 19 16 17 18 13 12 22 removing 1-5 2-14 3-21 4-15 6-7 8-20
G+(3,4,17,18) contains Petersen
   via 6 10 9 15 11 19 20 18 13 16 removing 1-2 3-14 4-21 5-12 7-8 17-22
G+(3,20,5,12) contains Petersen
   via 5 15 9 10 11 22 20 19 16 12 removing 1-2 3-14 4-21 6-7 8-17 13-18
G+(3,20,6,7) contains Petersen
   via 6 10 9 15 11 19 17 18 13 16 removing 1-2 3-14 4-21 5-12 7-22 8-20
G+(3,20,6,10) contains Petersen
   via 9 10 22 11 15 17 19 16 13 18 removing 1-2 3-14 4-21 5-12 6-7 8-20
G+(3,20,6,11) contains Petersen
   via 9 10 22 11 15 17 19 16 13 18 removing 1-2 3-14 4-21 5-12 6-7 8-20
G+(3,20,7,14) contains Petersen
   via 7 8 12 13 18 22 14 17 20 21 removing 1-11 2-3 4-5 6-10 9-15 16-19
G+(3,20,9,15) contains Petersen
   via 8 9 13 18 11 20 16 15 22 21 removing 1-2 3-4 5-12 6-10 7-14 17-19
G+(3,20,9,10) contains Petersen
   via 4 15 9 17 18 21 22 13 16 19 removing 1-2 3-14 5-12 6-7 8-20 10-11
G+(3,20,10,12) contains Petersen
   via 4 15 9 10 11 21 20 19 16 22 removing 1-2 3-14 5-12 6-7 8-17 13-18
G+(3,20,11,18) contains Petersen
   via 7 8 13 16 11 17 18 22 20 19 removing 1-2 3-14 4-21 5-12 6-10 9-15
G+(3,20,12,13) contains Petersen
   via 4 15 9 10 11 21 20 19 16 22 removing 1-2 3-14 5-12 6-7 8-17 13-18
G+(3,20,13,18) contains Petersen
   via 9 10 13 16 15 20 22 18 17 19 removing 1-2 3-14 4-21 5-12 6-11 7-8
G+(3,20,13,16) contains Petersen
   via 4 15 9 13 18 21 20 19 16 22 removing 1-2 3-14 5-12 6-7 8-17 10-11
G+(3,20,14,17) contains Petersen
   via 8 9 15 16 14 20 21 22 17 19 removing 1-11 2-3 4-5 6-7 10-12 13-18
G+(3,20,15,16) contains Petersen
   via 9 10 14 17 15 20 21 22 16 19 removing 1-2 3-4 5-12 6-11 7-8 13-18
G+(3,20,17,18) contains Petersen
   via 6 10 9 15 11 19 20 18 13 16 removing 1-2 3-14 4-21 5-12 7-8 17-22
G+(4,5,6,7) contains Petersen
   via 7 8 9 18 13 14 15 16 19 17 removing 1-2 3-20 4-21 5-11 6-22 10-12
G+(4,5,6,10) contains Petersen
   via 6 7 8 20 11 16 13 18 17 19 removing 1-5 2-14 3-4 9-15 10-22 12-21
G+(4,5,6,11) contains Petersen
   via 7 8 20 11 22 17 19 16 13 18 removing 1-5 2-14 3-4 6-10 9-15 12-21
G+(4,5,7,14) contains Petersen
   via 8 9 18 13 22 19 17 14 15 16 removing 1-2 3-20 4-21 5-11 6-7 10-12
G+(4,5,7,8) contains Petersen
   via 8 9 18 13 22 19 17 14 15 16 removing 1-2 3-20 4-21 5-11 6-7 10-12
G+(4,5,8,20) contains Petersen
   via 4 15 9 22 21 17 18 13 16 19 removing 1-2 3-20 5-11 6-7 8-14 10-12
G+(4,5,8,9) contains Petersen
   via 7 8 22 18 13 14 15 16 19 17 removing 1-2 3-20 4-21 5-12 6-11 9-10
G+(4,5,9,10) contains Petersen
   via 7 8 9 18 13 14 15 16 19 17 removing 1-2 3-20 4-21 5-12 6-11 10-22
G+(4,5,11,18) contains Petersen
   via 9 10 11 22 15 17 19 16 13 18 removing 1-5 2-14 3-4 6-7 8-20 12-21
G+(4,5,13,18) contains Petersen
   via 6 7 8 20 11 16 15 18 17 19 removing 1-5 2-14 3-4 9-10 12-21 13-22
G+(4,5,13,16) contains Petersen
   via 7 8 9 13 22 14 15 16 19 17 removing 1-2 3-20 4-21 5-12 6-10 11-18
G+(4,5,14,17) contains Petersen
   via 7 8 12 13 18 14 22 17 19 16 removing 1-2 3-20 4-21 5-11 6-10 9-15
G+(4,5,16,19) contains Petersen
   via 7 8 13 18 11 14 16 22 19 17 removing 1-2 3-20 4-21 5-12 6-10 9-15
G+(4,5,17,19) contains Petersen
   via 8 9 12 13 18 19 22 17 15 16 removing 1-2 3-20 4-21 5-11 6-10 7-14
G+(4,5,17,18) contains Petersen
   via 7 8 9 15 14 18 22 17 19 16 removing 1-2 3-20 4-21 5-11 6-10 12-13
G+(4,5,19,20) contains Petersen
   via 4 15 9 22 21 17 18 13 16 19 removing 1-2 3-20 5-11 6-7 8-14 10-12
G+(4,15,6,7) contains Petersen
   via 7 8 20 11 22 17 19 16 13 18 removing 1-2 3-14 4-21 5-12 6-10 9-15
G+(4,15,6,10) contains Petersen
   via 6 7 8 20 11 16 13 18 17 19 removing 1-2 3-14 4-21 5-12 9-15 10-22
G+(4,15,6,11) contains Petersen
   via 7 8 20 11 22 17 19 16 13 18 removing 1-2 3-14 4-21 5-12 6-10 9-15
G+(4,15,7,14) contains Petersen
   via 4 20 9 18 13 21 15 16 19 17 removing 1-2 3-14 5-11 6-7 8-22 10-12
G+(4,15,7,8) contains Petersen
   via 4 20 9 18 13 21 15 16 19 17 removing 1-2 3-14 5-11 6-7 8-22 10-12
G+(4,15,8,20) contains Petersen
   via 8 9 11 18 17 22 20 19 15 21 removing 1-5 2-14 3-4 6-7 10-12 13-16
G+(4,15,10,12) contains Petersen
   via 9 10 22 12 14 16 19 17 18 13 removing 1-11 2-3 4-5 6-7 8-20 15-21
G+(4,15,11,18) contains Petersen
   via 9 10 11 22 15 17 19 16 13 18 removing 1-2 3-14 4-21 5-12 6-7 8-20
G+(4,15,12,13) contains Petersen
   via 8 9 12 17 18 20 22 13 16 19 removing 1-11 2-3 4-5 6-10 7-14 15-21
G+(4,15,13,18) contains Petersen
   via 6 7 8 20 11 16 15 18 17 19 removing 1-2 3-14 4-21 5-12 9-10 13-22
G+(4,15,14,17) contains Petersen
   via 4 20 9 18 13 21 15 16 19 17 removing 1-2 3-14 5-11 6-7 8-22 10-12
G+(4,15,17,19) contains Petersen
   via 4 20 9 18 13 21 15 16 19 22 removing 1-2 3-14 5-11 6-7 8-17 10-12
G+(4,15,17,18) contains Petersen
   via 9 10 13 16 15 20 18 22 17 19 removing 1-2 3-14 4-21 5-12 6-11 7-8
G+(4,15,19,20) contains Petersen
   via 9 10 12 13 16 20 22 19 17 18 removing 1-5 2-14 3-4 6-11 7-8 15-21
G+(5,12,6,7) contains Petersen
   via 5 21 8 9 15 11 19 16 12 10 removing 1-2 3-14 4-20 6-22 7-17 13-18
G+(5,12,6,11) contains Petersen
   via 7 8 20 11 22 17 19 16 13 18 removing 1-5 2-14 3-4 6-10 9-15 12-21
G+(5,12,7,14) contains Petersen
   via 5 11 10 12 21 16 19 17 18 13 removing 1-2 3-14 4-20 6-7 8-22 9-15
G+(5,12,7,8) contains Petersen
   via 5 11 10 12 21 16 19 17 18 13 removing 1-2 3-14 4-20 6-7 8-22 9-15
G+(5,12,8,20) contains Petersen
   via 5 15 9 10 11 21 22 19 16 12 removing 1-2 3-14 4-20 6-7 8-17 13-18
G+(5,12,8,9) contains Petersen
   via 5 15 9 10 11 21 22 19 16 12 removing 1-2 3-14 4-20 6-7 8-17 13-18
G+(5,12,9,15) contains Petersen
   via 9 10 13 18 22 19 16 15 14 17 removing 1-2 3-20 4-5 6-11 7-8 12-21
G+(5,12,11,18) contains Petersen
   via 9 10 11 22 15 17 19 16 13 18 removing 1-5 2-14 3-4 6-7 8-20 12-21
G+(5,12,14,17) contains Petersen
   via 5 11 10 12 21 16 19 17 18 13 removing 1-2 3-14 4-20 6-7 8-22 9-15
G+(5,12,15,16) contains Petersen
   via 8 9 13 18 11 19 16 22 15 17 removing 1-2 3-20 4-5 6-10 7-14 12-21
G+(5,12,16,19) contains Petersen
   via 5 15 9 12 21 18 19 22 16 13 removing 1-2 3-14 4-20 6-7 8-17 10-11
G+(5,12,17,19) contains Petersen
   via 5 11 10 12 21 16 19 22 18 13 removing 1-2 3-14 4-20 6-7 8-17 9-15
G+(5,12,17,18) contains Petersen
   via 5 11 10 12 21 16 19 22 18 13 removing 1-2 3-14 4-20 6-7 8-17 9-15
G+(5,12,19,20) contains Petersen
   via 5 15 9 10 11 21 22 19 16 12 removing 1-2 3-14 4-20 6-7 8-17 13-18
G+(6,7,9,15) contains Petersen
   via 7 8 20 11 21 17 19 16 13 18 removing 1-2 3-14 4-15 5-12 6-10 9-22
G+(6,7,12,13) contains Petersen
   via 7 9 10 12 22 17 18 13 16 19 removing 1-2 3-14 4-15 5-11 6-21 8-20
G+(6,7,13,18) contains Petersen
   via 8 9 10 12 20 22 18 19 16 13 removing 1-2 3-14 4-15 5-11 6-21 7-17
G+(6,7,13,16) contains Petersen
   via 8 9 15 11 21 19 16 22 13 18 removing 1-2 3-14 4-20 5-12 6-10 7-17
G+(6,7,15,16) contains Petersen
   via 9 10 13 18 15 19 16 22 21 17 removing 1-2 3-14 4-20 5-12 6-11 7-8
G+(6,7,16,19) contains Petersen
   via 6 10 9 15 11 22 19 18 13 16 removing 1-2 3-14 4-20 5-12 7-21 8-17
G+(6,7,17,19) contains Petersen
   via 6 10 9 15 11 22 17 18 13 16 removing 1-2 3-14 4-20 5-12 7-21 8-19
G+(6,7,17,18) contains Petersen
   via 8 9 10 12 20 22 17 19 16 13 removing 1-5 2-3 4-15 6-21 7-14 11-18
G+(6,7,19,20) contains Petersen
   via 6 10 9 15 11 19 17 18 13 16 removing 1-2 3-14 4-20 5-12 7-21 8-22
G+(6,10,8,20) contains Petersen
   via 9 10 21 11 15 17 19 16 13 18 removing 1-2 3-14 4-20 5-12 6-7 8-22
G+(6,10,13,18) contains Petersen
   via 7 8 9 22 13 14 15 16 19 17 removing 1-2 3-20 4-5 6-21 10-12 11-18
G+(6,10,13,16) contains Petersen
   via 6 8 9 15 11 22 13 18 19 16 removing 1-2 3-14 4-20 5-12 7-17 10-21
G+(6,10,14,17) contains Petersen
   via 8 9 10 12 20 18 17 19 16 13 removing 1-2 3-14 4-15 5-11 6-21 7-22
G+(6,10,15,16) contains Petersen
   via 9 10 13 18 15 19 16 22 21 17 removing 1-2 3-14 4-20 5-12 6-11 7-8
G+(6,10,16,19) contains Petersen
   via 9 10 21 11 15 19 22 16 13 18 removing 1-2 3-14 4-20 5-12 6-7 8-17
G+(6,10,17,19) contains Petersen
   via 9 10 21 11 15 17 22 16 13 18 removing 1-2 3-14 4-20 5-12 6-7 8-19
G+(6,10,17,18) contains Petersen
   via 8 9 10 12 20 18 22 19 16 13 removing 1-2 3-14 4-15 5-11 6-21 7-17
G+(6,10,19,20) contains Petersen
   via 9 10 21 11 15 17 19 16 13 18 removing 1-2 3-14 4-20 5-12 6-7 8-22
G+(6,11,8,20) contains Petersen
   via 9 10 21 11 15 17 19 16 13 18 removing 1-2 3-14 4-20 5-12 6-7 8-22
G+(6,11,8,9) contains Petersen
   via 9 10 12 13 16 22 20 19 17 18 removing 1-2 3-14 4-15 5-11 6-21 7-8
G+(6,11,9,15) contains Petersen
   via 7 8 20 11 21 17 19 16 13 18 removing 1-2 3-14 4-15 5-12 6-10 9-22
G+(6,11,12,13) contains Petersen
   via 7 8 9 18 13 14 15 16 19 17 removing 1-2 3-20 4-5 6-10 11-21 12-22
G+(6,11,13,16) contains Petersen
   via 8 9 15 11 21 19 16 22 13 18 removing 1-2 3-14 4-20 5-12 6-10 7-17
G+(6,11,14,17) contains Petersen
   via 8 9 10 12 20 18 17 19 16 13 removing 1-5 2-3 4-15 6-7 11-21 14-22
G+(6,11,15,16) contains Petersen
   via 6 10 9 15 22 17 19 16 13 18 removing 1-2 3-14 4-20 5-12 7-8 11-21
G+(6,11,16,19) contains Petersen
   via 9 10 21 11 15 19 22 16 13 18 removing 1-2 3-14 4-20 5-12 6-7 8-17
G+(6,11,17,19) contains Petersen
   via 9 10 21 11 15 17 22 16 13 18 removing 1-2 3-14 4-20 5-12 6-7 8-19
G+(6,11,19,20) contains Petersen
   via 9 10 21 11 15 17 19 16 13 18 removing 1-2 3-14 4-20 5-12 6-7 8-22
G+(7,14,9,15) contains Petersen
   via 8 9 13 18 11 19 16 15 22 17 removing 1-2 3-14 4-20 5-12 6-10 7-21
G+(7,14,9,10) contains Petersen
   via 6 10 13 18 11 19 16 15 22 17 removing 1-2 3-14 4-20 5-12 7-21 8-9
G+(7,14,10,12) contains Petersen
   via 8 9 22 12 20 18 17 19 16 13 removing 1-2 3-14 4-15 5-11 6-10 7-21
G+(7,14,11,18) contains Petersen
   via 8 9 10 12 20 18 17 19 16 13 removing 1-5 2-3 4-15 6-7 11-22 14-21
G+(7,14,12,13) contains Petersen
   via 9 10 12 19 16 21 22 13 18 17 removing 1-2 3-14 4-15 5-11 6-7 8-20
G+(7,14,13,18) contains Petersen
   via 8 9 10 12 20 22 18 19 16 13 removing 1-2 3-14 4-15 5-11 6-7 17-21
G+(7,14,13,16) contains Petersen
   via 7 8 13 18 11 21 22 16 19 17 removing 1-2 3-14 4-20 5-12 6-10 9-15
G+(7,14,15,16) contains Petersen
   via 9 10 13 18 15 19 16 22 21 17 removing 1-2 3-14 4-20 5-12 6-11 7-8
G+(7,14,16,19) contains Petersen
   via 6 10 9 15 11 22 19 18 13 16 removing 1-2 3-14 4-20 5-12 7-8 17-21
G+(7,14,19,20) contains Petersen
   via 6 10 9 15 11 22 20 18 13 16 removing 1-2 3-4 5-12 7-8 14-21 17-19
G+(7,8,10,12) contains Petersen
   via 6 7 21 20 11 16 13 18 17 19 removing 1-2 3-14 4-15 5-12 8-9 10-22
G+(7,8,11,18) contains Petersen
   via 6 10 8 22 11 17 19 16 13 18 removing 1-2 3-14 4-20 5-12 7-21 9-15
G+(7,8,12,13) contains Petersen
   via 9 10 12 19 16 21 22 13 18 17 removing 1-2 3-14 4-15 5-11 6-7 8-20
G+(7,8,13,18) contains Petersen
   via 8 9 10 13 22 19 17 18 15 16 removing 1-2 3-14 4-20 5-12 6-11 7-21
G+(7,8,13,16) contains Petersen
   via 8 9 15 11 21 19 16 22 13 18 removing 1-2 3-14 4-20 5-12 6-10 7-17
G+(7,8,15,16) contains Petersen
   via 7 10 9 15 22 17 19 16 13 18 removing 1-2 3-14 4-20 5-12 6-11 8-21
G+(7,8,16,19) contains Petersen
   via 6 10 9 15 11 22 19 18 13 16 removing 1-2 3-14 4-20 5-12 7-17 8-21
G+(7,8,17,19) contains Petersen
   via 7 21 8 13 16 14 20 19 22 17 removing 1-2 3-4 5-12 6-10 9-15 11-18
G+(7,8,17,18) contains Petersen
   via 6 10 9 15 11 17 22 18 13 16 removing 1-2 3-14 4-20 5-12 7-21 8-19
G+(8,20,10,12) contains Petersen
   via 8 9 11 20 21 17 18 13 16 19 removing 1-2 3-14 4-15 5-12 6-7 10-22
G+(8,20,11,18) contains Petersen
   via 7 8 13 16 11 17 18 22 21 19 removing 1-2 3-14 4-20 5-12 6-10 9-15
G+(8,20,12,13) contains Petersen
   via 8 9 10 20 21 17 18 13 16 19 removing 1-2 3-14 4-15 5-11 6-7 12-22
G+(8,20,13,18) contains Petersen
   via 9 10 13 16 15 21 22 18 17 19 removing 1-2 3-14 4-20 5-12 6-11 7-8
G+(8,20,13,16) contains Petersen
   via 8 9 12 13 17 21 20 19 16 22 removing 1-2 3-14 4-15 5-11 6-7 10-18
G+(8,20,14,17) contains Petersen
   via 6 10 9 15 11 20 21 18 13 16 removing 1-2 3-4 5-12 7-8 14-22 17-19
G+(8,20,15,16) contains Petersen
   via 6 7 14 12 10 18 17 20 21 13 removing 1-11 2-3 4-5 8-9 15-22 16-19
G+(8,20,17,18) contains Petersen
   via 6 10 9 15 11 19 21 18 13 16 removing 1-2 3-14 4-20 5-12 7-8 17-22
G+(8,9,11,18) contains Petersen
   via 6 8 21 9 10 11 22 18 19 15 removing 1-2 3-14 4-20 5-12 7-17 13-16
G+(8,9,12,13) contains Petersen
   via 9 10 12 19 16 21 22 13 18 17 removing 1-2 3-14 4-15 5-11 6-7 8-20
G+(8,9,13,18) contains Petersen
   via 9 10 13 16 15 21 22 18 17 19 removing 1-2 3-14 4-20 5-12 6-11 7-8
G+(8,9,13,16) contains Petersen
   via 7 8 20 12 10 17 19 16 22 13 removing 1-2 3-14 4-15 5-11 6-18 9-21
G+(8,9,14,17) contains Petersen
   via 6 10 9 15 11 19 17 18 13 16 removing 1-2 3-14 4-20 5-12 7-22 8-21
G+(8,9,16,19) contains Petersen
   via 8 21 9 17 14 20 15 16 22 19 removing 1-11 2-3 4-5 6-7 10-12 13-18
G+(8,9,17,19) contains Petersen
   via 6 10 9 15 11 19 22 18 13 16 removing 1-2 3-14 4-20 5-12 7-17 8-21
G+(8,9,17,18) contains Petersen
   via 6 10 9 15 11 19 22 18 13 16 removing 1-2 3-14 4-20 5-12 7-17 8-21
G+(9,15,11,18) contains Petersen
   via 6 10 9 21 15 17 19 16 13 18 removing 1-2 3-14 4-20 5-12 7-8 11-22
G+(9,15,12,13) contains Petersen
   via 6 7 8 20 11 15 21 18 17 19 removing 1-5 2-14 3-4 9-10 12-22 13-16
G+(9,15,13,18) contains Petersen
   via 9 10 11 15 21 19 18 22 13 16 removing 1-2 3-14 4-20 5-12 6-7 8-17
G+(9,15,14,17) contains Petersen
   via 8 9 13 18 11 19 16 15 21 17 removing 1-2 3-14 4-20 5-12 6-10 7-22
G+(9,15,17,19) contains Petersen
   via 8 9 13 18 11 19 16 15 21 22 removing 1-2 3-14 4-20 5-12 6-10 7-17
G+(9,15,17,18) contains Petersen
   via 8 9 13 18 11 19 16 15 21 22 removing 1-2 3-14 4-20 5-12 6-10 7-17
G+(9,15,19,20) contains Petersen
   via 6 7 14 12 10 18 17 22 20 13 removing 1-11 2-3 4-5 8-9 15-21 16-19
G+(9,10,11,18) contains Petersen
   via 6 8 9 21 10 11 15 16 19 22 removing 1-2 3-14 4-20 5-12 7-17 13-18
G+(9,10,13,18) contains Petersen
   via 6 8 9 15 11 13 22 18 19 16 removing 1-2 3-14 4-20 5-12 7-17 10-21
G+(9,10,13,16) contains Petersen
   via 9 21 10 12 15 17 19 16 22 13 removing 1-5 2-14 3-4 6-7 8-20 11-18
G+(9,10,14,17) contains Petersen
   via 6 10 13 18 11 19 16 15 21 17 removing 1-2 3-14 4-20 5-12 7-22 8-9
G+(9,10,16,19) contains Petersen
   via 7 8 20 12 10 17 19 22 16 13 removing 1-2 3-14 4-15 5-11 6-18 9-21
G+(9,10,17,19) contains Petersen
   via 7 8 9 21 10 17 15 16 19 22 removing 1-2 3-14 4-20 5-12 6-11 13-18
G+(9,10,17,18) contains Petersen
   via 6 10 13 18 11 19 16 15 21 22 removing 1-2 3-14 4-20 5-12 7-17 8-9
G+(9,10,19,20) contains Petersen
   via 8 9 16 13 20 17 19 22 21 18 removing 1-2 3-14 4-15 5-11 6-7 10-12
G+(10,12,11,18) contains Petersen
   via 7 8 9 18 13 14 15 16 19 17 removing 1-2 3-20 4-5 6-10 11-22 12-21
G+(10,12,14,17) contains Petersen
   via 8 9 21 12 20 18 17 19 16 13 removing 1-2 3-14 4-15 5-11 6-10 7-22
G+(10,12,15,16) contains Petersen
   via 6 7 8 20 11 22 15 18 17 19 removing 1-5 2-14 3-4 9-10 12-21 13-16
G+(10,12,16,19) contains Petersen
   via 9 10 21 12 20 16 22 19 18 13 removing 1-2 3-14 4-15 5-11 6-7 8-17
G+(10,12,17,19) contains Petersen
   via 8 9 21 12 20 17 22 19 16 13 removing 1-2 3-14 4-15 5-11 6-7 10-18
G+(10,12,17,18) contains Petersen
   via 8 9 21 12 20 18 22 19 16 13 removing 1-2 3-14 4-15 5-11 6-10 7-17
G+(10,12,19,20) contains Petersen
   via 8 9 10 22 20 17 18 13 16 19 removing 1-2 3-14 4-15 5-11 6-7 12-21
G+(11,18,15,16) contains Petersen
   via 9 10 11 21 22 17 19 16 13 18 removing 1-2 3-14 4-15 5-12 6-7 8-20
G+(11,18,16,19) contains Petersen
   via 9 10 12 13 16 17 19 22 21 18 removing 1-2 3-14 4-15 5-11 6-7 8-20
G+(11,18,19,20) contains Petersen
   via 7 8 13 16 11 17 18 21 22 19 removing 1-2 3-14 4-20 5-12 6-10 9-15
G+(12,13,14,17) contains Petersen
   via 9 10 12 19 16 22 21 13 18 17 removing 1-2 3-14 4-15 5-11 6-7 8-20
G+(12,13,17,19) contains Petersen
   via 9 10 11 19 16 17 18 13 21 22 removing 1-2 3-14 4-15 5-12 6-7 8-20
G+(12,13,19,20) contains Petersen
   via 9 10 21 13 16 20 22 19 17 18 removing 1-2 3-14 4-15 5-12 6-11 7-8
G+(13,18,19,20) contains Petersen
   via 9 10 13 16 15 22 21 18 17 19 removing 1-2 3-14 4-20 5-12 6-11 7-8
G+(13,16,14,17) contains Petersen
   via 7 8 13 18 11 22 21 16 19 17 removing 1-2 3-14 4-20 5-12 6-10 9-15
G+(14,17,15,16) contains Petersen
   via 9 10 13 18 15 19 16 22 21 17 removing 1-2 3-14 4-20 5-12 6-11 7-8
G+(15,16,17,18) contains Petersen
   via 9 10 13 16 21 20 18 22 17 19 removing 1-2 3-14 4-15 5-12 6-11 7-8


##############################################################
# Proof of (18.1), claim (1)
G=Jaws11
# Testing augmenting paths from X={ 1 2 3 21 22 23 24}
# Direct jumps
G+(1,21,4,5) contains Petersen
   via 13 14 15 16 18 23 20 19 21 22 removing 1-25 2-3 4-26 5-6 7-24 8-12 9-10 11-17
G+(1,21,4,10) contains Petersen
   via 3 9 10 16 20 23 24 19 18 17 removing 1-13 2-21 4-26 5-6 7-8 11-12 14-15 22-25
G+(1,21,5,6) contains Petersen
   via 13 14 15 16 18 23 20 19 21 22 removing 1-25 2-3 4-5 6-24 7-26 8-12 9-10 11-17
G+(1,21,5,11) contains Petersen
   via 11 12 14 13 23 17 15 20 19 18 removing 1-25 2-21 3-9 4-22 5-26 6-24 7-8 10-16
G+(1,21,6,7) contains Petersen
   via 11 12 19 13 24 15 20 23 22 14 removing 1-25 2-21 3-9 4-5 6-26 7-8 10-16 17-18
G+(1,21,7,8) contains Petersen
   via 11 12 19 13 24 15 20 23 22 14 removing 1-25 2-21 3-9 4-5 6-7 8-26 10-16 17-18
G+(1,21,7,12) contains Petersen
   via 8 23 13 15 20 17 18 19 22 16 removing 1-25 2-21 3-9 4-5 6-24 7-26 10-14 11-12
G+(1,21,8,20) contains Petersen
   via 11 12 14 13 24 17 15 20 19 18 removing 1-25 2-21 3-23 4-22 5-10 6-7 8-26 9-16
G+(1,21,9,10) contains Petersen
   via 3 9 26 16 20 23 24 19 18 17 removing 1-13 2-21 4-10 5-6 7-8 11-12 14-15 22-25
G+(1,21,9,14) contains Petersen
   via 8 9 18 13 24 20 19 22 26 14 removing 1-25 2-21 3-23 4-10 5-6 7-12 11-17 15-16
G+(1,21,10,16) contains Petersen
   via 10 14 13 23 26 19 18 16 15 20 removing 1-25 2-21 3-9 4-22 5-6 7-24 8-12 11-17
G+(1,21,11,12) contains Petersen
   via 6 7 8 20 11 24 23 26 12 19 removing 1-25 2-21 3-9 4-22 5-10 13-14 17-18
G+(1,21,11,17) contains Petersen
   via 11 14 13 23 26 19 18 17 15 20 removing 1-25 2-21 3-9 4-22 5-6 7-24 8-12 10-16
G+(1,21,12,19) contains Petersen
   via 8 23 13 15 20 17 18 19 22 16 removing 1-25 2-21 3-9 4-5 6-24 7-11 10-14 12-26
G+(1,21,13,14) contains Petersen
   via 7 12 11 17 16 24 22 15 19 18 removing 1-25 2-21 3-23 4-10 5-6 8-20 9-14 13-26
G+(1,21,13,18) contains Petersen
   via 13 15 16 17 24 26 22 23 20 18 removing 1-25 2-21 3-9 4-5 6-11 7-8 10-14 12-19
G+(1,21,14,15) contains Petersen
   via 7 8 9 14 26 17 16 15 20 18 removing 1-25 2-21 3-23 4-22 5-10 6-11 12-19 13-24
G+(1,21,15,16) contains Petersen
   via 11 12 23 13 14 17 26 15 19 18 removing 1-25 2-21 3-9 4-22 5-6 7-24 8-20 10-16
G+(1,21,15,20) contains Petersen
   via 7 8 14 13 24 17 15 26 20 18 removing 1-25 2-21 3-23 4-22 5-10 6-11 9-16 12-19
G+(1,21,16,17) contains Petersen
   via 11 12 23 13 14 17 26 15 19 18 removing 1-25 2-21 3-9 4-22 5-6 7-24 8-20 10-16
G+(1,21,17,18) contains Petersen
   via 12 24 13 15 17 19 18 26 23 20 removing 1-25 2-21 3-9 4-22 5-10 6-11 7-8 14-16
G+(1,21,18,19) contains Petersen
   via 12 23 13 15 19 17 18 26 22 16 removing 1-25 2-21 3-9 4-5 6-24 7-11 8-20 10-14
G+(1,21,19,20) contains Petersen
   via 8 23 13 15 20 17 18 26 22 16 removing 1-25 2-21 3-9 4-5 6-24 7-11 10-14 12-19
G+(1,24,4,5) contains Petersen
   via 2 9 10 16 20 25 24 19 18 17 removing 1-13 3-23 4-26 5-6 7-8 11-12 14-15 21-22
G+(1,24,4,10) contains Petersen
   via 13 14 15 16 25 18 19 24 23 17 removing 1-21 2-22 3-8 4-26 5-6 7-20 9-10 11-12
G+(1,24,5,6) contains Petersen
   via 2 9 10 16 20 25 24 19 18 17 removing 1-13 3-23 4-5 6-26 7-8 11-12 14-15 21-22
G+(1,24,5,11) contains Petersen
   via 11 12 14 13 25 17 15 20 19 18 removing 1-21 2-22 3-9 4-23 5-26 6-24 7-8 10-16
G+(1,24,6,7) contains Petersen
   via 3 9 10 16 20 24 25 19 18 17 removing 1-13 2-21 4-5 6-26 7-8 11-12 14-15 22-23
G+(1,24,7,8) contains Petersen
   via 3 9 10 16 20 24 25 19 18 17 removing 1-13 2-21 4-5 6-7 8-26 11-12 14-15 22-23
G+(1,24,7,12) contains Petersen
   via 11 12 25 13 14 17 16 15 19 18 removing 1-21 2-22 3-23 4-5 6-24 7-26 8-20 9-10
G+(1,24,8,20) contains Petersen
   via 13 14 15 17 18 25 20 19 23 24 removing 1-21 2-22 3-9 4-5 6-7 8-26 10-16 11-12
G+(1,24,9,10) contains Petersen
   via 13 14 15 16 25 18 19 24 23 17 removing 1-21 2-22 3-8 4-10 5-6 7-20 9-26 11-12
G+(1,24,9,14) contains Petersen
   via 13 14 15 16 22 18 20 23 24 17 removing 1-25 2-21 3-9 4-5 6-11 7-8 10-26 12-19
G+(1,24,10,16) contains Petersen
   via 10 14 13 25 26 19 18 16 15 20 removing 1-21 2-22 3-9 4-23 5-6 7-24 8-12 11-17
G+(1,24,11,12) contains Petersen
   via 12 14 13 25 26 19 18 17 15 20 removing 1-21 2-22 3-9 4-23 5-11 6-24 7-8 10-16
G+(1,24,11,17) contains Petersen
   via 11 14 13 25 26 19 18 17 15 20 removing 1-21 2-22 3-9 4-23 5-6 7-24 8-12 10-16
G+(1,24,12,19) contains Petersen
   via 12 14 13 18 17 26 25 16 15 19 removing 1-21 2-22 3-23 4-24 5-11 6-7 8-20 9-10
G+(1,24,13,14) contains Petersen
   via 13 26 15 16 22 18 20 23 24 17 removing 1-25 2-21 3-9 4-5 6-11 7-8 10-14 12-19
G+(1,24,13,18) contains Petersen
   via 7 12 11 17 16 24 22 15 19 18 removing 1-25 2-21 3-23 4-10 5-6 8-20 9-14 13-26
G+(1,24,14,15) contains Petersen
   via 10 14 26 15 16 23 24 17 18 20 removing 1-21 2-22 3-9 4-5 6-11 7-8 12-19 13-25
G+(1,24,15,16) contains Petersen
   via 11 12 25 13 14 17 26 15 19 18 removing 1-21 2-22 3-9 4-23 5-6 7-24 8-20 10-16
G+(1,24,15,20) contains Petersen
   via 13 14 15 17 18 25 26 20 23 24 removing 1-21 2-22 3-9 4-5 6-11 7-8 10-16 12-19
G+(1,24,16,17) contains Petersen
   via 11 12 25 13 14 17 26 15 19 18 removing 1-21 2-22 3-9 4-23 5-6 7-24 8-20 10-16
G+(1,24,17,18) contains Petersen
   via 7 8 20 19 12 14 15 17 26 18 removing 1-21 2-22 3-9 4-23 5-11 6-24 10-16 13-25
G+(1,24,18,19) contains Petersen
   via 9 10 16 17 12 14 15 19 26 18 removing 1-21 2-22 3-23 4-24 5-11 6-7 8-20 13-25
G+(1,24,19,20) contains Petersen
   via 13 14 15 17 18 25 26 19 23 24 removing 1-21 2-22 3-9 4-5 6-7 8-20 10-16 11-12
G+(2,21,4,5) contains Petersen
   via 13 14 15 16 18 23 20 19 25 22 removing 1-21 2-3 4-26 5-6 7-24 8-12 9-10 11-17
G+(2,21,4,10) contains Petersen
   via 3 9 10 16 20 23 24 19 18 17 removing 1-13 2-25 4-26 5-6 7-8 11-12 14-15 21-22
G+(2,21,5,6) contains Petersen
   via 13 14 15 16 18 23 20 19 25 22 removing 1-21 2-3 4-5 6-24 7-26 8-12 9-10 11-17
G+(2,21,5,11) contains Petersen
   via 11 12 14 13 23 17 15 20 19 18 removing 1-21 2-25 3-9 4-22 5-26 6-24 7-8 10-16
G+(2,21,6,7) contains Petersen
   via 11 12 19 13 24 15 20 23 22 14 removing 1-21 2-25 3-9 4-5 6-26 7-8 10-16 17-18
G+(2,21,7,8) contains Petersen
   via 11 12 19 13 24 15 20 23 22 14 removing 1-21 2-25 3-9 4-5 6-7 8-26 10-16 17-18
G+(2,21,7,12) contains Petersen
   via 8 23 13 15 20 17 18 19 22 16 removing 1-21 2-25 3-9 4-5 6-24 7-26 10-14 11-12
G+(2,21,8,20) contains Petersen
   via 11 12 14 13 24 17 15 20 19 18 removing 1-21 2-25 3-23 4-22 5-10 6-7 8-26 9-16
G+(2,21,9,10) contains Petersen
   via 3 9 26 16 20 23 24 19 18 17 removing 1-13 2-25 4-10 5-6 7-8 11-12 14-15 21-22
G+(2,21,9,14) contains Petersen
   via 8 9 18 13 24 20 19 22 26 14 removing 1-21 2-25 3-23 4-10 5-6 7-12 11-17 15-16
G+(2,21,10,16) contains Petersen
   via 10 14 13 23 26 19 18 16 15 20 removing 1-21 2-25 3-9 4-22 5-6 7-24 8-12 11-17
G+(2,21,11,12) contains Petersen
   via 6 7 8 20 11 24 23 26 12 19 removing 1-21 2-25 3-9 4-22 5-10 13-14 17-18
G+(2,21,11,17) contains Petersen
   via 11 14 13 23 26 19 18 17 15 20 removing 1-21 2-25 3-9 4-22 5-6 7-24 8-12 10-16
G+(2,21,12,19) contains Petersen
   via 8 23 13 15 20 17 18 19 22 16 removing 1-21 2-25 3-9 4-5 6-24 7-11 10-14 12-26
G+(2,21,13,14) contains Petersen
   via 7 12 11 17 16 24 22 15 19 18 removing 1-21 2-25 3-23 4-10 5-6 8-20 9-14 13-26
G+(2,21,13,18) contains Petersen
   via 13 15 16 17 24 26 22 23 20 18 removing 1-21 2-25 3-9 4-5 6-11 7-8 10-14 12-19
G+(2,21,14,15) contains Petersen
   via 7 8 9 14 26 17 16 15 20 18 removing 1-21 2-25 3-23 4-22 5-10 6-11 12-19 13-24
G+(2,21,15,16) contains Petersen
   via 11 12 23 13 14 17 26 15 19 18 removing 1-21 2-25 3-9 4-22 5-6 7-24 8-20 10-16
G+(2,21,15,20) contains Petersen
   via 7 8 14 13 24 17 15 26 20 18 removing 1-21 2-25 3-23 4-22 5-10 6-11 9-16 12-19
G+(2,21,16,17) contains Petersen
   via 11 12 23 13 14 17 26 15 19 18 removing 1-21 2-25 3-9 4-22 5-6 7-24 8-20 10-16
G+(2,21,17,18) contains Petersen
   via 12 24 13 15 17 19 18 26 23 20 removing 1-21 2-25 3-9 4-22 5-10 6-11 7-8 14-16
G+(2,21,18,19) contains Petersen
   via 12 23 13 15 19 17 18 26 22 16 removing 1-21 2-25 3-9 4-5 6-24 7-11 8-20 10-14
G+(2,21,19,20) contains Petersen
   via 8 23 13 15 20 17 18 26 22 16 removing 1-21 2-25 3-9 4-5 6-24 7-11 10-14 12-19
G+(2,3,4,5) contains Petersen
   via 9 10 23 13 14 19 20 15 16 18 removing 1-21 2-22 3-25 4-26 5-6 7-24 8-12 11-17
G+(2,3,4,10) contains Petersen
   via 8 10 9 22 24 20 14 13 18 19 removing 1-21 2-25 3-23 4-26 5-6 7-12 11-17 15-16
G+(2,3,5,6) contains Petersen
   via 9 10 23 13 14 19 20 15 16 18 removing 1-21 2-22 3-25 4-5 6-24 7-26 8-12 11-17
G+(2,3,5,11) contains Petersen
   via 8 10 9 14 13 20 19 18 16 15 removing 1-21 2-22 3-25 4-23 5-26 6-24 7-12 11-17
G+(2,3,6,7) contains Petersen
   via 11 12 14 13 24 17 15 20 19 18 removing 1-21 2-22 3-25 4-23 5-10 6-26 7-8 9-16
G+(2,3,7,8) contains Petersen
   via 11 12 14 13 24 17 15 20 19 18 removing 1-21 2-22 3-25 4-23 5-10 6-7 8-26 9-16
G+(2,3,7,12) contains Petersen
   via 8 11 12 14 13 20 19 18 17 15 removing 1-21 2-22 3-25 4-23 5-10 6-24 7-26 9-16
G+(2,3,8,20) contains Petersen
   via 2 9 10 16 20 24 23 19 18 17 removing 1-13 3-25 4-5 6-7 8-26 11-12 14-15 21-22
G+(2,3,9,10) contains Petersen
   via 8 26 9 22 24 20 14 13 18 19 removing 1-21 2-25 3-23 4-10 5-6 7-12 11-17 15-16
G+(2,3,9,14) contains Petersen
   via 3 26 9 16 20 23 24 19 18 17 removing 1-13 2-25 4-10 5-6 7-8 11-12 14-15 21-22
G+(2,3,10,16) contains Petersen
   via 8 26 10 14 13 20 19 18 16 15 removing 1-21 2-22 3-23 4-24 5-6 7-12 9-25 11-17
G+(2,3,11,12) contains Petersen
   via 8 11 26 14 13 20 19 18 17 15 removing 1-21 2-22 3-25 4-23 5-10 6-24 7-12 9-16
G+(2,3,11,17) contains Petersen
   via 8 10 9 14 13 20 19 18 16 15 removing 1-21 2-22 3-25 4-23 5-11 6-24 7-12 17-26
G+(2,3,12,19) contains Petersen
   via 8 12 26 14 13 20 19 18 17 15 removing 1-21 2-22 3-25 4-23 5-10 6-24 7-11 9-16
G+(2,3,13,14) contains Petersen
   via 3 26 14 15 20 23 24 19 18 16 removing 1-13 2-25 4-5 6-11 7-8 9-10 12-17 21-22
G+(2,3,13,18) contains Petersen
   via 10 26 13 15 16 23 24 17 18 20 removing 1-21 2-22 3-25 4-5 6-11 7-8 9-14 12-19
G+(2,3,14,15) contains Petersen
   via 9 14 26 15 16 24 23 17 18 19 removing 1-13 2-25 3-8 4-10 5-6 7-20 11-12 21-22
G+(2,3,15,16) contains Petersen
   via 8 25 9 14 13 20 19 18 26 15 removing 1-21 2-22 3-23 4-24 5-6 7-12 10-16 11-17
G+(2,3,15,20) contains Petersen
   via 2 9 10 16 26 24 23 20 18 17 removing 1-13 3-25 4-5 6-11 7-8 12-19 14-15 21-22
G+(2,3,16,17) contains Petersen
   via 9 10 16 15 14 25 26 18 19 20 removing 1-21 2-22 3-23 4-24 5-6 7-13 8-12 11-17
G+(2,3,17,18) contains Petersen
   via 12 24 13 15 17 19 18 26 23 20 removing 1-21 2-22 3-25 4-5 6-11 7-8 9-14 10-16
G+(2,3,18,19) contains Petersen
   via 9 11 12 13 14 26 19 15 17 18 removing 1-21 2-22 3-25 4-23 5-6 7-24 8-20 10-16
G+(2,3,19,20) contains Petersen
   via 8 11 9 14 13 20 26 18 17 15 removing 1-21 2-22 3-25 4-23 5-6 7-24 10-16 12-19
G+(3,23,4,5) contains Petersen
   via 11 12 24 13 17 25 23 16 15 14 removing 1-21 2-22 3-8 4-26 5-6 7-20 9-10 18-19
G+(3,23,4,10) contains Petersen
   via 9 10 18 13 14 22 19 20 25 23 removing 1-21 2-3 4-26 5-6 7-24 8-12 11-17 15-16
G+(3,23,5,6) contains Petersen
   via 11 12 24 13 17 25 23 16 15 14 removing 1-21 2-22 3-8 4-5 6-26 7-20 9-10 18-19
G+(3,23,5,11) contains Petersen
   via 11 12 14 13 25 17 15 20 19 18 removing 1-21 2-22 3-9 4-23 5-26 6-24 7-8 10-16
G+(3,23,6,7) contains Petersen
   via 2 9 10 16 20 24 23 19 18 17 removing 1-13 3-25 4-5 6-26 7-8 11-12 14-15 21-22
G+(3,23,7,8) contains Petersen
   via 2 9 10 16 20 24 23 19 18 17 removing 1-13 3-25 4-5 6-7 8-26 11-12 14-15 21-22
G+(3,23,7,12) contains Petersen
   via 6 24 13 15 20 17 18 19 23 16 removing 1-21 2-22 3-9 4-5 7-26 8-25 10-14 11-12
G+(3,23,8,20) contains Petersen
   via 11 12 14 13 24 17 15 20 19 18 removing 1-21 2-22 3-25 4-23 5-10 6-7 8-26 9-16
G+(3,23,9,10) contains Petersen
   via 9 14 13 18 26 22 23 25 20 19 removing 1-21 2-3 4-10 5-6 7-24 8-12 11-17 15-16
G+(3,23,9,14) contains Petersen
   via 8 9 18 13 24 20 19 23 26 14 removing 1-21 2-22 3-25 4-10 5-6 7-12 11-17 15-16
G+(3,23,10,16) contains Petersen
   via 10 14 13 25 26 19 18 16 15 20 removing 1-21 2-22 3-9 4-23 5-6 7-24 8-12 11-17
G+(3,23,11,12) contains Petersen
   via 6 7 8 20 11 24 25 26 12 19 removing 1-21 2-22 3-9 4-23 5-10 13-14 17-18
G+(3,23,11,17) contains Petersen
   via 11 14 13 25 26 19 18 17 15 20 removing 1-21 2-22 3-9 4-23 5-6 7-24 8-12 10-16
G+(3,23,12,19) contains Petersen
   via 7 24 13 15 20 17 18 19 23 16 removing 1-21 2-22 3-9 4-5 6-11 8-25 10-14 12-26
G+(3,23,13,14) contains Petersen
   via 7 12 11 17 16 24 23 15 19 18 removing 1-21 2-22 3-25 4-10 5-6 8-20 9-14 13-26
G+(3,23,13,18) contains Petersen
   via 13 15 16 18 26 24 23 25 20 19 removing 1-21 2-22 3-9 4-5 6-11 7-8 10-14 12-17
G+(3,23,14,15) contains Petersen
   via 7 8 9 14 26 17 16 15 20 18 removing 1-21 2-22 3-25 4-23 5-10 6-11 12-19 13-24
G+(3,23,15,16) contains Petersen
   via 11 12 25 13 14 17 26 15 19 18 removing 1-21 2-22 3-9 4-23 5-6 7-24 8-20 10-16
G+(3,23,15,20) contains Petersen
   via 7 8 14 13 24 17 15 26 20 18 removing 1-21 2-22 3-25 4-23 5-10 6-11 9-16 12-19
G+(3,23,16,17) contains Petersen
   via 11 12 25 13 14 17 26 15 19 18 removing 1-21 2-22 3-9 4-23 5-6 7-24 8-20 10-16
G+(3,23,17,18) contains Petersen
   via 12 24 13 15 17 19 18 26 25 20 removing 1-21 2-22 3-9 4-23 5-10 6-11 7-8 14-16
G+(3,23,18,19) contains Petersen
   via 12 24 13 15 20 17 18 25 23 16 removing 1-21 2-22 3-9 4-5 6-11 7-8 10-14 19-26
G+(3,23,19,20) contains Petersen
   via 7 24 13 15 20 17 18 26 23 16 removing 1-21 2-22 3-9 4-5 6-11 8-25 10-14 12-19
G+(21,22,4,5) contains Petersen
   via 13 14 15 16 18 23 20 19 25 22 removing 1-21 2-3 4-26 5-6 7-24 8-12 9-10 11-17
G+(21,22,4,10) contains Petersen
   via 3 9 10 16 20 23 24 19 18 17 removing 1-13 2-21 4-26 5-6 7-8 11-12 14-15 22-25
G+(21,22,5,6) contains Petersen
   via 13 14 15 16 18 23 20 19 25 22 removing 1-21 2-3 4-5 6-24 7-26 8-12 9-10 11-17
G+(21,22,5,11) contains Petersen
   via 11 12 14 13 23 17 15 20 19 18 removing 1-21 2-25 3-9 4-22 5-26 6-24 7-8 10-16
G+(21,22,6,7) contains Petersen
   via 11 12 19 13 24 15 20 23 22 14 removing 1-21 2-25 3-9 4-5 6-26 7-8 10-16 17-18
G+(21,22,7,8) contains Petersen
   via 11 12 19 13 24 15 20 23 22 14 removing 1-21 2-25 3-9 4-5 6-7 8-26 10-16 17-18
G+(21,22,7,12) contains Petersen
   via 8 23 13 15 20 17 18 19 22 16 removing 1-21 2-25 3-9 4-5 6-24 7-26 10-14 11-12
G+(21,22,8,20) contains Petersen
   via 11 12 14 13 24 17 15 20 19 18 removing 1-21 2-25 3-23 4-22 5-10 6-7 8-26 9-16
G+(21,22,9,10) contains Petersen
   via 3 9 26 16 20 23 24 19 18 17 removing 1-13 2-21 4-10 5-6 7-8 11-12 14-15 22-25
G+(21,22,9,14) contains Petersen
   via 8 9 18 13 24 20 19 22 26 14 removing 1-21 2-25 3-23 4-10 5-6 7-12 11-17 15-16
G+(21,22,10,16) contains Petersen
   via 10 14 13 23 26 19 18 16 15 20 removing 1-21 2-25 3-9 4-22 5-6 7-24 8-12 11-17
G+(21,22,11,12) contains Petersen
   via 6 7 8 20 11 24 23 26 12 19 removing 1-21 2-25 3-9 4-22 5-10 13-14 17-18
G+(21,22,11,17) contains Petersen
   via 11 14 13 23 26 19 18 17 15 20 removing 1-21 2-25 3-9 4-22 5-6 7-24 8-12 10-16
G+(21,22,12,19) contains Petersen
   via 8 23 13 15 20 17 18 19 22 16 removing 1-21 2-25 3-9 4-5 6-24 7-11 10-14 12-26
G+(21,22,13,14) contains Petersen
   via 7 12 11 17 16 24 22 15 19 18 removing 1-21 2-25 3-23 4-10 5-6 8-20 9-14 13-26
G+(21,22,13,18) contains Petersen
   via 13 15 16 17 24 26 22 23 20 18 removing 1-21 2-25 3-9 4-5 6-11 7-8 10-14 12-19
G+(21,22,14,15) contains Petersen
   via 7 8 9 14 26 17 16 15 20 18 removing 1-21 2-25 3-23 4-22 5-10 6-11 12-19 13-24
G+(21,22,15,16) contains Petersen
   via 11 12 23 13 14 17 26 15 19 18 removing 1-21 2-25 3-9 4-22 5-6 7-24 8-20 10-16
G+(21,22,15,20) contains Petersen
   via 7 8 14 13 24 17 15 26 20 18 removing 1-21 2-25 3-23 4-22 5-10 6-11 9-16 12-19
G+(21,22,16,17) contains Petersen
   via 11 12 23 13 14 17 26 15 19 18 removing 1-21 2-25 3-9 4-22 5-6 7-24 8-20 10-16
G+(21,22,17,18) contains Petersen
   via 12 24 13 15 17 19 18 26 23 20 removing 1-21 2-25 3-9 4-22 5-10 6-11 7-8 14-16
G+(21,22,18,19) contains Petersen
   via 12 23 13 15 19 17 18 26 22 16 removing 1-21 2-25 3-9 4-5 6-24 7-11 8-20 10-14
G+(21,22,19,20) contains Petersen
   via 8 23 13 15 20 17 18 26 22 16 removing 1-21 2-25 3-9 4-5 6-24 7-11 10-14 12-19
G+(22,23,4,5) contains Petersen
   via 3 9 10 16 20 23 24 19 18 17 removing 1-13 2-21 4-26 5-6 7-8 11-12 14-15 22-25
G+(22,23,4,10) contains Petersen
   via 13 14 15 16 18 23 20 19 22 25 removing 1-21 2-3 4-26 5-6 7-24 8-12 9-10 11-17
G+(22,23,5,6) contains Petersen
   via 3 9 10 16 20 23 24 19 18 17 removing 1-13 2-21 4-5 6-26 7-8 11-12 14-15 22-25
G+(22,23,5,11) contains Petersen
   via 11 12 14 13 23 17 15 20 19 18 removing 1-21 2-22 3-9 4-25 5-26 6-24 7-8 10-16
G+(22,23,6,7) contains Petersen
   via 11 12 19 13 24 15 20 23 25 14 removing 1-21 2-22 3-9 4-5 6-26 7-8 10-16 17-18
G+(22,23,7,8) contains Petersen
   via 11 12 19 13 24 15 20 23 25 14 removing 1-21 2-22 3-9 4-5 6-7 8-26 10-16 17-18
G+(22,23,7,12) contains Petersen
   via 8 23 13 15 20 17 18 19 25 16 removing 1-21 2-22 3-9 4-5 6-24 7-26 10-14 11-12
G+(22,23,8,20) contains Petersen
   via 11 12 14 13 24 17 15 20 19 18 removing 1-21 2-22 3-23 4-25 5-10 6-7 8-26 9-16
G+(22,23,9,10) contains Petersen
   via 13 14 15 16 18 23 20 19 22 25 removing 1-21 2-3 4-10 5-6 7-24 8-12 9-26 11-17
G+(22,23,9,14) contains Petersen
   via 8 9 18 13 24 20 19 25 26 14 removing 1-21 2-22 3-23 4-10 5-6 7-12 11-17 15-16
G+(22,23,10,16) contains Petersen
   via 10 14 13 23 26 19 18 16 15 20 removing 1-21 2-22 3-9 4-25 5-6 7-24 8-12 11-17
G+(22,23,11,12) contains Petersen
   via 6 7 8 20 11 24 23 26 12 19 removing 1-21 2-22 3-9 4-25 5-10 13-14 17-18
G+(22,23,11,17) contains Petersen
   via 11 14 13 23 26 19 18 17 15 20 removing 1-21 2-22 3-9 4-25 5-6 7-24 8-12 10-16
G+(22,23,12,19) contains Petersen
   via 8 23 13 15 20 17 18 19 25 16 removing 1-21 2-22 3-9 4-5 6-24 7-11 10-14 12-26
G+(22,23,13,14) contains Petersen
   via 7 12 11 17 16 24 25 15 19 18 removing 1-21 2-22 3-23 4-10 5-6 8-20 9-14 13-26
G+(22,23,13,18) contains Petersen
   via 13 15 16 17 24 26 25 23 20 18 removing 1-21 2-22 3-9 4-5 6-11 7-8 10-14 12-19
G+(22,23,14,15) contains Petersen
   via 7 8 9 14 26 17 16 15 20 18 removing 1-21 2-22 3-23 4-25 5-10 6-11 12-19 13-24
G+(22,23,15,16) contains Petersen
   via 11 12 23 13 14 17 26 15 19 18 removing 1-21 2-22 3-9 4-25 5-6 7-24 8-20 10-16
G+(22,23,15,20) contains Petersen
   via 7 8 14 13 24 17 15 26 20 18 removing 1-21 2-22 3-23 4-25 5-10 6-11 9-16 12-19
G+(22,23,16,17) contains Petersen
   via 11 12 23 13 14 17 26 15 19 18 removing 1-21 2-22 3-9 4-25 5-6 7-24 8-20 10-16
G+(22,23,17,18) contains Petersen
   via 12 24 13 15 17 19 18 26 23 20 removing 1-21 2-22 3-9 4-25 5-10 6-11 7-8 14-16
G+(22,23,18,19) contains Petersen
   via 12 23 13 15 19 17 18 26 25 16 removing 1-21 2-22 3-9 4-5 6-24 7-11 8-20 10-14
G+(22,23,19,20) contains Petersen
   via 8 23 13 15 20 17 18 26 25 16 removing 1-21 2-22 3-9 4-5 6-24 7-11 10-14 12-19
G+(23,24,4,5) contains Petersen
   via 3 9 10 16 20 25 24 19 18 17 removing 1-13 2-21 4-26 5-6 7-8 11-12 14-15 22-23
G+(23,24,4,10) contains Petersen
   via 11 12 24 13 17 23 25 16 15 14 removing 1-21 2-22 3-8 4-26 5-6 7-20 9-10 18-19
G+(23,24,5,6) contains Petersen
   via 3 9 10 16 20 25 24 19 18 17 removing 1-13 2-21 4-5 6-26 7-8 11-12 14-15 22-23
G+(23,24,5,11) contains Petersen
   via 11 12 14 13 25 17 15 20 19 18 removing 1-21 2-22 3-9 4-23 5-26 6-24 7-8 10-16
G+(23,24,6,7) contains Petersen
   via 2 9 10 16 20 24 25 19 18 17 removing 1-13 3-23 4-5 6-26 7-8 11-12 14-15 21-22
G+(23,24,7,8) contains Petersen
   via 2 9 10 16 20 24 25 19 18 17 removing 1-13 3-23 4-5 6-7 8-26 11-12 14-15 21-22
G+(23,24,7,12) contains Petersen
   via 6 24 13 15 20 17 18 19 25 16 removing 1-21 2-22 3-9 4-5 7-26 8-23 10-14 11-12
G+(23,24,8,20) contains Petersen
   via 11 12 19 13 24 15 20 25 23 14 removing 1-21 2-22 3-9 4-5 6-7 8-26 10-16 17-18
G+(23,24,9,10) contains Petersen
   via 11 12 24 13 17 23 25 16 15 14 removing 1-21 2-22 3-8 4-10 5-6 7-20 9-26 18-19
G+(23,24,9,14) contains Petersen
   via 8 9 18 13 24 20 19 25 26 14 removing 1-21 2-22 3-23 4-10 5-6 7-12 11-17 15-16
G+(23,24,10,16) contains Petersen
   via 10 14 13 25 26 19 18 16 15 20 removing 1-21 2-22 3-9 4-23 5-6 7-24 8-12 11-17
G+(23,24,11,12) contains Petersen
   via 6 7 8 20 11 24 25 26 12 19 removing 1-21 2-22 3-9 4-23 5-10 13-14 17-18
G+(23,24,11,17) contains Petersen
   via 11 14 13 25 26 19 18 17 15 20 removing 1-21 2-22 3-9 4-23 5-6 7-24 8-12 10-16
G+(23,24,12,19) contains Petersen
   via 7 24 13 15 20 17 18 19 25 16 removing 1-21 2-22 3-9 4-5 6-11 8-23 10-14 12-26
G+(23,24,13,14) contains Petersen
   via 7 12 11 17 16 24 25 15 19 18 removing 1-21 2-22 3-23 4-10 5-6 8-20 9-14 13-26
G+(23,24,13,18) contains Petersen
   via 7 8 20 15 24 17 18 25 23 16 removing 1-21 2-22 3-9 4-5 6-11 10-14 12-19 13-26
G+(23,24,14,15) contains Petersen
   via 10 14 26 15 16 23 25 17 18 20 removing 1-21 2-22 3-9 4-5 6-11 7-8 12-19 13-24
G+(23,24,15,16) contains Petersen
   via 11 12 25 13 14 17 26 15 19 18 removing 1-21 2-22 3-9 4-23 5-6 7-24 8-20 10-16
G+(23,24,15,20) contains Petersen
   via 7 8 20 13 24 15 26 25 23 14 removing 1-21 2-22 3-9 4-5 6-11 10-16 12-19 17-18
G+(23,24,16,17) contains Petersen
   via 11 12 25 13 14 17 26 15 19 18 removing 1-21 2-22 3-9 4-23 5-6 7-24 8-20 10-16
G+(23,24,17,18) contains Petersen
   via 12 24 13 15 17 19 18 26 25 20 removing 1-21 2-22 3-9 4-23 5-10 6-11 7-8 14-16
G+(23,24,18,19) contains Petersen
   via 12 24 13 18 17 19 20 23 25 26 removing 1-21 2-22 3-9 4-5 6-11 7-8 10-14 15-16
G+(23,24,19,20) contains Petersen
   via 7 24 13 15 20 17 18 26 25 16 removing 1-21 2-22 3-9 4-5 6-11 8-23 10-14 12-19
# Jumps onto legs
G+(1,21,3,8) contains Petersen
   via 13 14 15 16 18 25 20 19 23 22 removing 1-24 2-21 3-26 4-5 6-11 7-8 9-10 12-17
G+(1,24,2,9) contains Petersen
   via 13 14 15 16 22 18 20 23 24 17 removing 1-25 2-21 3-26 4-5 6-11 7-8 9-10 12-19
G+(1,24,3,8) contains Petersen
   via 2 3 26 20 19 21 25 24 23 22 removing 1-13 4-5 6-11 7-8 9-10 12-17 14-15 16-18
# G+(1,24,22,4)
G+(1,24,22,4)+(22,26,4,5) contains Petersen
   via 13 14 15 19 18 25 26 27 23 24 removing 1-21 2-22 3-8 4-28 5-6 7-20 9-10 11-12 16-17
G+(1,24,22,4)+(22,26,4,10) contains Petersen
   via 2 9 10 16 20 26 27 19 18 17 removing 1-13 3-23 4-28 5-6 7-8 11-12 14-15 21-22 24-25
G+(1,24,22,4)+(22,26,5,6) contains Petersen
   via 13 14 15 19 18 25 26 27 23 24 removing 1-21 2-22 3-8 4-5 6-28 7-20 9-10 11-12 16-17
G+(1,24,22,4)+(22,26,5,11) contains Petersen
   via 11 12 14 13 25 17 15 20 19 18 removing 1-21 2-22 3-9 4-26 5-28 6-24 7-8 10-16 23-27
G+(1,24,22,4)+(22,26,6,7) contains Petersen
   via 13 15 16 17 18 25 26 27 23 24 removing 1-21 2-22 3-9 4-5 6-28 7-8 10-14 11-12 19-20
G+(1,24,22,4)+(22,26,7,8) contains Petersen
   via 13 15 16 17 18 25 26 27 23 24 removing 1-21 2-22 3-9 4-5 6-7 8-28 10-14 11-12 19-20
G+(1,24,22,4)+(22,26,7,12) contains Petersen
   via 8 25 13 15 20 17 18 19 26 16 removing 1-21 2-22 3-9 4-5 6-24 7-28 10-14 11-12 23-27
G+(1,24,22,4)+(22,26,8,20) contains Petersen
   via 11 12 14 13 27 17 15 20 19 18 removing 1-21 2-22 3-23 4-26 5-10 6-7 8-28 9-16 24-25
G+(1,24,22,4)+(22,26,9,10) contains Petersen
   via 2 9 28 16 20 26 27 19 18 17 removing 1-13 3-23 4-10 5-6 7-8 11-12 14-15 21-22 24-25
G+(1,24,22,4)+(22,26,9,14) contains Petersen
   via 9 10 26 13 18 28 27 17 16 14 removing 1-21 2-22 3-23 4-5 6-11 7-8 12-19 15-20 24-25
G+(1,24,22,4)+(22,26,10,16) contains Petersen
   via 10 14 13 25 28 19 18 16 15 20 removing 1-21 2-22 3-9 4-26 5-6 7-24 8-12 11-17 23-27
G+(1,24,22,4)+(22,26,11,12) contains Petersen
   via 6 7 8 20 11 25 27 28 12 19 removing 1-21 2-22 3-9 4-26 5-10 13-14 17-18 23-24
G+(1,24,22,4)+(22,26,11,17) contains Petersen
   via 11 14 13 25 28 19 18 17 15 20 removing 1-21 2-22 3-9 4-26 5-6 7-24 8-12 10-16 23-27
G+(1,24,22,4)+(22,26,12,19) contains Petersen
   via 8 25 13 15 20 17 18 19 26 16 removing 1-21 2-22 3-9 4-5 6-24 7-11 10-14 12-28 23-27
G+(1,24,22,4)+(22,26,13,14) contains Petersen
   via 7 8 10 26 27 17 16 15 20 18 removing 1-21 2-22 3-23 4-5 6-11 9-14 12-19 13-28 24-25
G+(1,24,22,4)+(22,26,13,18) contains Petersen
   via 13 15 16 18 28 25 26 27 23 24 removing 1-21 2-22 3-9 4-5 6-11 7-8 10-14 12-17 19-20
G+(1,24,22,4)+(22,26,14,15) contains Petersen
   via 7 8 9 14 28 17 16 15 20 18 removing 1-21 2-22 3-23 4-26 5-10 6-11 12-19 13-25
G+(1,24,22,4)+(22,26,15,16) contains Petersen
   via 11 12 25 13 14 17 28 15 19 18 removing 1-21 2-22 3-9 4-26 5-6 7-24 8-20 10-16 23-27
G+(1,24,22,4)+(22,26,15,20) contains Petersen
   via 7 8 14 13 27 17 15 28 20 18 removing 1-21 2-22 3-23 4-26 5-10 6-11 9-16 12-19 24-25
G+(1,24,22,4)+(22,26,16,17) contains Petersen
   via 11 12 25 13 14 17 28 15 19 18 removing 1-21 2-22 3-9 4-26 5-6 7-24 8-20 10-16 23-27
G+(1,24,22,4)+(22,26,17,18) contains Petersen
   via 12 25 13 15 17 19 18 28 27 20 removing 1-21 2-22 3-9 4-26 5-10 6-11 7-8 14-16 23-24
G+(1,24,22,4)+(22,26,18,19) contains Petersen
   via 12 25 13 15 19 17 18 28 26 16 removing 1-21 2-22 3-9 4-5 6-24 7-11 8-20 10-14 23-27
G+(1,24,22,4)+(22,26,19,20) contains Petersen
   via 8 25 13 15 20 17 18 28 26 16 removing 1-21 2-22 3-9 4-5 6-24 7-11 10-14 12-19 23-27
G+(1,24,22,4)+(22,26,1,13) contains Petersen
   via 13 14 15 26 27 24 23 22 21 25 removing 1-28 2-3 4-5 6-11 7-8 9-10 12-17 16-18 19-20
G+(1,24,22,4)+(22,26,2,9) contains Petersen
   via 2 3 23 22 21 28 24 25 26 27 removing 1-13 4-5 6-11 7-8 9-10 12-17 14-15 16-18 19-20
G+(1,24,22,4)+(22,26,3,8) contains Petersen
   via 13 14 16 17 18 25 26 27 23 24 removing 1-21 2-22 3-28 4-5 6-11 7-8 9-10 12-19 15-20
G+(1,24,22,4)+(22,26,24,6) contains Petersen
   via 13 19 20 23 22 25 26 27 28 24 removing 1-21 2-3 4-5 6-11 7-8 9-10 12-17 14-15 16-18
G+(2,21,24,6) contains Petersen
   via 13 14 20 19 18 24 23 22 25 26 removing 1-21 2-3 4-5 6-11 7-8 9-10 12-17 15-16
G+(2,3,1,13) contains Petersen
   via 3 13 14 15 20 23 24 19 18 16 removing 1-26 2-25 4-5 6-11 7-8 9-10 12-17 21-22
# G+(2,3,22,4)
G+(2,3,22,4)+(22,26,4,5) contains Petersen
   via 8 20 15 16 26 24 22 27 19 18 removing 1-21 2-25 3-23 4-28 5-6 7-12 9-10 11-17 13-14
G+(2,3,22,4)+(22,26,4,10) contains Petersen
   via 13 14 15 16 18 23 20 19 26 27 removing 1-21 2-22 3-25 4-28 5-6 7-24 8-12 9-10 11-17
G+(2,3,22,4)+(22,26,5,6) contains Petersen
   via 8 20 15 16 26 24 22 27 19 18 removing 1-21 2-25 3-23 4-5 6-28 7-12 9-10 11-17 13-14
G+(2,3,22,4)+(22,26,5,11) contains Petersen
   via 11 12 14 13 23 17 15 20 19 18 removing 1-21 2-22 3-25 4-26 5-28 6-24 7-8 9-27 10-16
G+(2,3,22,4)+(22,26,6,7) contains Petersen
   via 11 12 19 13 24 15 20 23 27 14 removing 1-21 2-22 3-25 4-26 5-10 6-28 7-8 9-16 17-18
G+(2,3,22,4)+(22,26,7,8) contains Petersen
   via 11 12 19 13 24 15 20 23 27 14 removing 1-21 2-22 3-25 4-26 5-10 6-7 8-28 9-16 17-18
G+(2,3,22,4)+(22,26,7,12) contains Petersen
   via 8 11 12 19 20 23 27 15 17 18 removing 1-21 2-22 3-25 4-26 5-10 6-24 7-28 9-16 13-14
G+(2,3,22,4)+(22,26,8,20) contains Petersen
   via 11 12 19 13 24 15 20 27 25 14 removing 1-21 2-22 3-23 4-26 5-10 6-7 8-28 9-16 17-18
G+(2,3,22,4)+(22,26,9,10) contains Petersen
   via 13 14 15 16 18 23 20 19 26 27 removing 1-21 2-22 3-25 4-10 5-6 7-24 8-12 9-28 11-17
G+(2,3,22,4)+(22,26,9,14) contains Petersen
   via 8 20 15 16 25 24 27 26 19 18 removing 1-21 2-22 3-23 4-10 5-6 7-12 9-28 11-17 13-14
G+(2,3,22,4)+(22,26,10,16) contains Petersen
   via 10 14 13 23 28 19 18 16 15 20 removing 1-21 2-22 3-25 4-26 5-6 7-24 8-12 9-27 11-17
G+(2,3,22,4)+(22,26,11,12) contains Petersen
   via 8 11 17 15 20 23 18 19 28 27 removing 1-21 2-22 3-25 4-26 5-10 6-24 7-12 9-16 13-14
G+(2,3,22,4)+(22,26,11,17) contains Petersen
   via 11 14 13 23 28 19 18 17 15 20 removing 1-21 2-22 3-25 4-26 5-6 7-24 8-12 9-27 10-16
G+(2,3,22,4)+(22,26,12,19) contains Petersen
   via 8 12 17 15 20 23 18 19 28 27 removing 1-21 2-22 3-25 4-26 5-10 6-24 7-11 9-16 13-14
G+(2,3,22,4)+(22,26,13,14) contains Petersen
   via 8 20 15 16 25 24 27 26 19 18 removing 1-21 2-22 3-23 4-10 5-6 7-12 9-14 11-17 13-28
G+(2,3,22,4)+(22,26,13,18) contains Petersen
   via 13 15 16 17 24 28 27 23 20 18 removing 1-21 2-22 3-25 4-26 5-10 6-11 7-8 9-14 12-19
G+(2,3,22,4)+(22,26,14,15) contains Petersen
   via 9 14 28 15 16 25 27 17 18 20 removing 1-21 2-22 3-23 4-26 5-10 6-11 7-8 12-19 13-24
G+(2,3,22,4)+(22,26,15,16) contains Petersen
   via 9 14 13 18 19 27 23 20 15 28 removing 1-21 2-22 3-25 4-26 5-6 7-24 8-12 10-16 11-17
G+(2,3,22,4)+(22,26,15,20) contains Petersen
   via 7 8 20 13 24 15 28 27 25 14 removing 1-21 2-22 3-23 4-26 5-10 6-11 9-16 12-19 17-18
G+(2,3,22,4)+(22,26,16,17) contains Petersen
   via 9 14 13 18 19 27 23 20 15 28 removing 1-21 2-22 3-25 4-26 5-6 7-24 8-12 10-16 11-17
G+(2,3,22,4)+(22,26,17,18) contains Petersen
   via 12 24 13 15 17 19 18 28 23 20 removing 1-21 2-22 3-25 4-26 5-10 6-11 7-8 9-27 14-16
G+(2,3,22,4)+(22,26,18,19) contains Petersen
   via 12 23 13 15 19 17 18 28 27 16 removing 1-21 2-22 3-25 4-26 5-10 6-24 7-11 8-20 9-14
G+(2,3,22,4)+(22,26,19,20) contains Petersen
   via 8 23 13 15 20 17 18 28 27 16 removing 1-21 2-22 3-25 4-26 5-10 6-24 7-11 9-14 12-19
G+(2,3,22,4)+(22,26,1,13) contains Petersen
   via 9 10 18 13 14 24 19 20 26 28 removing 1-21 2-25 3-23 4-5 6-11 7-8 12-17 15-16 22-27
G+(2,3,22,4)+(22,26,2,9) contains Petersen
   via 13 14 20 19 18 21 25 26 27 22 removing 1-24 2-28 3-23 4-5 6-11 7-8 9-10 12-17 15-16
G+(2,3,22,4)+(22,26,3,8) contains Petersen
   via 2 25 3 28 20 22 23 18 26 27 removing 1-21 4-5 6-24 7-11 8-12 9-10 13-14 15-16 17-19
G+(2,3,22,4)+(22,26,24,6) contains Petersen
   via 3 20 15 16 26 23 22 27 28 24 removing 1-21 2-25 4-5 6-11 7-8 9-10 12-17 13-14 18-19
G+(2,3,24,6) contains Petersen
   via 9 10 18 13 14 26 19 20 23 24 removing 1-21 2-22 3-25 4-5 6-11 7-8 12-17 15-16
G+(3,23,1,13) contains Petersen
   via 13 14 15 16 18 25 20 19 24 23 removing 1-26 2-3 4-5 6-11 7-8 9-10 12-17 21-22
G+(21,22,3,8) contains Petersen
   via 13 14 15 16 18 25 20 19 23 22 removing 1-24 2-21 3-26 4-5 6-11 7-8 9-10 12-17
G+(21,22,24,6) contains Petersen
   via 13 14 20 19 18 24 23 22 25 26 removing 1-21 2-3 4-5 6-11 7-8 9-10 12-17 15-16
G+(22,23,1,13) contains Petersen
   via 13 14 15 16 18 25 23 24 21 22 removing 1-26 2-3 4-5 6-11 7-8 9-10 12-17 19-20
G+(22,23,2,9) contains Petersen
   via 13 14 15 16 18 21 20 19 25 22 removing 1-24 2-26 3-23 4-5 6-11 7-8 9-10 12-17
G+(23,24,2,9) contains Petersen
   via 13 14 15 16 22 18 20 23 25 17 removing 1-24 2-21 3-26 4-5 6-11 7-8 9-10 12-19


##############################################################
# Proof of (18.1), claim (1)
G=Jaws12
# Testing augmenting paths from X={ 1 2 3 21 22 23 24}
# Direct jumps
G+(1,21,4,5) contains Petersen
   via 9 10 18 13 14 21 19 20 22 23 removing 1-25 2-3 4-26 5-6 7-24 8-12 11-17 15-16
G+(1,21,4,10) contains Petersen
   via 11 12 24 13 17 22 23 16 15 14 removing 1-25 2-21 3-8 4-26 5-6 7-20 9-10 18-19
G+(1,21,5,6) contains Petersen
   via 9 10 18 13 14 21 19 20 22 23 removing 1-25 2-3 4-5 6-24 7-26 8-12 11-17 15-16
G+(1,21,5,11) contains Petersen
   via 11 12 14 13 23 17 15 20 19 18 removing 1-25 2-21 3-9 4-22 5-26 6-24 7-8 10-16
G+(1,21,6,7) contains Petersen
   via 11 12 19 13 24 15 20 23 21 14 removing 1-25 2-3 4-22 5-10 6-26 7-8 9-16 17-18
G+(1,21,7,8) contains Petersen
   via 11 12 19 13 24 15 20 23 21 14 removing 1-25 2-3 4-22 5-10 6-7 8-26 9-16 17-18
G+(1,21,7,12) contains Petersen
   via 6 24 13 15 20 17 18 19 23 16 removing 1-25 2-21 3-9 4-5 7-26 8-22 10-14 11-12
G+(1,21,8,20) contains Petersen
   via 11 12 19 13 24 15 20 23 22 14 removing 1-25 2-21 3-9 4-5 6-7 8-26 10-16 17-18
G+(1,21,9,10) contains Petersen
   via 11 12 24 13 17 22 23 16 15 14 removing 1-25 2-21 3-8 4-10 5-6 7-20 9-26 18-19
G+(1,21,9,14) contains Petersen
   via 8 9 18 13 24 20 19 23 26 14 removing 1-25 2-21 3-22 4-10 5-6 7-12 11-17 15-16
G+(1,21,10,16) contains Petersen
   via 10 14 13 23 26 19 18 16 15 20 removing 1-25 2-21 3-9 4-22 5-6 7-24 8-12 11-17
G+(1,21,11,12) contains Petersen
   via 6 7 8 20 11 24 23 26 12 19 removing 1-25 2-21 3-9 4-22 5-10 13-14 17-18
G+(1,21,11,17) contains Petersen
   via 11 14 13 23 26 19 18 17 15 20 removing 1-25 2-21 3-9 4-22 5-6 7-24 8-12 10-16
G+(1,21,12,19) contains Petersen
   via 7 24 13 15 20 17 18 19 23 16 removing 1-25 2-21 3-9 4-5 6-11 8-22 10-14 12-26
G+(1,21,13,14) contains Petersen
   via 7 12 11 17 16 24 23 15 19 18 removing 1-25 2-21 3-22 4-10 5-6 8-20 9-14 13-26
G+(1,21,13,18) contains Petersen
   via 7 8 20 15 24 17 18 23 22 16 removing 1-25 2-21 3-9 4-5 6-11 10-14 12-19 13-26
G+(1,21,14,15) contains Petersen
   via 10 14 26 15 16 22 23 17 18 20 removing 1-25 2-21 3-9 4-5 6-11 7-8 12-19 13-24
G+(1,21,15,16) contains Petersen
   via 11 12 23 13 14 17 26 15 19 18 removing 1-25 2-21 3-9 4-22 5-6 7-24 8-20 10-16
G+(1,21,15,20) contains Petersen
   via 7 8 20 13 24 15 26 23 22 14 removing 1-25 2-21 3-9 4-5 6-11 10-16 12-19 17-18
G+(1,21,16,17) contains Petersen
   via 11 12 23 13 14 17 26 15 19 18 removing 1-25 2-21 3-9 4-22 5-6 7-24 8-20 10-16
G+(1,21,17,18) contains Petersen
   via 12 24 13 15 17 19 18 26 23 20 removing 1-25 2-21 3-9 4-22 5-10 6-11 7-8 14-16
G+(1,21,18,19) contains Petersen
   via 12 24 13 18 17 19 20 22 23 26 removing 1-25 2-21 3-9 4-5 6-11 7-8 10-14 15-16
G+(1,21,19,20) contains Petersen
   via 7 24 13 15 20 17 18 26 23 16 removing 1-25 2-21 3-9 4-5 6-11 8-22 10-14 12-19
G+(1,24,4,5) contains Petersen
   via 11 12 19 18 17 26 22 23 24 25 removing 1-21 2-3 4-10 5-6 7-8 9-16 13-14 15-20
G+(1,24,4,10) contains Petersen
   via 13 14 15 16 25 18 19 24 22 17 removing 1-21 2-23 3-8 4-26 5-6 7-20 9-10 11-12
G+(1,24,5,6) contains Petersen
   via 5 11 12 24 25 22 19 18 17 23 removing 1-21 2-3 4-10 6-26 7-8 9-16 13-14 15-20
G+(1,24,5,11) contains Petersen
   via 11 12 14 13 25 17 15 20 19 18 removing 1-21 2-23 3-9 4-22 5-26 6-24 7-8 10-16
G+(1,24,6,7) contains Petersen
   via 8 25 13 14 20 22 18 19 24 23 removing 1-21 2-3 4-5 6-26 7-12 9-10 11-17 15-16
G+(1,24,7,8) contains Petersen
   via 8 25 13 14 20 22 18 19 24 23 removing 1-21 2-3 4-5 6-11 7-26 9-10 12-17 15-16
G+(1,24,7,12) contains Petersen
   via 11 12 25 13 14 17 16 15 19 18 removing 1-21 2-23 3-22 4-5 6-24 7-26 8-20 9-10
G+(1,24,8,20) contains Petersen
   via 13 14 15 17 18 25 20 19 22 24 removing 1-21 2-23 3-9 4-5 6-7 8-26 10-16 11-12
G+(1,24,9,10) contains Petersen
   via 13 14 15 16 25 18 19 24 22 17 removing 1-21 2-23 3-8 4-10 5-6 7-20 9-26 11-12
G+(1,24,9,14) contains Petersen
   via 10 18 13 14 26 22 23 24 19 20 removing 1-25 2-21 3-9 4-5 6-11 7-8 12-17 15-16
G+(1,24,10,16) contains Petersen
   via 10 14 13 25 26 19 18 16 15 20 removing 1-21 2-23 3-9 4-22 5-6 7-24 8-12 11-17
G+(1,24,11,12) contains Petersen
   via 12 14 13 25 26 19 18 17 15 20 removing 1-21 2-23 3-9 4-22 5-11 6-24 7-8 10-16
G+(1,24,11,17) contains Petersen
   via 11 14 13 25 26 19 18 17 15 20 removing 1-21 2-23 3-9 4-22 5-6 7-24 8-12 10-16
G+(1,24,12,19) contains Petersen
   via 12 14 13 18 17 26 25 16 15 19 removing 1-21 2-23 3-22 4-24 5-11 6-7 8-20 9-10
G+(1,24,13,14) contains Petersen
   via 7 8 20 15 24 17 18 23 22 16 removing 1-25 2-21 3-9 4-5 6-11 10-14 12-19 13-26
G+(1,24,13,18) contains Petersen
   via 7 12 11 17 16 24 23 15 19 18 removing 1-25 2-21 3-22 4-10 5-6 8-20 9-14 13-26
G+(1,24,14,15) contains Petersen
   via 10 14 26 15 16 22 24 17 18 20 removing 1-21 2-23 3-9 4-5 6-11 7-8 12-19 13-25
G+(1,24,15,16) contains Petersen
   via 11 12 25 13 14 17 26 15 19 18 removing 1-21 2-23 3-9 4-22 5-6 7-24 8-20 10-16
G+(1,24,15,20) contains Petersen
   via 13 14 15 17 18 25 26 20 22 24 removing 1-21 2-23 3-9 4-5 6-11 7-8 10-16 12-19
G+(1,24,16,17) contains Petersen
   via 11 12 25 13 14 17 26 15 19 18 removing 1-21 2-23 3-9 4-22 5-6 7-24 8-20 10-16
G+(1,24,17,18) contains Petersen
   via 7 8 20 19 12 14 15 17 26 18 removing 1-21 2-23 3-9 4-22 5-11 6-24 10-16 13-25
G+(1,24,18,19) contains Petersen
   via 9 10 16 17 12 14 15 19 26 18 removing 1-21 2-23 3-22 4-24 5-11 6-7 8-20 13-25
G+(1,24,19,20) contains Petersen
   via 13 14 15 17 18 25 26 19 22 24 removing 1-21 2-23 3-9 4-5 6-7 8-20 10-16 11-12
G+(2,21,4,5) contains Petersen
   via 9 10 18 13 14 25 19 20 22 23 removing 1-21 2-3 4-26 5-6 7-24 8-12 11-17 15-16
G+(2,21,4,10) contains Petersen
   via 11 12 24 13 17 22 23 16 15 14 removing 1-21 2-25 3-8 4-26 5-6 7-20 9-10 18-19
G+(2,21,5,6) contains Petersen
   via 9 10 18 13 14 25 19 20 22 23 removing 1-21 2-3 4-5 6-24 7-26 8-12 11-17 15-16
G+(2,21,5,11) contains Petersen
   via 11 12 14 13 23 17 15 20 19 18 removing 1-21 2-25 3-9 4-22 5-26 6-24 7-8 10-16
G+(2,21,6,7) contains Petersen
   via 11 12 19 13 24 15 20 23 25 14 removing 1-21 2-3 4-22 5-10 6-26 7-8 9-16 17-18
G+(2,21,7,8) contains Petersen
   via 11 12 19 13 24 15 20 23 25 14 removing 1-21 2-3 4-22 5-10 6-7 8-26 9-16 17-18
G+(2,21,7,12) contains Petersen
   via 6 24 13 15 20 17 18 19 23 16 removing 1-21 2-25 3-9 4-5 7-26 8-22 10-14 11-12
G+(2,21,8,20) contains Petersen
   via 11 12 19 13 24 15 20 23 22 14 removing 1-21 2-25 3-9 4-5 6-7 8-26 10-16 17-18
G+(2,21,9,10) contains Petersen
   via 11 12 24 13 17 22 23 16 15 14 removing 1-21 2-25 3-8 4-10 5-6 7-20 9-26 18-19
G+(2,21,9,14) contains Petersen
   via 8 9 18 13 24 20 19 23 26 14 removing 1-21 2-25 3-22 4-10 5-6 7-12 11-17 15-16
G+(2,21,10,16) contains Petersen
   via 10 14 13 23 26 19 18 16 15 20 removing 1-21 2-25 3-9 4-22 5-6 7-24 8-12 11-17
G+(2,21,11,12) contains Petersen
   via 6 7 8 20 11 24 23 26 12 19 removing 1-21 2-25 3-9 4-22 5-10 13-14 17-18
G+(2,21,11,17) contains Petersen
   via 11 14 13 23 26 19 18 17 15 20 removing 1-21 2-25 3-9 4-22 5-6 7-24 8-12 10-16
G+(2,21,12,19) contains Petersen
   via 7 24 13 15 20 17 18 19 23 16 removing 1-21 2-25 3-9 4-5 6-11 8-22 10-14 12-26
G+(2,21,13,14) contains Petersen
   via 7 12 11 17 16 24 23 15 19 18 removing 1-21 2-25 3-22 4-10 5-6 8-20 9-14 13-26
G+(2,21,13,18) contains Petersen
   via 7 8 20 15 24 17 18 23 22 16 removing 1-21 2-25 3-9 4-5 6-11 10-14 12-19 13-26
G+(2,21,14,15) contains Petersen
   via 10 14 26 15 16 22 23 17 18 20 removing 1-21 2-25 3-9 4-5 6-11 7-8 12-19 13-24
G+(2,21,15,16) contains Petersen
   via 11 12 23 13 14 17 26 15 19 18 removing 1-21 2-25 3-9 4-22 5-6 7-24 8-20 10-16
G+(2,21,15,20) contains Petersen
   via 7 8 20 13 24 15 26 23 22 14 removing 1-21 2-25 3-9 4-5 6-11 10-16 12-19 17-18
G+(2,21,16,17) contains Petersen
   via 11 12 23 13 14 17 26 15 19 18 removing 1-21 2-25 3-9 4-22 5-6 7-24 8-20 10-16
G+(2,21,17,18) contains Petersen
   via 12 24 13 15 17 19 18 26 23 20 removing 1-21 2-25 3-9 4-22 5-10 6-11 7-8 14-16
G+(2,21,18,19) contains Petersen
   via 12 24 13 18 17 19 20 22 23 26 removing 1-21 2-25 3-9 4-5 6-11 7-8 10-14 15-16
G+(2,21,19,20) contains Petersen
   via 7 24 13 15 20 17 18 26 23 16 removing 1-21 2-25 3-9 4-5 6-11 8-22 10-14 12-19
G+(2,3,4,5) contains Petersen
   via 9 10 22 13 14 19 20 15 16 18 removing 1-21 2-23 3-25 4-26 5-6 7-24 8-12 11-17
G+(2,3,4,10) contains Petersen
   via 8 10 9 23 24 20 14 13 18 19 removing 1-21 2-25 3-22 4-26 5-6 7-12 11-17 15-16
G+(2,3,5,6) contains Petersen
   via 9 10 22 13 14 19 20 15 16 18 removing 1-21 2-23 3-25 4-5 6-24 7-26 8-12 11-17
G+(2,3,5,11) contains Petersen
   via 8 10 9 14 13 20 19 18 16 15 removing 1-21 2-23 3-25 4-22 5-26 6-24 7-12 11-17
G+(2,3,6,7) contains Petersen
   via 11 12 14 13 24 17 15 20 19 18 removing 1-21 2-23 3-25 4-22 5-10 6-26 7-8 9-16
G+(2,3,7,8) contains Petersen
   via 11 12 14 13 24 17 15 20 19 18 removing 1-21 2-23 3-25 4-22 5-10 6-7 8-26 9-16
G+(2,3,7,12) contains Petersen
   via 8 11 12 14 13 20 19 18 17 15 removing 1-21 2-23 3-25 4-22 5-10 6-24 7-26 9-16
G+(2,3,8,20) contains Petersen
   via 11 12 19 13 24 15 20 23 22 14 removing 1-21 2-9 3-25 4-5 6-7 8-26 10-16 17-18
G+(2,3,9,10) contains Petersen
   via 8 26 9 23 24 20 14 13 18 19 removing 1-21 2-25 3-22 4-10 5-6 7-12 11-17 15-16
G+(2,3,9,14) contains Petersen
   via 11 12 24 13 17 22 23 16 15 14 removing 1-21 2-25 3-8 4-10 5-6 7-20 9-26 18-19
G+(2,3,10,16) contains Petersen
   via 8 26 10 14 13 20 19 18 16 15 removing 1-21 2-23 3-22 4-24 5-6 7-12 9-25 11-17
G+(2,3,11,12) contains Petersen
   via 8 11 26 14 13 20 19 18 17 15 removing 1-21 2-23 3-25 4-22 5-10 6-24 7-12 9-16
G+(2,3,11,17) contains Petersen
   via 8 10 9 14 13 20 19 18 16 15 removing 1-21 2-23 3-25 4-22 5-11 6-24 7-12 17-26
G+(2,3,12,19) contains Petersen
   via 8 12 26 14 13 20 19 18 17 15 removing 1-21 2-23 3-25 4-22 5-10 6-24 7-11 9-16
G+(2,3,13,14) contains Petersen
   via 11 12 24 13 17 22 23 16 15 26 removing 1-21 2-25 3-8 4-10 5-6 7-20 9-14 18-19
G+(2,3,13,18) contains Petersen
   via 10 26 13 15 16 22 24 17 18 20 removing 1-21 2-23 3-25 4-5 6-11 7-8 9-14 12-19
G+(2,3,14,15) contains Petersen
   via 11 12 24 13 17 22 23 16 15 26 removing 1-21 2-25 3-8 4-10 5-6 7-20 9-14 18-19
G+(2,3,15,16) contains Petersen
   via 8 25 9 14 13 20 19 18 26 15 removing 1-21 2-23 3-22 4-24 5-6 7-12 10-16 11-17
G+(2,3,15,20) contains Petersen
   via 7 8 20 13 24 15 26 23 22 14 removing 1-21 2-9 3-25 4-5 6-11 10-16 12-19 17-18
G+(2,3,16,17) contains Petersen
   via 9 10 16 15 14 25 26 18 19 20 removing 1-21 2-23 3-22 4-24 5-6 7-13 8-12 11-17
G+(2,3,17,18) contains Petersen
   via 12 24 13 15 17 19 18 26 22 20 removing 1-21 2-23 3-25 4-5 6-11 7-8 9-14 10-16
G+(2,3,18,19) contains Petersen
   via 9 11 12 13 14 26 19 15 17 18 removing 1-21 2-23 3-25 4-22 5-6 7-24 8-20 10-16
G+(2,3,19,20) contains Petersen
   via 8 11 9 14 13 20 26 18 17 15 removing 1-21 2-23 3-25 4-22 5-6 7-24 10-16 12-19
G+(3,22,4,5) contains Petersen
   via 11 12 24 13 17 25 22 16 15 14 removing 1-21 2-23 3-8 4-26 5-6 7-20 9-10 18-19
G+(3,22,4,10) contains Petersen
   via 8 20 15 16 25 24 23 22 19 18 removing 1-21 2-3 4-26 5-6 7-12 9-10 11-17 13-14
G+(3,22,5,6) contains Petersen
   via 11 12 24 13 17 25 22 16 15 14 removing 1-21 2-23 3-8 4-5 6-26 7-20 9-10 18-19
G+(3,22,5,11) contains Petersen
   via 11 12 14 13 25 17 15 20 19 18 removing 1-21 2-23 3-9 4-22 5-26 6-24 7-8 10-16
G+(3,22,6,7) contains Petersen
   via 11 12 19 13 24 15 20 23 22 14 removing 1-21 2-9 3-25 4-5 6-26 7-8 10-16 17-18
G+(3,22,7,8) contains Petersen
   via 11 12 19 13 24 15 20 23 22 14 removing 1-21 2-9 3-25 4-5 6-7 8-26 10-16 17-18
G+(3,22,7,12) contains Petersen
   via 6 24 13 15 20 17 18 19 22 16 removing 1-21 2-23 3-9 4-5 7-26 8-25 10-14 11-12
G+(3,22,8,20) contains Petersen
   via 11 12 14 13 24 17 15 20 19 18 removing 1-21 2-23 3-25 4-22 5-10 6-7 8-26 9-16
G+(3,22,9,10) contains Petersen
   via 8 20 15 16 25 24 23 22 19 18 removing 1-21 2-3 4-10 5-6 7-12 9-26 11-17 13-14
G+(3,22,9,14) contains Petersen
   via 8 9 18 13 24 20 19 22 26 14 removing 1-21 2-23 3-25 4-10 5-6 7-12 11-17 15-16
G+(3,22,10,16) contains Petersen
   via 10 14 13 25 26 19 18 16 15 20 removing 1-21 2-23 3-9 4-22 5-6 7-24 8-12 11-17
G+(3,22,11,12) contains Petersen
   via 6 7 8 20 11 24 25 26 12 19 removing 1-21 2-23 3-9 4-22 5-10 13-14 17-18
G+(3,22,11,17) contains Petersen
   via 11 14 13 25 26 19 18 17 15 20 removing 1-21 2-23 3-9 4-22 5-6 7-24 8-12 10-16
G+(3,22,12,19) contains Petersen
   via 7 24 13 15 20 17 18 19 22 16 removing 1-21 2-23 3-9 4-5 6-11 8-25 10-14 12-26
G+(3,22,13,14) contains Petersen
   via 7 12 11 17 16 24 22 15 19 18 removing 1-21 2-23 3-25 4-10 5-6 8-20 9-14 13-26
G+(3,22,13,18) contains Petersen
   via 13 15 16 18 26 24 22 25 20 19 removing 1-21 2-23 3-9 4-5 6-11 7-8 10-14 12-17
G+(3,22,14,15) contains Petersen
   via 7 8 9 14 26 17 16 15 20 18 removing 1-21 2-23 3-25 4-22 5-10 6-11 12-19 13-24
G+(3,22,15,16) contains Petersen
   via 11 12 25 13 14 17 26 15 19 18 removing 1-21 2-23 3-9 4-22 5-6 7-24 8-20 10-16
G+(3,22,15,20) contains Petersen
   via 7 8 14 13 24 17 15 26 20 18 removing 1-21 2-23 3-25 4-22 5-10 6-11 9-16 12-19
G+(3,22,16,17) contains Petersen
   via 11 12 25 13 14 17 26 15 19 18 removing 1-21 2-23 3-9 4-22 5-6 7-24 8-20 10-16
G+(3,22,17,18) contains Petersen
   via 12 24 13 15 17 19 18 26 25 20 removing 1-21 2-23 3-9 4-22 5-10 6-11 7-8 14-16
G+(3,22,18,19) contains Petersen
   via 12 24 13 15 20 17 18 25 22 16 removing 1-21 2-23 3-9 4-5 6-11 7-8 10-14 19-26
G+(3,22,19,20) contains Petersen
   via 7 24 13 15 20 17 18 26 22 16 removing 1-21 2-23 3-9 4-5 6-11 8-25 10-14 12-19
G+(21,23,4,5) contains Petersen
   via 9 10 18 13 14 25 19 20 22 23 removing 1-21 2-3 4-26 5-6 7-24 8-12 11-17 15-16
G+(21,23,4,10) contains Petersen
   via 11 12 24 13 17 22 23 16 15 14 removing 1-21 2-25 3-8 4-26 5-6 7-20 9-10 18-19
G+(21,23,5,6) contains Petersen
   via 9 10 18 13 14 25 19 20 22 23 removing 1-21 2-3 4-5 6-24 7-26 8-12 11-17 15-16
G+(21,23,5,11) contains Petersen
   via 11 12 14 13 23 17 15 20 19 18 removing 1-21 2-25 3-9 4-22 5-26 6-24 7-8 10-16
G+(21,23,6,7) contains Petersen
   via 11 12 19 13 24 15 20 23 25 14 removing 1-21 2-3 4-22 5-10 6-26 7-8 9-16 17-18
G+(21,23,7,8) contains Petersen
   via 11 12 19 13 24 15 20 23 25 14 removing 1-21 2-3 4-22 5-10 6-7 8-26 9-16 17-18
G+(21,23,7,12) contains Petersen
   via 6 24 13 15 20 17 18 19 23 16 removing 1-21 2-25 3-9 4-5 7-26 8-22 10-14 11-12
G+(21,23,8,20) contains Petersen
   via 11 12 19 13 24 15 20 23 22 14 removing 1-21 2-25 3-9 4-5 6-7 8-26 10-16 17-18
G+(21,23,9,10) contains Petersen
   via 11 12 24 13 17 22 23 16 15 14 removing 1-21 2-25 3-8 4-10 5-6 7-20 9-26 18-19
G+(21,23,9,14) contains Petersen
   via 8 9 18 13 24 20 19 23 26 14 removing 1-21 2-25 3-22 4-10 5-6 7-12 11-17 15-16
G+(21,23,10,16) contains Petersen
   via 10 14 13 23 26 19 18 16 15 20 removing 1-21 2-25 3-9 4-22 5-6 7-24 8-12 11-17
G+(21,23,11,12) contains Petersen
   via 6 7 8 20 11 24 23 26 12 19 removing 1-21 2-25 3-9 4-22 5-10 13-14 17-18
G+(21,23,11,17) contains Petersen
   via 11 14 13 23 26 19 18 17 15 20 removing 1-21 2-25 3-9 4-22 5-6 7-24 8-12 10-16
G+(21,23,12,19) contains Petersen
   via 7 24 13 15 20 17 18 19 23 16 removing 1-21 2-25 3-9 4-5 6-11 8-22 10-14 12-26
G+(21,23,13,14) contains Petersen
   via 7 12 11 17 16 24 23 15 19 18 removing 1-21 2-25 3-22 4-10 5-6 8-20 9-14 13-26
G+(21,23,13,18) contains Petersen
   via 7 8 20 15 24 17 18 23 22 16 removing 1-21 2-25 3-9 4-5 6-11 10-14 12-19 13-26
G+(21,23,14,15) contains Petersen
   via 10 14 26 15 16 22 23 17 18 20 removing 1-21 2-25 3-9 4-5 6-11 7-8 12-19 13-24
G+(21,23,15,16) contains Petersen
   via 11 12 23 13 14 17 26 15 19 18 removing 1-21 2-25 3-9 4-22 5-6 7-24 8-20 10-16
G+(21,23,15,20) contains Petersen
   via 7 8 20 13 24 15 26 23 22 14 removing 1-21 2-25 3-9 4-5 6-11 10-16 12-19 17-18
G+(21,23,16,17) contains Petersen
   via 11 12 23 13 14 17 26 15 19 18 removing 1-21 2-25 3-9 4-22 5-6 7-24 8-20 10-16
G+(21,23,17,18) contains Petersen
   via 12 24 13 15 17 19 18 26 23 20 removing 1-21 2-25 3-9 4-22 5-10 6-11 7-8 14-16
G+(21,23,18,19) contains Petersen
   via 12 24 13 18 17 19 20 22 23 26 removing 1-21 2-25 3-9 4-5 6-11 7-8 10-14 15-16
G+(21,23,19,20) contains Petersen
   via 7 24 13 15 20 17 18 26 23 16 removing 1-21 2-25 3-9 4-5 6-11 8-22 10-14 12-19
G+(22,23,4,5) contains Petersen
   via 8 20 15 16 22 24 23 25 19 18 removing 1-21 2-3 4-26 5-6 7-12 9-10 11-17 13-14
G+(22,23,4,10) contains Petersen
   via 11 12 24 13 17 22 25 16 15 14 removing 1-21 2-23 3-8 4-26 5-6 7-20 9-10 18-19
G+(22,23,5,6) contains Petersen
   via 8 20 15 16 22 24 23 25 19 18 removing 1-21 2-3 4-5 6-26 7-12 9-10 11-17 13-14
G+(22,23,5,11) contains Petersen
   via 11 12 14 13 25 17 15 20 19 18 removing 1-21 2-23 3-9 4-22 5-26 6-24 7-8 10-16
G+(22,23,6,7) contains Petersen
   via 5 11 12 19 24 22 25 23 15 20 removing 1-21 2-3 4-10 6-26 7-8 9-16 13-14 17-18
G+(22,23,7,8) contains Petersen
   via 5 11 12 19 24 22 25 23 15 20 removing 1-21 2-3 4-10 6-7 8-26 9-16 13-14 17-18
G+(22,23,7,12) contains Petersen
   via 6 24 13 15 20 17 18 19 25 16 removing 1-21 2-23 3-9 4-5 7-26 8-22 10-14 11-12
G+(22,23,8,20) contains Petersen
   via 11 12 19 13 24 15 20 25 22 14 removing 1-21 2-23 3-9 4-5 6-7 8-26 10-16 17-18
G+(22,23,9,10) contains Petersen
   via 11 12 24 13 17 22 25 16 15 14 removing 1-21 2-23 3-8 4-10 5-6 7-20 9-26 18-19
G+(22,23,9,14) contains Petersen
   via 8 9 18 13 24 20 19 25 26 14 removing 1-21 2-23 3-22 4-10 5-6 7-12 11-17 15-16
G+(22,23,10,16) contains Petersen
   via 10 14 13 25 26 19 18 16 15 20 removing 1-21 2-23 3-9 4-22 5-6 7-24 8-12 11-17
G+(22,23,11,12) contains Petersen
   via 6 7 8 20 11 24 25 26 12 19 removing 1-21 2-23 3-9 4-22 5-10 13-14 17-18
G+(22,23,11,17) contains Petersen
   via 11 14 13 25 26 19 18 17 15 20 removing 1-21 2-23 3-9 4-22 5-6 7-24 8-12 10-16
G+(22,23,12,19) contains Petersen
   via 7 24 13 15 20 17 18 19 25 16 removing 1-21 2-23 3-9 4-5 6-11 8-22 10-14 12-26
G+(22,23,13,14) contains Petersen
   via 7 12 11 17 16 24 25 15 19 18 removing 1-21 2-23 3-22 4-10 5-6 8-20 9-14 13-26
G+(22,23,13,18) contains Petersen
   via 7 8 20 15 24 17 18 25 22 16 removing 1-21 2-23 3-9 4-5 6-11 10-14 12-19 13-26
G+(22,23,14,15) contains Petersen
   via 10 14 26 15 16 22 25 17 18 20 removing 1-21 2-23 3-9 4-5 6-11 7-8 12-19 13-24
G+(22,23,15,16) contains Petersen
   via 11 12 25 13 14 17 26 15 19 18 removing 1-21 2-23 3-9 4-22 5-6 7-24 8-20 10-16
G+(22,23,15,20) contains Petersen
   via 7 8 20 13 24 15 26 25 22 14 removing 1-21 2-23 3-9 4-5 6-11 10-16 12-19 17-18
G+(22,23,16,17) contains Petersen
   via 11 12 25 13 14 17 26 15 19 18 removing 1-21 2-23 3-9 4-22 5-6 7-24 8-20 10-16
G+(22,23,17,18) contains Petersen
   via 12 24 13 15 17 19 18 26 25 20 removing 1-21 2-23 3-9 4-22 5-10 6-11 7-8 14-16
G+(22,23,18,19) contains Petersen
   via 12 24 13 18 17 19 20 22 25 26 removing 1-21 2-23 3-9 4-5 6-11 7-8 10-14 15-16
G+(22,23,19,20) contains Petersen
   via 7 24 13 15 20 17 18 26 25 16 removing 1-21 2-23 3-9 4-5 6-11 8-22 10-14 12-19
G+(23,24,4,5) contains Petersen
   via 8 24 13 14 20 22 18 19 25 23 removing 1-21 2-3 4-26 5-6 7-12 9-10 11-17 15-16
G+(23,24,4,10) contains Petersen
   via 11 12 24 13 17 22 25 16 15 14 removing 1-21 2-23 3-8 4-26 5-6 7-20 9-10 18-19
G+(23,24,5,6) contains Petersen
   via 8 24 13 14 20 22 18 19 25 23 removing 1-21 2-3 4-5 6-26 7-12 9-10 11-17 15-16
G+(23,24,5,11) contains Petersen
   via 11 12 14 13 25 17 15 20 19 18 removing 1-21 2-23 3-9 4-22 5-26 6-24 7-8 10-16
G+(23,24,6,7) contains Petersen
   via 5 11 12 25 24 22 19 18 17 23 removing 1-21 2-3 4-10 6-26 7-8 9-16 13-14 15-20
G+(23,24,7,8) contains Petersen
   via 6 7 26 8 22 24 25 23 17 18 removing 1-21 2-3 4-10 5-11 9-16 12-19 13-14 15-20
G+(23,24,7,12) contains Petersen
   via 6 24 13 15 20 17 18 19 25 16 removing 1-21 2-23 3-9 4-5 7-26 8-22 10-14 11-12
G+(23,24,8,20) contains Petersen
   via 11 12 19 13 24 15 20 25 22 14 removing 1-21 2-23 3-9 4-5 6-7 8-26 10-16 17-18
G+(23,24,9,10) contains Petersen
   via 11 12 24 13 17 22 25 16 15 14 removing 1-21 2-23 3-8 4-10 5-6 7-20 9-26 18-19
G+(23,24,9,14) contains Petersen
   via 8 9 18 13 24 20 19 25 26 14 removing 1-21 2-23 3-22 4-10 5-6 7-12 11-17 15-16
G+(23,24,10,16) contains Petersen
   via 10 14 13 25 26 19 18 16 15 20 removing 1-21 2-23 3-9 4-22 5-6 7-24 8-12 11-17
G+(23,24,11,12) contains Petersen
   via 6 7 8 20 11 24 25 26 12 19 removing 1-21 2-23 3-9 4-22 5-10 13-14 17-18
G+(23,24,11,17) contains Petersen
   via 11 14 13 25 26 19 18 17 15 20 removing 1-21 2-23 3-9 4-22 5-6 7-24 8-12 10-16
G+(23,24,12,19) contains Petersen
   via 7 24 13 15 20 17 18 19 25 16 removing 1-21 2-23 3-9 4-5 6-11 8-22 10-14 12-26
G+(23,24,13,14) contains Petersen
   via 7 12 11 17 16 24 25 15 19 18 removing 1-21 2-23 3-22 4-10 5-6 8-20 9-14 13-26
G+(23,24,13,18) contains Petersen
   via 7 8 20 15 24 17 18 25 22 16 removing 1-21 2-23 3-9 4-5 6-11 10-14 12-19 13-26
G+(23,24,14,15) contains Petersen
   via 10 14 26 15 16 22 25 17 18 20 removing 1-21 2-23 3-9 4-5 6-11 7-8 12-19 13-24
G+(23,24,15,16) contains Petersen
   via 11 12 25 13 14 17 26 15 19 18 removing 1-21 2-23 3-9 4-22 5-6 7-24 8-20 10-16
G+(23,24,15,20) contains Petersen
   via 7 8 20 13 24 15 26 25 22 14 removing 1-21 2-23 3-9 4-5 6-11 10-16 12-19 17-18
G+(23,24,16,17) contains Petersen
   via 11 12 25 13 14 17 26 15 19 18 removing 1-21 2-23 3-9 4-22 5-6 7-24 8-20 10-16
G+(23,24,17,18) contains Petersen
   via 12 24 13 15 17 19 18 26 25 20 removing 1-21 2-23 3-9 4-22 5-10 6-11 7-8 14-16
G+(23,24,18,19) contains Petersen
   via 12 24 13 18 17 19 20 22 25 26 removing 1-21 2-23 3-9 4-5 6-11 7-8 10-14 15-16
G+(23,24,19,20) contains Petersen
   via 7 24 13 15 20 17 18 26 25 16 removing 1-21 2-23 3-9 4-5 6-11 8-22 10-14 12-19
# Jumps onto legs
G+(1,21,3,8) contains Petersen
   via 15 16 18 19 20 21 25 26 22 23 removing 1-24 2-3 4-5 6-11 7-8 9-10 12-17 13-14
G+(1,21,22,4) contains Petersen
   via 15 16 17 18 20 21 23 22 26 25 removing 1-24 2-3 4-5 6-11 7-8 9-10 12-19 13-14
G+(1,24,2,9) contains Petersen
   via 9 10 18 13 14 24 19 20 22 23 removing 1-25 2-21 3-26 4-5 6-11 7-8 12-17 15-16
G+(1,24,3,8) contains Petersen
   via 13 14 20 19 18 25 26 22 23 24 removing 1-21 2-3 4-5 6-11 7-8 9-10 12-17 15-16
G+(1,24,22,4) contains Petersen
   via 13 14 16 17 18 25 26 22 23 24 removing 1-21 2-3 4-5 6-11 7-8 9-10 12-19 15-20
# G+(2,21,22,4)
G+(2,21,22,4)+(22,26,4,5) contains Petersen
   via 11 12 24 13 17 27 26 16 15 14 removing 1-21 2-25 3-8 4-28 5-6 7-20 9-10 18-19 22-23
G+(2,21,22,4)+(22,26,4,10) contains Petersen
   via 15 16 18 19 20 25 23 22 27 26 removing 1-21 2-3 4-28 5-6 7-24 8-12 9-10 11-17 13-14
G+(2,21,22,4)+(22,26,5,6) contains Petersen
   via 11 12 24 13 17 27 26 16 15 14 removing 1-21 2-25 3-8 4-5 6-28 7-20 9-10 18-19 22-23
G+(2,21,22,4)+(22,26,5,11) contains Petersen
   via 11 12 14 13 23 17 15 20 19 18 removing 1-21 2-25 3-9 4-26 5-28 6-24 7-8 10-16 22-27
G+(2,21,22,4)+(22,26,6,7) contains Petersen
   via 11 12 19 13 24 15 20 23 26 14 removing 1-21 2-25 3-9 4-5 6-28 7-8 10-16 17-18 22-27
G+(2,21,22,4)+(22,26,7,8) contains Petersen
   via 11 12 19 13 24 15 20 23 26 14 removing 1-21 2-25 3-9 4-5 6-7 8-28 10-16 17-18 22-27
G+(2,21,22,4)+(22,26,7,12) contains Petersen
   via 8 23 13 15 20 17 18 19 26 16 removing 1-21 2-25 3-9 4-5 6-24 7-28 10-14 11-12 22-27
G+(2,21,22,4)+(22,26,8,20) contains Petersen
   via 11 12 14 13 24 17 15 20 19 18 removing 1-21 2-25 3-22 4-26 5-10 6-7 8-28 9-16
G+(2,21,22,4)+(22,26,9,10) contains Petersen
   via 15 16 18 19 20 25 23 22 27 26 removing 1-21 2-3 4-10 5-6 7-24 8-12 9-28 11-17 13-14
G+(2,21,22,4)+(22,26,9,14) contains Petersen
   via 8 9 18 13 24 20 19 27 28 14 removing 1-21 2-25 3-22 4-10 5-6 7-12 11-17 15-16 23-26
G+(2,21,22,4)+(22,26,10,16) contains Petersen
   via 10 14 13 23 28 19 18 16 15 20 removing 1-21 2-25 3-9 4-26 5-6 7-24 8-12 11-17 22-27
G+(2,21,22,4)+(22,26,11,12) contains Petersen
   via 6 7 8 20 11 24 23 28 12 19 removing 1-21 2-25 3-9 4-26 5-10 13-14 17-18 22-27
G+(2,21,22,4)+(22,26,11,17) contains Petersen
   via 11 14 13 23 28 19 18 17 15 20 removing 1-21 2-25 3-9 4-26 5-6 7-24 8-12 10-16 22-27
G+(2,21,22,4)+(22,26,12,19) contains Petersen
   via 8 23 13 15 20 17 18 19 26 16 removing 1-21 2-25 3-9 4-5 6-24 7-11 10-14 12-28 22-27
G+(2,21,22,4)+(22,26,13,14) contains Petersen
   via 7 12 11 17 16 24 27 15 19 18 removing 1-21 2-25 3-22 4-10 5-6 8-20 9-14 13-28 23-26
G+(2,21,22,4)+(22,26,13,18) contains Petersen
   via 13 15 16 18 28 24 26 27 20 19 removing 1-21 2-25 3-9 4-5 6-11 7-8 10-14 12-17 22-23
G+(2,21,22,4)+(22,26,14,15) contains Petersen
   via 7 8 9 14 28 17 16 15 20 18 removing 1-21 2-25 3-22 4-26 5-10 6-11 12-19 13-24
G+(2,21,22,4)+(22,26,15,16) contains Petersen
   via 11 12 23 13 14 17 28 15 19 18 removing 1-21 2-25 3-9 4-26 5-6 7-24 8-20 10-16 22-27
G+(2,21,22,4)+(22,26,15,20) contains Petersen
   via 7 8 14 13 24 17 15 28 20 18 removing 1-21 2-25 3-22 4-26 5-10 6-11 9-16 12-19
G+(2,21,22,4)+(22,26,16,17) contains Petersen
   via 11 12 23 13 14 17 28 15 19 18 removing 1-21 2-25 3-9 4-26 5-6 7-24 8-20 10-16 22-27
G+(2,21,22,4)+(22,26,17,18) contains Petersen
   via 12 24 13 15 17 19 18 28 23 20 removing 1-21 2-25 3-9 4-26 5-10 6-11 7-8 14-16 22-27
G+(2,21,22,4)+(22,26,18,19) contains Petersen
   via 12 23 13 15 19 17 18 28 26 16 removing 1-21 2-25 3-9 4-5 6-24 7-11 8-20 10-14 22-27
G+(2,21,22,4)+(22,26,19,20) contains Petersen
   via 8 23 13 15 20 17 18 28 26 16 removing 1-21 2-25 3-9 4-5 6-24 7-11 10-14 12-19 22-27
G+(2,21,22,4)+(22,26,1,13) contains Petersen
   via 14 20 19 26 25 28 24 23 22 27 removing 1-21 2-3 4-5 6-11 7-8 9-10 12-17 13-18 15-16
G+(2,21,22,4)+(22,26,2,9) contains Petersen
   via 2 3 20 14 28 25 26 27 22 23 removing 1-21 4-5 6-24 7-11 8-12 9-10 13-18 15-16
# G+(2,21,22,4)+(22,26,24,6)
G+(2,21,22,4)+(22,26,24,6)+(24,28,4,5) contains Petersen
   via 13 14 15 20 19 24 29 28 26 23 removing 1-21 2-25 3-9 4-30 5-6 7-8 10-16 11-12 17-18 22-27
G+(2,21,22,4)+(22,26,24,6)+(24,28,4,10) contains Petersen
   via 16 17 18 19 20 29 24 23 26 28 removing 1-21 2-25 3-9 4-30 5-6 7-8 10-14 11-12 13-15 22-27
G+(2,21,22,4)+(22,26,24,6)+(24,28,5,6) contains Petersen
   via 13 14 15 20 19 24 29 28 26 23 removing 1-21 2-25 3-9 4-5 6-30 7-8 10-16 11-12 17-18 22-27
G+(2,21,22,4)+(22,26,24,6)+(24,28,5,11) contains Petersen
   via 11 12 14 13 24 17 15 20 19 18 removing 1-21 2-25 3-9 4-26 5-30 6-28 7-8 10-16 22-27 23-29
G+(2,21,22,4)+(22,26,24,6)+(24,28,6,7) contains Petersen
   via 13 14 15 16 17 24 29 28 27 26 removing 1-21 2-25 3-8 4-5 6-30 7-20 9-10 11-12 18-19 22-23
G+(2,21,22,4)+(22,26,24,6)+(24,28,7,8) contains Petersen
   via 13 14 15 16 18 24 29 28 27 26 removing 1-21 2-25 3-8 4-5 6-11 7-30 9-10 12-17 19-20 22-23
G+(2,21,22,4)+(22,26,24,6)+(24,28,7,12) contains Petersen
   via 8 24 13 15 20 17 18 19 29 16 removing 1-21 2-25 3-9 4-5 6-28 7-30 10-14 11-12 22-27 23-26
G+(2,21,22,4)+(22,26,24,6)+(24,28,8,20) contains Petersen
   via 7 8 30 20 19 28 29 24 23 26 removing 1-21 2-25 3-9 4-5 6-11 10-14 12-17 13-15 16-18 22-27
G+(2,21,22,4)+(22,26,24,6)+(24,28,9,10) contains Petersen
   via 15 16 18 19 20 29 24 23 26 28 removing 1-21 2-25 3-9 4-5 6-11 7-8 10-30 12-17 13-14 22-27
G+(2,21,22,4)+(22,26,24,6)+(24,28,9,14) contains Petersen
   via 15 16 18 19 20 29 24 23 26 28 removing 1-21 2-25 3-9 4-5 6-11 7-8 10-30 12-17 13-14 22-27
G+(2,21,22,4)+(22,26,24,6)+(24,28,10,16) contains Petersen
   via 10 14 13 24 30 19 18 16 15 20 removing 1-21 2-25 3-9 4-26 5-6 7-28 8-12 11-17 22-27 23-29
G+(2,21,22,4)+(22,26,24,6)+(24,28,11,12) contains Petersen
   via 12 14 13 24 30 19 18 17 15 20 removing 1-21 2-25 3-9 4-26 5-11 6-28 7-8 10-16 22-27 23-29
G+(2,21,22,4)+(22,26,24,6)+(24,28,11,17) contains Petersen
   via 11 14 13 24 30 19 18 17 15 20 removing 1-21 2-25 3-9 4-26 5-6 7-28 8-12 10-16 22-27 23-29
G+(2,21,22,4)+(22,26,24,6)+(24,28,12,19) contains Petersen
   via 8 24 13 15 20 17 18 19 29 16 removing 1-21 2-25 3-9 4-26 5-11 6-7 10-14 12-30 22-27 23-28
G+(2,21,22,4)+(22,26,24,6)+(24,28,13,14) contains Petersen
   via 15 16 18 19 20 29 24 23 26 28 removing 1-21 2-25 3-9 4-5 6-11 7-8 10-14 12-17 13-30 22-27
G+(2,21,22,4)+(22,26,24,6)+(24,28,13,18) contains Petersen
   via 7 12 11 17 16 28 27 15 19 18 removing 1-21 2-25 3-22 4-10 5-6 8-20 9-14 13-30 23-26 24-29
G+(2,21,22,4)+(22,26,24,6)+(24,28,14,15) contains Petersen
   via 15 16 18 19 20 29 24 23 26 28 removing 1-21 2-25 3-9 4-5 6-11 7-8 10-14 12-17 13-30 22-27
G+(2,21,22,4)+(22,26,24,6)+(24,28,15,16) contains Petersen
   via 11 12 24 13 14 17 30 15 19 18 removing 1-21 2-25 3-9 4-26 5-6 7-28 8-20 10-16 22-27 23-29
G+(2,21,22,4)+(22,26,24,6)+(24,28,15,20) contains Petersen
   via 16 18 19 20 30 26 28 29 24 23 removing 1-21 2-25 3-9 4-5 6-11 7-8 10-14 12-17 13-15 22-27
G+(2,21,22,4)+(22,26,24,6)+(24,28,16,17) contains Petersen
   via 11 12 24 13 14 17 30 15 19 18 removing 1-21 2-25 3-9 4-26 5-6 7-28 8-20 10-16 22-27 23-29
G+(2,21,22,4)+(22,26,24,6)+(24,28,17,18) contains Petersen
   via 12 14 13 18 19 29 24 20 15 30 removing 1-21 2-25 3-9 4-26 5-6 7-8 10-16 11-17 22-27 23-28
G+(2,21,22,4)+(22,26,24,6)+(24,28,18,19) contains Petersen
   via 12 24 13 15 19 17 18 30 29 16 removing 1-21 2-25 3-9 4-26 5-11 6-7 8-20 10-14 22-27 23-28
G+(2,21,22,4)+(22,26,24,6)+(24,28,19,20) contains Petersen
   via 8 12 11 17 20 24 29 30 19 18 removing 1-21 2-25 3-9 4-26 5-10 6-7 13-14 22-27 23-28
G+(2,21,22,4)+(22,26,24,6)+(24,28,2,9) contains Petersen
   via 15 16 18 19 20 29 24 23 26 28 removing 1-21 2-25 3-30 4-5 6-11 7-8 9-10 12-17 13-14 22-27
G+(2,21,22,4)+(22,26,24,6)+(24,28,3,8) contains Petersen
   via 13 14 15 16 18 24 29 28 27 26 removing 1-21 2-25 3-30 4-5 6-11 7-8 9-10 12-17 19-20 22-23
G+(2,21,22,4)+(22,26,24,6)+(24,28,26,4) contains Petersen
   via 19 20 22 23 25 28 27 26 30 29 removing 1-21 2-3 4-5 6-11 7-8 9-10 12-17 13-24 14-15 16-18
G+(2,21,24,6) contains Petersen
   via 9 10 18 13 14 26 19 20 22 24 removing 1-21 2-3 4-5 6-11 7-8 12-17 15-16 23-25
G+(2,3,1,13) contains Petersen
   via 3 26 13 14 20 22 18 19 24 23 removing 1-21 2-25 4-5 6-11 7-8 9-10 12-17 15-16
G+(2,3,24,6) contains Petersen
   via 9 10 18 13 14 26 19 20 22 24 removing 1-21 2-23 3-25 4-5 6-11 7-8 12-17 15-16
G+(3,22,1,13) contains Petersen
   via 13 14 20 19 18 26 25 22 23 24 removing 1-21 2-3 4-5 6-11 7-8 9-10 12-17 15-16
# G+(3,22,24,6)
G+(3,22,24,6)+(24,26,4,5) contains Petersen
   via 13 14 15 20 19 24 27 26 22 23 removing 1-21 2-9 3-25 4-28 5-6 7-8 10-16 11-12 17-18
G+(3,22,24,6)+(24,26,4,10) contains Petersen
   via 13 15 16 17 18 24 27 26 25 22 removing 1-21 2-23 3-9 4-28 5-6 7-8 10-14 11-12 19-20
G+(3,22,24,6)+(24,26,5,6) contains Petersen
   via 13 14 15 20 19 24 27 26 22 23 removing 1-21 2-9 3-25 4-5 6-28 7-8 10-16 11-12 17-18
G+(3,22,24,6)+(24,26,5,11) contains Petersen
   via 11 12 14 13 25 17 15 20 19 18 removing 1-21 2-23 3-9 4-22 5-28 6-26 7-8 10-16 24-27
G+(3,22,24,6)+(24,26,6,7) contains Petersen
   via 13 14 15 16 17 24 27 26 25 22 removing 1-21 2-23 3-8 4-5 6-28 7-20 9-10 11-12 18-19
G+(3,22,24,6)+(24,26,7,8) contains Petersen
   via 13 14 15 16 18 24 27 26 25 22 removing 1-21 2-23 3-8 4-5 6-11 7-28 9-10 12-17 19-20
G+(3,22,24,6)+(24,26,7,12) contains Petersen
   via 11 12 24 13 14 17 16 15 19 18 removing 1-21 2-23 3-25 4-5 6-26 7-28 8-20 9-10 22-27
G+(3,22,24,6)+(24,26,8,20) contains Petersen
   via 16 17 18 19 20 22 24 27 26 25 removing 1-21 2-23 3-9 4-5 6-7 8-28 10-14 11-12 13-15
G+(3,22,24,6)+(24,26,9,10) contains Petersen
   via 15 16 17 18 20 27 26 25 22 24 removing 1-21 2-23 3-9 4-5 6-11 7-8 10-28 12-19 13-14
G+(3,22,24,6)+(24,26,9,14) contains Petersen
   via 15 16 17 18 20 27 26 25 22 24 removing 1-21 2-23 3-9 4-5 6-11 7-8 10-28 12-19 13-14
G+(3,22,24,6)+(24,26,10,16) contains Petersen
   via 10 14 13 25 28 19 18 16 15 20 removing 1-21 2-23 3-9 4-22 5-6 7-26 8-12 11-17 24-27
G+(3,22,24,6)+(24,26,11,12) contains Petersen
   via 12 14 13 25 28 19 18 17 15 20 removing 1-21 2-23 3-9 4-22 5-11 6-26 7-8 10-16 24-27
G+(3,22,24,6)+(24,26,11,17) contains Petersen
   via 11 14 13 25 28 19 18 17 15 20 removing 1-21 2-23 3-9 4-22 5-6 7-26 8-12 10-16 24-27
G+(3,22,24,6)+(24,26,12,19) contains Petersen
   via 8 25 13 15 20 17 18 19 26 16 removing 1-21 2-23 3-9 4-22 5-11 6-7 10-14 12-28 24-27
G+(3,22,24,6)+(24,26,13,14) contains Petersen
   via 15 16 17 18 20 27 26 25 22 24 removing 1-21 2-23 3-9 4-5 6-11 7-8 10-14 12-19 13-28
G+(3,22,24,6)+(24,26,13,18) contains Petersen
   via 7 12 11 17 16 27 24 15 19 18 removing 1-21 2-23 3-25 4-10 5-6 8-20 9-14 13-28 22-26
G+(3,22,24,6)+(24,26,14,15) contains Petersen
   via 15 16 17 18 20 27 26 25 22 24 removing 1-21 2-23 3-9 4-5 6-11 7-8 10-14 12-19 13-28
G+(3,22,24,6)+(24,26,15,16) contains Petersen
   via 11 12 25 13 14 17 28 15 19 18 removing 1-21 2-23 3-9 4-22 5-6 7-26 8-20 10-16 24-27
G+(3,22,24,6)+(24,26,15,20) contains Petersen
   via 16 17 18 20 28 22 24 27 26 25 removing 1-21 2-23 3-9 4-5 6-11 7-8 10-14 12-19 13-15
G+(3,22,24,6)+(24,26,16,17) contains Petersen
   via 11 12 25 13 14 17 28 15 19 18 removing 1-21 2-23 3-9 4-22 5-6 7-26 8-20 10-16 24-27
G+(3,22,24,6)+(24,26,17,18) contains Petersen
   via 12 14 13 18 19 26 25 20 15 28 removing 1-21 2-23 3-9 4-22 5-6 7-8 10-16 11-17 24-27
G+(3,22,24,6)+(24,26,18,19) contains Petersen
   via 12 25 13 15 19 17 18 28 26 16 removing 1-21 2-23 3-9 4-22 5-11 6-7 8-20 10-14 24-27
G+(3,22,24,6)+(24,26,19,20) contains Petersen
   via 8 12 11 17 20 25 26 28 19 18 removing 1-21 2-23 3-9 4-22 5-10 6-7 13-14 24-27
G+(3,22,24,6)+(24,26,2,9) contains Petersen
   via 15 16 17 18 20 27 26 25 22 24 removing 1-21 2-23 3-28 4-5 6-11 7-8 9-10 12-19 13-14
G+(3,22,24,6)+(24,26,3,8) contains Petersen
   via 13 14 15 16 18 24 27 26 25 22 removing 1-21 2-23 3-28 4-5 6-11 7-8 9-10 12-17 19-20
# G+(3,22,24,6)+(24,26,22,4)
G+(3,22,24,6)+(24,26,22,4)+(22,28,4,5) contains Petersen
   via 13 15 25 26 18 24 22 29 28 27 removing 1-21 2-23 3-9 4-30 5-6 7-8 10-14 11-12 16-17 19-20
G+(3,22,24,6)+(24,26,22,4)+(22,28,4,10) contains Petersen
   via 13 19 20 28 29 24 23 22 26 27 removing 1-21 2-9 3-25 4-30 5-6 7-8 10-16 11-12 14-15 17-18
G+(3,22,24,6)+(24,26,22,4)+(22,28,5,6) contains Petersen
   via 13 15 25 26 18 24 22 29 28 27 removing 1-21 2-23 3-9 4-5 6-30 7-8 10-14 11-12 16-17 19-20
G+(3,22,24,6)+(24,26,22,4)+(22,28,5,11) contains Petersen
   via 11 12 14 13 29 17 15 20 19 18 removing 1-21 2-23 3-9 4-28 5-30 6-26 7-8 10-16 22-25 24-27
G+(3,22,24,6)+(24,26,22,4)+(22,28,6,7) contains Petersen
   via 19 20 25 22 24 30 26 27 28 29 removing 1-21 2-23 3-9 4-5 6-11 7-8 10-14 12-17 13-15 16-18
G+(3,22,24,6)+(24,26,22,4)+(22,28,7,8) contains Petersen
   via 7 19 20 28 29 26 25 22 24 27 removing 1-21 2-23 3-9 4-5 6-11 8-30 10-14 12-17 13-15 16-18
G+(3,22,24,6)+(24,26,22,4)+(22,28,7,12) contains Petersen
   via 8 27 13 15 20 17 18 19 28 16 removing 1-21 2-23 3-9 4-5 6-26 7-30 10-14 11-12 22-25 24-29
G+(3,22,24,6)+(24,26,22,4)+(22,28,8,20) contains Petersen
   via 11 12 14 13 29 17 15 20 19 18 removing 1-21 2-23 3-25 4-28 5-10 6-7 8-30 9-16 22-26 24-27
G+(3,22,24,6)+(24,26,22,4)+(22,28,9,10) contains Petersen
   via 13 19 20 28 29 24 23 22 26 27 removing 1-21 2-9 3-25 4-5 6-11 7-8 10-30 12-17 14-15 16-18
G+(3,22,24,6)+(24,26,22,4)+(22,28,9,14) contains Petersen
   via 9 10 28 13 18 30 29 17 16 14 removing 1-21 2-23 3-25 4-5 6-11 7-8 12-19 15-20 22-24 26-27
G+(3,22,24,6)+(24,26,22,4)+(22,28,10,16) contains Petersen
   via 10 14 13 29 30 19 18 16 15 20 removing 1-21 2-23 3-9 4-28 5-6 7-26 8-12 11-17 22-25 24-27
G+(3,22,24,6)+(24,26,22,4)+(22,28,11,12) contains Petersen
   via 6 7 8 20 11 27 29 30 12 19 removing 1-21 2-23 3-9 4-28 5-10 13-14 17-18 22-24 25-26
G+(3,22,24,6)+(24,26,22,4)+(22,28,11,17) contains Petersen
   via 11 14 13 29 30 19 18 17 15 20 removing 1-21 2-23 3-9 4-28 5-6 7-26 8-12 10-16 22-25 24-27
G+(3,22,24,6)+(24,26,22,4)+(22,28,12,19) contains Petersen
   via 8 25 13 15 20 17 18 19 26 16 removing 1-21 2-23 3-9 4-28 5-11 6-7 10-14 12-30 22-29 24-27
G+(3,22,24,6)+(24,26,22,4)+(22,28,13,14) contains Petersen
   via 7 8 10 28 29 17 16 15 20 18 removing 1-21 2-23 3-25 4-5 6-11 9-14 12-19 13-30 22-24 26-27
G+(3,22,24,6)+(24,26,22,4)+(22,28,13,18) contains Petersen
   via 13 15 25 22 24 30 26 27 28 29 removing 1-21 2-23 3-9 4-5 6-11 7-8 10-14 12-17 16-18 19-20
G+(3,22,24,6)+(24,26,22,4)+(22,28,14,15) contains Petersen
   via 7 8 9 14 30 17 16 15 20 18 removing 1-21 2-23 3-25 4-28 5-10 6-11 12-19 13-24 22-26
G+(3,22,24,6)+(24,26,22,4)+(22,28,15,16) contains Petersen
   via 11 12 29 13 14 17 30 15 19 18 removing 1-21 2-23 3-9 4-28 5-6 7-26 8-20 10-16 22-25 24-27
G+(3,22,24,6)+(24,26,22,4)+(22,28,15,20) contains Petersen
   via 7 8 14 13 29 17 15 30 20 18 removing 1-21 2-23 3-25 4-28 5-10 6-11 9-16 12-19 22-26 24-27
G+(3,22,24,6)+(24,26,22,4)+(22,28,16,17) contains Petersen
   via 11 12 29 13 14 17 30 15 19 18 removing 1-21 2-23 3-9 4-28 5-6 7-26 8-20 10-16 22-25 24-27
G+(3,22,24,6)+(24,26,22,4)+(22,28,17,18) contains Petersen
   via 12 27 13 15 17 19 18 30 29 20 removing 1-21 2-23 3-9 4-28 5-10 6-11 7-8 14-16 22-24 25-26
G+(3,22,24,6)+(24,26,22,4)+(22,28,18,19) contains Petersen
   via 12 25 13 15 19 17 18 30 26 16 removing 1-21 2-23 3-9 4-28 5-11 6-7 8-20 10-14 22-29 24-27
G+(3,22,24,6)+(24,26,22,4)+(22,28,19,20) contains Petersen
   via 8 12 11 17 20 25 26 30 19 18 removing 1-21 2-23 3-9 4-28 5-10 6-7 13-14 22-29 24-27
G+(3,22,24,6)+(24,26,22,4)+(22,28,1,13) contains Petersen
   via 16 18 25 22 23 28 27 24 30 29 removing 1-21 2-3 4-5 6-26 7-11 8-12 9-10 13-14 15-20 17-19
G+(3,22,24,6)+(24,26,22,4)+(22,28,2,9) contains Petersen
   via 13 19 20 28 29 24 23 22 26 27 removing 1-21 2-30 3-25 4-5 6-11 7-8 9-10 12-17 14-15 16-18
G+(3,22,24,6)+(24,26,22,4)+(22,28,3,8) contains Petersen
   via 16 18 19 26 25 28 29 22 24 27 removing 1-21 2-23 3-30 4-5 6-11 7-8 9-10 12-17 13-14 15-20
G+(3,22,24,6)+(24,26,22,4)+(22,28,26,6) contains Petersen
   via 19 20 25 22 24 30 26 27 28 29 removing 1-21 2-23 3-9 4-5 6-11 7-8 10-14 12-17 13-15 16-18
# G+(21,23,3,8)
G+(21,23,3,8)+(3,26,4,5) contains Petersen
   via 13 14 15 16 23 18 20 26 27 17 removing 1-21 2-25 3-22 4-28 5-6 7-24 8-12 9-10 11-19
G+(21,23,3,8)+(3,26,4,10) contains Petersen
   via 9 10 18 13 14 22 19 20 26 23 removing 1-21 2-25 3-27 4-28 5-6 7-24 8-12 11-17 15-16
G+(21,23,3,8)+(3,26,5,6) contains Petersen
   via 13 14 15 16 23 18 20 26 27 17 removing 1-21 2-25 3-22 4-5 6-24 7-28 8-12 9-10 11-19
G+(21,23,3,8)+(3,26,5,11) contains Petersen
   via 11 12 14 13 27 17 15 20 19 18 removing 1-21 2-25 3-9 4-22 5-28 6-24 7-8 10-16 23-26
G+(21,23,3,8)+(3,26,6,7) contains Petersen
   via 11 12 19 13 24 15 20 26 27 14 removing 1-21 2-25 3-9 4-5 6-28 7-8 10-16 17-18 22-23
G+(21,23,3,8)+(3,26,7,8) contains Petersen
   via 11 12 19 13 24 15 20 26 27 14 removing 1-21 2-25 3-9 4-5 6-7 8-28 10-16 17-18 22-23
G+(21,23,3,8)+(3,26,7,12) contains Petersen
   via 8 26 13 15 20 17 18 19 27 16 removing 1-21 2-25 3-9 4-5 6-24 7-28 10-14 11-12 22-23
G+(21,23,3,8)+(3,26,8,20) contains Petersen
   via 11 12 19 13 24 15 20 27 26 14 removing 1-21 2-3 4-22 5-10 6-7 8-28 9-16 17-18 23-25
G+(21,23,3,8)+(3,26,9,10) contains Petersen
   via 9 14 13 18 28 22 23 26 20 19 removing 1-21 2-25 3-27 4-10 5-6 7-24 8-12 11-17 15-16
G+(21,23,3,8)+(3,26,9,14) contains Petersen
   via 9 10 20 14 28 25 26 27 22 23 removing 1-21 2-3 4-5 6-24 7-11 8-12 13-18 15-16
G+(21,23,3,8)+(3,26,10,16) contains Petersen
   via 10 14 13 27 28 19 18 16 15 20 removing 1-21 2-25 3-9 4-22 5-6 7-24 8-12 11-17 23-26
G+(21,23,3,8)+(3,26,11,12) contains Petersen
   via 6 7 8 20 11 24 27 28 12 19 removing 1-21 2-25 3-9 4-22 5-10 13-14 17-18 23-26
G+(21,23,3,8)+(3,26,11,17) contains Petersen
   via 11 14 13 27 28 19 18 17 15 20 removing 1-21 2-25 3-9 4-22 5-6 7-24 8-12 10-16 23-26
G+(21,23,3,8)+(3,26,12,19) contains Petersen
   via 8 26 13 15 20 17 18 19 27 16 removing 1-21 2-25 3-9 4-5 6-24 7-11 10-14 12-28 22-23
G+(21,23,3,8)+(3,26,13,14) contains Petersen
   via 13 28 14 16 18 23 25 26 27 22 removing 1-21 2-3 4-5 6-24 7-11 8-12 9-10 15-20 17-19
G+(21,23,3,8)+(3,26,13,18) contains Petersen
   via 13 15 16 18 28 24 23 26 20 19 removing 1-21 2-25 3-9 4-5 6-11 7-8 10-14 12-17 22-27
G+(21,23,3,8)+(3,26,14,15) contains Petersen
   via 9 14 28 15 16 26 27 17 18 20 removing 1-21 2-3 4-22 5-10 6-11 7-8 12-19 13-24 23-25
G+(21,23,3,8)+(3,26,15,16) contains Petersen
   via 11 12 27 13 14 17 28 15 19 18 removing 1-21 2-25 3-9 4-22 5-6 7-24 8-20 10-16 23-26
G+(21,23,3,8)+(3,26,15,20) contains Petersen
   via 7 8 20 13 24 15 28 27 26 14 removing 1-21 2-3 4-22 5-10 6-11 9-16 12-19 17-18 23-25
G+(21,23,3,8)+(3,26,16,17) contains Petersen
   via 11 12 27 13 14 17 28 15 19 18 removing 1-21 2-25 3-9 4-22 5-6 7-24 8-20 10-16 23-26
G+(21,23,3,8)+(3,26,17,18) contains Petersen
   via 12 24 13 15 17 19 18 28 27 20 removing 1-21 2-25 3-9 4-22 5-10 6-11 7-8 14-16 23-26
G+(21,23,3,8)+(3,26,18,19) contains Petersen
   via 12 26 13 15 19 17 18 28 27 16 removing 1-21 2-25 3-9 4-5 6-24 7-11 8-20 10-14 22-23
G+(21,23,3,8)+(3,26,19,20) contains Petersen
   via 8 26 13 15 20 17 18 28 27 16 removing 1-21 2-25 3-9 4-5 6-24 7-11 10-14 12-19 22-23
G+(21,23,3,8)+(3,26,1,13) contains Petersen
   via 14 16 19 26 25 28 24 23 22 27 removing 1-21 2-3 4-5 6-11 7-8 9-10 12-17 13-18 15-20
G+(21,23,3,8)+(3,26,24,6) contains Petersen
   via 13 14 16 17 18 24 23 26 27 28 removing 1-21 2-25 3-22 4-5 6-11 7-8 9-10 12-19 15-20
G+(22,23,1,13) contains Petersen
   via 9 10 18 13 14 24 19 20 22 26 removing 1-21 2-3 4-5 6-11 7-8 12-17 15-16 23-25
G+(22,23,2,9) contains Petersen
   via 3 21 13 14 20 22 18 19 23 25 removing 1-24 2-26 4-5 6-11 7-8 9-10 12-17 15-16
G+(23,24,2,9) contains Petersen
   via 9 10 18 13 14 25 19 20 22 23 removing 1-24 2-21 3-26 4-5 6-11 7-8 12-17 15-16
# G+(23,24,3,8)
G+(23,24,3,8)+(3,26,4,5) contains Petersen
   via 13 14 15 16 25 18 20 26 27 17 removing 1-21 2-23 3-22 4-28 5-6 7-24 8-12 9-10 11-19
G+(23,24,3,8)+(3,26,4,10) contains Petersen
   via 9 10 18 13 14 22 19 20 26 25 removing 1-21 2-23 3-27 4-28 5-6 7-24 8-12 11-17 15-16
G+(23,24,3,8)+(3,26,5,6) contains Petersen
   via 13 14 15 16 25 18 20 26 27 17 removing 1-21 2-23 3-22 4-5 6-24 7-28 8-12 9-10 11-19
G+(23,24,3,8)+(3,26,5,11) contains Petersen
   via 11 12 14 13 26 17 15 20 19 18 removing 1-21 2-23 3-9 4-22 5-28 6-24 7-8 10-16 25-27
G+(23,24,3,8)+(3,26,6,7) contains Petersen
   via 11 12 19 13 24 15 20 26 27 14 removing 1-21 2-23 3-9 4-5 6-28 7-8 10-16 17-18 22-25
G+(23,24,3,8)+(3,26,7,8) contains Petersen
   via 11 12 19 13 24 15 20 26 27 14 removing 1-21 2-23 3-9 4-5 6-7 8-28 10-16 17-18 22-25
G+(23,24,3,8)+(3,26,7,12) contains Petersen
   via 8 26 13 15 20 17 18 19 27 16 removing 1-21 2-23 3-9 4-5 6-24 7-28 10-14 11-12 22-25
G+(23,24,3,8)+(3,26,8,20) contains Petersen
   via 6 7 17 18 24 22 23 25 26 27 removing 1-21 2-3 4-10 5-11 8-28 9-16 12-19 13-14 15-20
G+(23,24,3,8)+(3,26,9,10) contains Petersen
   via 9 14 13 18 28 22 25 26 20 19 removing 1-21 2-23 3-27 4-10 5-6 7-24 8-12 11-17 15-16
G+(23,24,3,8)+(3,26,9,14) contains Petersen
   via 13 14 15 20 18 25 23 22 27 26 removing 1-21 2-3 4-10 5-6 7-24 8-12 9-28 11-19 16-17
G+(23,24,3,8)+(3,26,10,16) contains Petersen
   via 10 14 13 26 28 19 18 16 15 20 removing 1-21 2-23 3-9 4-22 5-6 7-24 8-12 11-17 25-27
G+(23,24,3,8)+(3,26,11,12) contains Petersen
   via 6 7 8 20 11 24 26 28 12 19 removing 1-21 2-23 3-9 4-22 5-10 13-14 17-18 25-27
G+(23,24,3,8)+(3,26,11,17) contains Petersen
   via 11 14 13 26 28 19 18 17 15 20 removing 1-21 2-23 3-9 4-22 5-6 7-24 8-12 10-16 25-27
G+(23,24,3,8)+(3,26,12,19) contains Petersen
   via 8 26 13 15 20 17 18 19 27 16 removing 1-21 2-23 3-9 4-5 6-24 7-11 10-14 12-28 22-25
G+(23,24,3,8)+(3,26,13,14) contains Petersen
   via 13 28 14 20 18 25 23 22 27 26 removing 1-21 2-3 4-5 6-24 7-11 8-12 9-10 15-16 17-19
G+(23,24,3,8)+(3,26,13,18) contains Petersen
   via 13 15 16 18 28 24 25 26 20 19 removing 1-21 2-23 3-9 4-5 6-11 7-8 10-14 12-17 22-27
G+(23,24,3,8)+(3,26,14,15) contains Petersen
   via 13 28 15 20 18 25 23 22 27 26 removing 1-21 2-3 4-10 5-6 7-24 8-12 9-14 11-19 16-17
G+(23,24,3,8)+(3,26,15,16) contains Petersen
   via 11 12 26 13 14 17 28 15 19 18 removing 1-21 2-23 3-9 4-22 5-6 7-24 8-20 10-16 25-27
G+(23,24,3,8)+(3,26,15,20) contains Petersen
   via 12 24 15 16 19 22 27 26 25 23 removing 1-21 2-3 4-10 5-6 7-8 9-14 11-17 13-18 20-28
G+(23,24,3,8)+(3,26,16,17) contains Petersen
   via 11 12 26 13 14 17 28 15 19 18 removing 1-21 2-23 3-9 4-22 5-6 7-24 8-20 10-16 25-27
G+(23,24,3,8)+(3,26,17,18) contains Petersen
   via 12 24 13 15 17 19 18 28 26 20 removing 1-21 2-23 3-9 4-22 5-10 6-11 7-8 14-16 25-27
G+(23,24,3,8)+(3,26,18,19) contains Petersen
   via 12 26 13 15 19 17 18 28 27 16 removing 1-21 2-23 3-9 4-5 6-24 7-11 8-20 10-14 22-25
G+(23,24,3,8)+(3,26,19,20) contains Petersen
   via 8 26 13 15 20 17 18 28 27 16 removing 1-21 2-23 3-9 4-5 6-24 7-11 10-14 12-19 22-25
G+(23,24,3,8)+(3,26,1,13) contains Petersen
   via 14 20 19 22 23 28 24 25 26 27 removing 1-21 2-3 4-5 6-11 7-8 9-10 12-17 13-18 15-16
G+(23,24,3,8)+(3,26,24,6) contains Petersen
   via 13 14 16 17 18 24 25 26 27 28 removing 1-21 2-23 3-22 4-5 6-11 7-8 9-10 12-19 15-20


##############################################################
# Proof of (18.1), claim (2)
G=Jaws1
# A-expansions:
G+(2,3,1,6) contains Petersen
   via 9 10 22 13 14 19 20 15 16 18 removing 1-24 2-21 3-23 4-5 6-11 7-8 12-17
G+(2,3,1,13) contains Petersen
   via 3 13 14 15 20 22 21 19 18 16 removing 1-24 2-23 4-5 6-11 7-8 9-10 12-17
G+(2,3,4,5) contains Petersen
   via 8 10 9 14 13 20 19 18 16 15 removing 1-21 2-22 3-23 4-24 5-6 7-12 11-17
G+(2,3,4,10) contains Petersen
   via 8 10 9 14 13 20 19 18 16 15 removing 1-21 2-23 3-22 4-24 5-6 7-12 11-17
G+(2,3,5,6) contains Petersen
   via 8 10 9 14 13 20 19 18 16 15 removing 1-21 2-22 3-23 4-5 6-24 7-12 11-17
G+(2,3,5,11) contains Petersen
   via 6 12 11 14 13 16 17 18 19 15 removing 1-21 2-22 3-23 4-8 5-24 7-20 9-10
G+(2,3,6,7) contains Petersen
   via 5 11 12 14 13 20 19 18 17 15 removing 1-21 2-22 3-23 4-10 6-24 7-8 9-16
G+(2,3,7,12) contains Petersen
   via 6 11 12 14 13 20 19 18 17 15 removing 1-21 2-22 3-23 4-8 5-10 7-24 9-16
G+(2,3,10,16) contains Petersen
   via 8 24 10 14 13 20 19 18 16 15 removing 1-21 2-22 3-4 5-6 7-12 9-23 11-17
G+(2,3,11,12) contains Petersen
   via 6 11 24 14 13 20 19 18 17 15 removing 1-21 2-22 3-23 4-8 5-10 7-12 9-16
G+(2,3,11,17) contains Petersen
   via 6 12 24 14 13 16 17 18 19 15 removing 1-21 2-22 3-23 4-8 5-11 7-20 9-10
G+(2,3,12,19) contains Petersen
   via 7 12 24 14 13 20 19 18 17 15 removing 1-21 2-22 3-23 4-8 5-10 6-11 9-16
G+(2,3,13,14) contains Petersen
   via 3 24 14 15 20 22 21 19 18 16 removing 1-13 2-23 4-5 6-11 7-8 9-10 12-17
G+(2,3,13,18) contains Petersen
   via 7 8 10 24 13 17 16 15 20 18 removing 1-21 2-22 3-23 4-5 6-11 9-14 12-19
G+(2,3,14,15) contains Petersen
   via 9 14 24 15 16 21 22 17 18 19 removing 1-13 2-23 3-8 4-10 5-6 7-20 11-12
G+(2,3,15,16) contains Petersen
   via 8 23 9 14 13 20 19 18 24 15 removing 1-21 2-22 3-4 5-6 7-12 10-16 11-17
G+(2,3,15,20) contains Petersen
   via 2 9 10 16 24 21 22 20 18 17 removing 1-13 3-23 4-5 6-11 7-8 12-19 14-15
G+(2,3,16,17) contains Petersen
   via 9 10 16 15 14 23 24 18 19 20 removing 1-21 2-22 3-4 5-6 7-13 8-12 11-17
G+(2,3,17,18) contains Petersen
   via 7 8 20 19 12 13 15 17 24 18 removing 1-21 2-22 3-23 4-5 6-11 9-14 10-16
G+(2,3,18,19) contains Petersen
   via 9 11 12 13 14 24 19 15 17 18 removing 1-21 2-22 3-23 4-8 5-6 7-20 10-16
G+(2,3,19,20) contains Petersen
   via 7 11 9 14 13 20 24 18 17 15 removing 1-21 2-22 3-23 4-8 5-6 10-16 12-19
G+(3,22,1,6) contains Jaws11
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24
G+(3,22,1,13) contains Petersen
   via 13 14 15 16 18 23 20 19 21 22 removing 1-24 2-3 4-5 6-11 7-8 9-10 12-17
G+(3,22,5,6) contains Petersen
   via 3 9 10 16 20 23 22 19 18 17 removing 1-13 2-21 4-5 6-24 7-8 11-12 14-15
G+(3,22,5,11) contains Petersen
   via 6 12 11 14 13 16 17 18 19 15 removing 1-21 2-22 3-8 4-23 5-24 7-20 9-10
G+(3,22,6,7) contains Petersen
   via 2 9 10 16 20 21 22 19 18 17 removing 1-13 3-23 4-5 6-24 7-8 11-12 14-15
G+(3,22,7,12) contains Petersen
   via 6 11 12 14 13 20 19 18 17 15 removing 1-21 2-22 3-9 4-5 7-24 8-23 10-16
G+(3,22,9,10) contains Petersen
   via 8 13 14 15 20 23 22 19 18 16 removing 1-21 2-3 4-10 5-6 7-12 9-24 11-17
G+(3,22,9,14) contains Petersen
   via 8 9 24 14 13 20 19 18 16 15 removing 1-21 2-22 3-23 4-10 5-6 7-12 11-17
G+(3,22,10,16) contains Petersen
   via 8 24 10 14 13 20 19 18 16 15 removing 1-21 2-22 3-9 4-23 5-6 7-12 11-17
G+(3,22,11,12) contains Petersen
   via 6 11 24 14 13 20 19 18 17 15 removing 1-21 2-22 3-9 4-5 7-12 8-23 10-16
G+(3,22,11,17) contains Petersen
   via 8 24 11 14 13 20 19 18 17 15 removing 1-21 2-22 3-9 4-23 5-6 7-12 10-16
G+(3,22,12,19) contains Petersen
   via 7 12 24 14 13 20 19 18 17 15 removing 1-21 2-22 3-9 4-5 6-11 8-23 10-16
G+(3,22,13,14) contains Petersen
   via 7 12 11 24 13 16 17 18 19 15 removing 1-21 2-22 3-23 4-10 5-6 8-20 9-14
G+(3,22,13,18) contains Petersen
   via 7 8 20 15 13 17 18 24 23 16 removing 1-21 2-22 3-9 4-5 6-11 10-14 12-19
G+(3,22,14,15) contains Petersen
   via 9 12 11 24 14 16 17 18 19 15 removing 1-21 2-22 3-23 4-10 5-6 7-13 8-20
G+(3,22,15,16) contains Petersen
   via 7 12 11 14 13 24 17 18 19 15 removing 1-21 2-22 3-9 4-23 5-6 8-20 10-16
G+(3,22,15,20) contains Petersen
   via 7 8 16 17 11 13 15 24 20 18 removing 1-21 2-22 3-23 4-10 5-6 9-14 12-19
G+(3,22,16,17) contains Petersen
   via 7 12 11 14 13 24 17 18 19 15 removing 1-21 2-22 3-9 4-23 5-6 8-20 10-16
G+(3,22,17,18) contains Petersen
   via 7 8 20 19 12 13 15 17 24 18 removing 1-21 2-22 3-9 4-23 5-10 6-11 14-16
G+(3,22,18,19) contains Petersen
   via 7 12 19 15 13 23 24 18 17 16 removing 1-21 2-22 3-9 4-5 6-11 8-20 10-14
G+(3,22,19,20) contains Petersen
   via 5 6 7 12 11 24 20 17 18 19 removing 1-21 2-22 3-9 4-10 8-23 13-14
G+(22,21,5,6) contains Petersen
   via 8 13 14 15 20 22 23 19 18 16 removing 1-21 2-3 4-5 6-24 7-12 9-10 11-17
G+(22,21,5,11) contains Petersen
   via 6 12 11 14 13 16 17 18 19 15 removing 1-21 2-23 3-8 4-22 5-24 7-20 9-10
G+(22,21,6,7) contains Petersen
   via 5 11 12 19 13 22 23 14 15 20 removing 1-21 2-3 4-10 6-24 7-8 9-16 17-18
G+(22,21,7,8) contains Petersen
   via 5 11 12 19 13 22 23 14 15 20 removing 1-21 2-3 4-10 6-7 8-24 9-16 17-18
G+(22,21,7,12) contains Petersen
   via 6 11 12 14 13 20 19 18 17 15 removing 1-21 2-23 3-9 4-5 7-24 8-22 10-16
G+(22,21,8,20) contains Petersen
   via 5 11 12 14 13 20 19 18 17 15 removing 1-21 2-23 3-22 4-10 6-7 8-24 9-16
G+(22,21,9,10) contains Petersen
   via 3 9 24 16 20 22 23 19 18 17 removing 1-13 2-21 4-10 5-6 7-8 11-12 14-15
G+(22,21,9,14) contains Petersen
   via 8 9 24 14 13 20 19 18 16 15 removing 1-21 2-23 3-22 4-10 5-6 7-12 11-17
G+(22,21,10,16) contains Petersen
   via 8 24 10 14 13 20 19 18 16 15 removing 1-21 2-23 3-9 4-22 5-6 7-12 11-17
G+(22,21,11,12) contains Petersen
   via 6 11 24 14 13 20 19 18 17 15 removing 1-21 2-23 3-9 4-5 7-12 8-22 10-16
G+(22,21,11,17) contains Petersen
   via 8 24 11 14 13 20 19 18 17 15 removing 1-21 2-23 3-9 4-22 5-6 7-12 10-16
G+(22,21,12,19) contains Petersen
   via 7 12 24 14 13 20 19 18 17 15 removing 1-21 2-23 3-9 4-5 6-11 8-22 10-16
G+(22,21,13,14) contains Petersen
   via 7 12 11 24 13 16 17 18 19 15 removing 1-21 2-23 3-22 4-10 5-6 8-20 9-14
G+(22,21,13,18) contains Petersen
   via 7 8 20 15 13 17 18 24 22 16 removing 1-21 2-23 3-9 4-5 6-11 10-14 12-19
G+(22,21,14,15) contains Petersen
   via 9 12 11 24 14 16 17 18 19 15 removing 1-21 2-23 3-22 4-10 5-6 7-13 8-20
G+(22,21,15,16) contains Petersen
   via 7 12 11 14 13 24 17 18 19 15 removing 1-21 2-23 3-9 4-22 5-6 8-20 10-16
G+(22,21,15,20) contains Petersen
   via 7 8 16 17 11 13 15 24 20 18 removing 1-21 2-23 3-22 4-10 5-6 9-14 12-19
G+(22,21,16,17) contains Petersen
   via 7 12 11 14 13 24 17 18 19 15 removing 1-21 2-23 3-9 4-22 5-6 8-20 10-16
G+(22,21,17,18) contains Petersen
   via 7 8 20 19 12 13 15 17 24 18 removing 1-21 2-23 3-9 4-22 5-10 6-11 14-16
G+(22,21,18,19) contains Petersen
   via 7 12 19 15 13 22 24 18 17 16 removing 1-21 2-23 3-9 4-5 6-11 8-20 10-14
G+(22,21,19,20) contains Petersen
   via 5 6 7 12 11 24 20 17 18 19 removing 1-21 2-23 3-9 4-10 8-22 13-14
G+(21,2,4,5) contains Petersen
   via 8 13 14 15 20 22 23 19 18 16 removing 1-21 2-3 4-24 5-6 7-12 9-10 11-17
G+(21,2,4,10) contains Petersen
   via 3 9 10 16 20 22 21 19 18 17 removing 1-13 2-23 4-24 5-6 7-8 11-12 14-15
G+(21,2,5,6) contains Petersen
   via 8 13 14 15 20 22 23 19 18 16 removing 1-21 2-3 4-5 6-24 7-12 9-10 11-17
G+(21,2,5,11) contains Petersen
   via 6 12 11 14 13 16 17 18 19 15 removing 1-21 2-23 3-8 4-22 5-24 7-20 9-10
G+(21,2,6,7) contains Petersen
   via 5 11 12 19 13 22 23 14 15 20 removing 1-21 2-3 4-10 6-24 7-8 9-16 17-18
G+(21,2,7,8) contains Petersen
   via 5 11 12 19 13 22 23 14 15 20 removing 1-21 2-3 4-10 6-7 8-24 9-16 17-18
G+(21,2,7,12) contains Petersen
   via 6 11 12 14 13 20 19 18 17 15 removing 1-21 2-23 3-9 4-5 7-24 8-22 10-16
G+(21,2,8,20) contains Petersen
   via 5 11 12 14 13 20 19 18 17 15 removing 1-21 2-23 3-22 4-10 6-7 8-24 9-16
G+(21,2,10,16) contains Petersen
   via 8 24 10 14 13 20 19 18 16 15 removing 1-21 2-23 3-9 4-22 5-6 7-12 11-17
G+(21,2,11,12) contains Petersen
   via 6 11 24 14 13 20 19 18 17 15 removing 1-21 2-23 3-9 4-5 7-12 8-22 10-16
G+(21,2,11,17) contains Petersen
   via 8 24 11 14 13 20 19 18 17 15 removing 1-21 2-23 3-9 4-22 5-6 7-12 10-16
G+(21,2,12,19) contains Petersen
   via 7 12 24 14 13 20 19 18 17 15 removing 1-21 2-23 3-9 4-5 6-11 8-22 10-16
G+(21,2,13,14) contains Petersen
   via 7 12 11 24 13 16 17 18 19 15 removing 1-21 2-23 3-22 4-10 5-6 8-20 9-14
G+(21,2,13,18) contains Petersen
   via 7 8 20 15 13 17 18 24 22 16 removing 1-21 2-23 3-9 4-5 6-11 10-14 12-19
G+(21,2,14,15) contains Petersen
   via 9 12 11 24 14 16 17 18 19 15 removing 1-21 2-23 3-22 4-10 5-6 7-13 8-20
G+(21,2,15,16) contains Petersen
   via 7 12 11 14 13 24 17 18 19 15 removing 1-21 2-23 3-9 4-22 5-6 8-20 10-16
G+(21,2,15,20) contains Petersen
   via 7 8 16 17 11 13 15 24 20 18 removing 1-21 2-23 3-22 4-10 5-6 9-14 12-19
G+(21,2,16,17) contains Petersen
   via 7 12 11 14 13 24 17 18 19 15 removing 1-21 2-23 3-9 4-22 5-6 8-20 10-16
G+(21,2,17,18) contains Petersen
   via 7 8 20 19 12 13 15 17 24 18 removing 1-21 2-23 3-9 4-22 5-10 6-11 14-16
G+(21,2,18,19) contains Petersen
   via 7 12 19 15 13 22 24 18 17 16 removing 1-21 2-23 3-9 4-5 6-11 8-20 10-14
G+(21,2,19,20) contains Petersen
   via 5 6 7 12 11 24 20 17 18 19 removing 1-21 2-23 3-9 4-10 8-22 13-14
# Jumps creating quadrangles:
G+(2,3,9,10) contains Petersen
   via 8 24 9 14 13 20 19 18 16 15 removing 1-21 2-23 3-22 4-10 5-6 7-12 11-17
G+(2,3,9,14) contains Petersen
   via 3 24 9 16 20 22 21 19 18 17 removing 1-13 2-23 4-10 5-6 7-8 11-12 14-15
G+(3,22,8,7) contains Petersen
   via 2 9 10 16 20 21 22 19 18 17 removing 1-13 3-23 4-5 6-7 8-24 11-12 14-15
G+(3,22,8,20) contains Petersen
   via 5 11 12 14 13 20 19 18 17 15 removing 1-21 2-22 3-23 4-10 6-7 8-24 9-16
G+(22,21,4,5) contains Petersen
   via 8 13 14 15 20 22 23 19 18 16 removing 1-21 2-3 4-24 5-6 7-12 9-10 11-17
G+(22,21,4,10) contains Petersen
   via 3 9 10 16 20 22 23 19 18 17 removing 1-13 2-21 4-24 5-6 7-8 11-12 14-15
G+(21,2,1,6) contains Petersen
   via 9 10 18 13 14 23 19 20 22 21 removing 1-24 2-3 4-5 6-11 7-8 12-17 15-16
G+(21,2,1,13) contains Jaws12
   via 24 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 23 22 21 1


##############################################################
# Proof of (18.1), claim (3)
G=Jaws21
# A-expansions:
G+(7,12,1,2) contains Petersen
   via 11 26 12 19 20 17 16 15 13 18 removing 1-28 2-3 4-23 5-10 6-24 7-25 8-27 9-14
G+(7,12,1,6) contains Petersen
   via 8 27 12 19 20 22 24 15 13 18 removing 1-2 3-9 4-5 6-28 7-25 10-14 11-26 16-17 21-23
G+(7,12,1,13) contains Petersen
   via 8 27 12 19 20 22 24 15 13 18 removing 1-2 3-9 4-5 6-28 7-25 10-14 11-26 16-17 21-23
G+(7,12,2,3) contains Petersen
   via 11 26 12 19 20 17 16 15 13 18 removing 1-2 3-28 4-23 5-10 6-24 7-25 8-27 9-14
G+(7,12,2,9) contains Petersen
   via 11 26 12 19 20 17 16 15 13 18 removing 1-2 3-28 4-23 5-10 6-24 7-25 8-27 9-14
G+(7,12,3,4) contains Petersen
   via 6 25 8 19 18 24 22 11 26 12 removing 1-2 3-9 4-28 5-10 7-27 13-14 17-20 21-23
G+(7,12,3,23) contains Petersen
   via 6 25 8 19 18 24 22 11 26 12 removing 1-2 3-9 4-28 5-10 7-27 13-14 17-20 21-23
G+(7,12,4,5) contains Petersen
   via 11 26 12 19 20 17 16 15 13 18 removing 1-2 3-9 4-23 5-28 6-24 7-25 8-27 10-14
G+(7,12,4,10) contains Petersen
   via 11 26 12 19 20 17 16 15 13 18 removing 1-2 3-9 4-23 5-28 6-24 7-25 8-27 10-14
G+(7,12,5,22) contains Petersen
   via 6 25 7 27 28 19 20 11 26 12 removing 1-2 3-9 4-23 5-10 8-21 13-14 17-18
G+(7,12,5,11) contains Petersen
   via 6 25 7 27 28 19 20 11 26 12 removing 1-2 3-9 4-23 5-10 8-21 13-14 17-18
G+(7,12,6,24) contains Petersen
   via 6 25 8 19 18 28 22 11 26 12 removing 1-2 3-9 4-23 5-10 7-27 13-14 17-20 21-24
G+(7,12,9,10) contains Petersen
   via 11 26 12 19 20 17 16 15 13 18 removing 1-2 3-9 4-23 5-10 6-24 7-25 8-27 14-28
G+(7,12,9,14) contains Petersen
   via 11 26 12 19 20 17 16 15 13 18 removing 1-2 3-9 4-23 5-10 6-24 7-25 8-27 14-28
G+(7,12,10,16) contains Petersen
   via 11 26 12 19 20 17 16 15 13 18 removing 1-2 3-9 4-23 5-10 6-24 7-25 8-27 14-28
G+(7,12,11,17) contains Petersen
   via 7 8 11 28 27 25 26 12 19 18 removing 1-2 3-9 4-23 5-10 6-24 13-14 17-20
G+(7,12,13,14) contains Petersen
   via 12 28 13 25 26 19 18 17 15 20 removing 1-2 3-9 4-23 5-10 6-24 7-27 8-11 14-16
G+(7,12,13,18) contains Petersen
   via 8 11 26 13 28 20 19 18 17 15 removing 1-2 3-9 4-23 5-10 6-24 7-25 12-27 14-16
G+(7,12,14,15) contains Petersen
   via 12 28 13 25 26 19 18 17 15 20 removing 1-2 3-9 4-23 5-10 6-24 7-27 8-11 14-16
G+(7,12,15,16) contains Petersen
   via 11 26 12 19 20 17 28 15 13 18 removing 1-2 3-9 4-23 5-10 6-24 7-25 8-27 14-16
G+(7,12,15,20) contains Petersen
   via 7 8 11 17 27 25 26 12 19 18 removing 1-2 3-9 4-23 5-10 6-24 13-14 20-28
G+(7,12,16,17) contains Petersen
   via 11 26 12 19 20 17 28 15 13 18 removing 1-2 3-9 4-23 5-10 6-24 7-25 8-27 14-16
G+(7,12,17,18) contains Petersen
   via 7 25 13 15 20 28 18 19 26 17 removing 1-2 3-9 4-23 5-10 6-24 8-11 12-27 14-16
G+(7,12,21,23) contains Petersen
   via 6 25 8 19 18 24 22 11 26 12 removing 1-2 3-9 4-23 5-10 7-27 13-14 17-20 21-28
G+(7,12,21,22) contains Petersen
   via 6 25 8 28 22 19 20 11 26 12 removing 1-2 3-9 4-23 5-10 7-27 13-14 17-18 21-24
G+(7,12,22,24) contains Petersen
   via 6 25 8 19 18 28 22 11 26 12 removing 1-2 3-9 4-23 5-10 7-27 13-14 17-20 21-24
G+(7,12,23,24) contains Petersen
   via 6 25 8 19 18 24 22 11 26 12 removing 1-2 3-9 4-23 5-10 7-27 13-14 17-20 21-28
G+(12,26,1,2) contains Petersen
   via 11 26 13 15 20 17 18 19 27 16 removing 1-28 2-3 4-23 5-10 6-24 7-25 8-12 9-14
G+(12,26,1,6) contains Petersen
   via 11 26 15 16 17 22 20 19 25 24 removing 1-2 3-9 4-5 6-28 7-8 10-14 12-27 13-18 21-23
G+(12,26,1,13) contains Petersen
   via 11 26 15 16 17 22 20 19 25 24 removing 1-2 3-9 4-5 6-28 7-8 10-14 12-27 13-18 21-23
G+(12,26,2,3) contains Petersen
   via 11 26 13 15 20 17 18 19 27 16 removing 1-2 3-28 4-23 5-10 6-24 7-25 8-12 9-14
G+(12,26,2,9) contains Petersen
   via 11 26 13 15 20 17 18 19 27 16 removing 1-2 3-28 4-23 5-10 6-24 7-25 8-12 9-14
G+(12,26,3,4) contains Petersen
   via 6 25 8 19 18 24 22 11 26 27 removing 1-2 3-9 4-28 5-10 7-12 13-14 17-20 21-23
G+(12,26,3,23) contains Petersen
   via 6 25 8 19 18 24 22 11 26 27 removing 1-2 3-9 4-28 5-10 7-12 13-14 17-20 21-23
G+(12,26,4,5) contains Petersen
   via 11 26 13 15 20 17 18 19 27 16 removing 1-2 3-9 4-23 5-28 6-24 7-25 8-12 10-14
G+(12,26,4,10) contains Petersen
   via 11 26 13 15 20 17 18 19 27 16 removing 1-2 3-9 4-23 5-28 6-24 7-25 8-12 10-14
G+(12,26,5,22) contains Petersen
   via 6 25 7 8 22 19 12 27 26 20 removing 1-2 3-9 4-23 5-10 11-28 13-14 17-18 21-24
G+(12,26,6,24) contains Petersen
   via 6 25 8 19 18 28 22 11 26 27 removing 1-2 3-9 4-23 5-10 7-12 13-14 17-20 21-24
G+(12,26,8,21) contains Petersen
   via 6 25 8 28 22 19 20 11 26 27 removing 1-2 3-9 4-23 5-10 7-12 13-14 17-18 21-24
G+(12,26,8,20) contains Petersen
   via 7 8 11 19 12 25 26 27 28 20 removing 1-2 3-9 4-23 5-10 6-24 13-18 14-16 15-17
G+(12,26,9,10) contains Petersen
   via 11 26 13 15 20 17 18 19 27 16 removing 1-2 3-9 4-23 5-10 6-24 7-25 8-12 14-28
G+(12,26,9,14) contains Petersen
   via 11 26 13 15 20 17 18 19 27 16 removing 1-2 3-9 4-23 5-10 6-24 7-25 8-12 14-28
G+(12,26,10,16) contains Petersen
   via 11 26 13 15 20 17 18 19 27 16 removing 1-2 3-9 4-23 5-10 6-24 7-25 8-12 14-28
G+(12,26,13,14) contains Petersen
   via 13 28 15 17 18 25 20 19 27 26 removing 1-2 3-9 4-23 5-10 6-24 7-12 8-11 14-16
G+(12,26,13,18) contains Petersen
   via 11 26 15 16 17 22 20 19 25 24 removing 1-2 3-9 4-5 6-13 7-8 10-14 12-27 18-28 21-23
G+(12,26,14,15) contains Petersen
   via 13 28 15 17 18 25 20 19 27 26 removing 1-2 3-9 4-23 5-10 6-24 7-12 8-11 14-16
G+(12,26,15,16) contains Petersen
   via 11 26 13 15 20 17 18 19 27 28 removing 1-2 3-9 4-23 5-10 6-24 7-25 8-12 14-16
G+(12,26,15,20) contains Petersen
   via 7 8 11 17 12 25 26 27 28 15 removing 1-2 3-9 4-23 5-10 6-24 13-18 14-16 19-20
G+(12,26,16,17) contains Petersen
   via 11 26 13 15 20 17 18 19 27 28 removing 1-2 3-9 4-23 5-10 6-24 7-25 8-12 14-16
G+(12,26,17,18) contains Jaws1
   via 6 23 21 5 26 25 7 8 9 10 27 12 13 14 15 16 28 18 19 20 24 22 removing 1-2 3-4 11-17
G+(12,26,21,23) contains Petersen
   via 6 25 8 19 18 24 22 11 26 27 removing 1-2 3-9 4-23 5-10 7-12 13-14 17-20 21-28
G+(12,26,21,22) contains Petersen
   via 6 25 8 28 22 19 20 11 26 27 removing 1-2 3-9 4-23 5-10 7-12 13-14 17-18 21-24
G+(12,26,22,24) contains Petersen
   via 6 25 8 19 18 28 22 11 26 27 removing 1-2 3-9 4-23 5-10 7-12 13-14 17-20 21-24
G+(12,26,23,24) contains Petersen
   via 6 25 8 19 18 24 22 11 26 27 removing 1-2 3-9 4-23 5-10 7-12 13-14 17-20 21-28
G+(26,25,1,2) contains Petersen
   via 8 11 17 15 20 25 18 19 26 27 removing 1-28 2-3 4-23 5-10 6-24 7-12 9-16 13-14
G+(26,25,1,13) contains Petersen
   via 11 27 15 16 17 22 20 19 25 24 removing 1-2 3-9 4-5 6-28 7-8 10-14 12-26 13-18 21-23
G+(26,25,2,3) contains Petersen
   via 8 11 17 15 20 25 18 19 26 27 removing 1-2 3-28 4-23 5-10 6-24 7-12 9-16 13-14
G+(26,25,2,9) contains Petersen
   via 8 11 17 15 20 25 18 19 26 27 removing 1-2 3-28 4-23 5-10 6-24 7-12 9-16 13-14
G+(26,25,3,4) contains Petersen
   via 8 25 13 15 20 22 18 19 27 28 removing 1-2 3-9 4-5 6-24 7-12 10-14 11-26 16-17 21-23
G+(26,25,3,23) contains Petersen
   via 8 25 13 15 20 22 18 19 27 28 removing 1-2 3-9 4-5 6-24 7-12 10-14 11-26 16-17 21-23
G+(26,25,4,5) contains Petersen
   via 8 25 13 15 20 17 18 19 27 16 removing 1-2 3-9 4-23 5-28 6-24 7-12 10-14 11-26
G+(26,25,4,10) contains Petersen
   via 8 25 13 15 20 17 18 19 27 16 removing 1-2 3-9 4-23 5-28 6-24 7-12 10-14 11-26
G+(26,25,5,22) contains Jaws1
   via 6 23 21 28 27 25 7 8 9 10 26 12 13 14 15 16 17 18 19 20 24 22 removing 1-2 3-4 5-11
G+(26,25,8,21) contains Petersen
   via 7 8 11 26 12 25 24 23 28 27 removing 1-2 3-9 4-5 6-13 10-16 14-15 17-18 19-20 21-22
G+(26,25,8,20) contains Petersen
   via 7 8 11 26 12 25 18 19 28 27 removing 1-2 3-9 4-23 5-10 6-24 13-14 17-20
G+(26,25,9,10) contains Petersen
   via 8 25 13 15 20 17 18 19 27 16 removing 1-2 3-9 4-23 5-10 6-24 7-12 11-26 14-28
G+(26,25,9,14) contains Petersen
   via 8 25 13 15 20 17 18 19 27 16 removing 1-2 3-9 4-23 5-10 6-24 7-12 11-26 14-28
G+(26,25,10,16) contains Petersen
   via 8 25 13 15 20 17 18 19 27 16 removing 1-2 3-9 4-23 5-10 6-24 7-12 11-26 14-28
G+(26,25,13,14) contains Petersen
   via 8 11 17 15 20 25 18 19 26 27 removing 1-2 3-9 4-23 5-10 6-24 7-12 13-28 14-16
G+(26,25,13,18) contains Petersen
   via 11 27 15 16 17 22 20 19 25 24 removing 1-2 3-9 4-5 6-13 7-8 10-14 12-26 18-28 21-23
G+(26,25,14,15) contains Petersen
   via 8 11 17 16 20 25 18 19 26 27 removing 1-2 3-9 4-23 5-10 6-24 7-12 13-14 15-28
G+(26,25,15,16) contains Petersen
   via 8 25 13 15 20 17 18 19 27 28 removing 1-2 3-9 4-23 5-10 6-24 7-12 11-26 14-16
G+(26,25,15,20) contains Petersen
   via 8 11 17 18 25 20 28 27 26 19 removing 1-2 3-9 4-23 5-10 6-24 7-12 13-14
G+(26,25,16,17) contains Petersen
   via 8 25 13 15 20 17 18 19 27 28 removing 1-2 3-9 4-23 5-10 6-24 7-12 11-26 14-16
G+(26,25,17,18) contains Petersen
   via 8 22 11 17 20 27 26 19 18 28 removing 1-2 3-9 4-23 5-10 6-25 7-12 13-14 21-24
G+(26,25,18,19) contains Petersen
   via 11 24 13 15 26 17 18 27 23 16 removing 1-2 3-9 4-5 6-25 7-12 8-20 10-14 19-28 21-22
G+(26,25,19,20) contains Petersen
   via 7 12 26 17 20 25 27 28 19 18 removing 1-2 3-9 4-23 5-10 6-24 8-11 13-14
G+(26,25,21,23) contains Petersen
   via 11 17 19 21 22 27 25 24 23 28 removing 1-2 3-9 4-5 6-13 7-8 10-14 12-26 15-18 16-20
G+(26,25,21,22) contains Petersen
   via 8 20 19 23 21 25 27 28 22 24 removing 1-2 3-9 4-5 6-13 7-12 10-16 11-26 14-15 17-18
G+(26,25,22,24) contains Petersen
   via 8 25 13 15 20 22 18 19 27 28 removing 1-2 3-9 4-5 6-24 7-12 10-14 11-26 16-17 21-23
G+(26,25,23,24) contains Petersen
   via 8 25 13 15 20 22 18 19 27 28 removing 1-2 3-9 4-5 6-24 7-12 10-14 11-26 16-17 21-23
G+(25,7,1,2) contains Petersen
   via 11 25 13 15 20 17 18 19 27 16 removing 1-28 2-3 4-23 5-10 6-24 7-8 9-14 12-26
G+(25,7,1,13) contains Petersen
   via 8 27 13 15 20 22 18 19 25 24 removing 1-2 3-9 4-5 6-28 7-12 10-14 11-26 16-17 21-23
G+(25,7,2,3) contains Petersen
   via 11 25 13 15 20 17 18 19 27 16 removing 1-2 3-28 4-23 5-10 6-24 7-8 9-14 12-26
G+(25,7,2,9) contains Petersen
   via 11 25 13 15 20 17 18 19 27 16 removing 1-2 3-28 4-23 5-10 6-24 7-8 9-14 12-26
G+(25,7,3,4) contains Petersen
   via 11 25 15 16 17 22 20 19 27 28 removing 1-2 3-9 4-5 6-24 7-8 10-14 12-26 13-18 21-23
G+(25,7,3,23) contains Petersen
   via 11 25 15 16 17 22 20 19 27 28 removing 1-2 3-9 4-5 6-24 7-8 10-14 12-26 13-18 21-23
G+(25,7,4,5) contains Petersen
   via 11 25 13 15 20 17 18 19 27 16 removing 1-2 3-9 4-23 5-28 6-24 7-8 10-14 12-26
G+(25,7,4,10) contains Petersen
   via 11 25 13 15 20 17 18 19 27 16 removing 1-2 3-9 4-23 5-28 6-24 7-8 10-14 12-26
G+(25,7,5,22) contains Petersen
   via 6 13 14 15 25 22 28 27 19 20 removing 1-2 3-9 4-23 5-11 7-8 10-16 12-26 17-18 21-24
G+(25,7,5,11) contains Petersen
   via 6 13 14 15 20 25 27 19 18 17 removing 1-2 3-9 4-23 5-22 7-8 10-16 11-28 12-26
G+(25,7,9,10) contains Petersen
   via 11 25 13 15 20 17 18 19 27 16 removing 1-2 3-9 4-23 5-10 6-24 7-8 12-26 14-28
G+(25,7,9,14) contains Petersen
   via 11 25 13 15 20 17 18 19 27 16 removing 1-2 3-9 4-23 5-10 6-24 7-8 12-26 14-28
G+(25,7,10,16) contains Petersen
   via 11 25 13 15 20 17 18 19 27 16 removing 1-2 3-9 4-23 5-10 6-24 7-8 12-26 14-28
G+(25,7,11,17) contains Petersen
   via 7 8 11 26 12 27 28 19 20 25 removing 1-2 3-9 4-23 5-10 6-24 13-18 14-16 15-17
G+(25,7,13,14) contains Petersen
   via 11 22 13 18 17 26 28 15 20 19 removing 1-2 3-9 4-23 5-10 6-25 7-27 8-12 14-16 21-24
G+(25,7,13,18) contains Petersen
   via 8 11 17 15 20 27 18 19 26 25 removing 1-2 3-9 4-23 5-10 6-24 7-12 13-28 14-16
G+(25,7,14,15) contains Petersen
   via 11 22 13 18 17 26 28 15 20 19 removing 1-2 3-9 4-23 5-10 6-25 7-27 8-12 14-16 21-24
G+(25,7,15,16) contains Petersen
   via 11 25 13 15 20 17 18 19 27 28 removing 1-2 3-9 4-23 5-10 6-24 7-8 12-26 14-16
G+(25,7,15,20) contains Petersen
   via 6 22 11 17 18 25 26 19 20 28 removing 1-2 3-9 4-23 5-10 7-27 8-12 13-14 21-24
G+(25,7,16,17) contains Petersen
   via 11 25 13 15 20 17 18 19 27 28 removing 1-2 3-9 4-23 5-10 6-24 7-8 12-26 14-16
G+(25,7,17,18) contains Petersen
   via 13 15 17 28 18 25 26 19 20 27 removing 1-2 3-9 4-23 5-10 6-24 7-12 8-11 14-16
G+(25,7,18,19) contains Petersen
   via 8 11 17 15 20 27 28 19 26 25 removing 1-2 3-9 4-23 5-10 6-24 7-12 13-18 14-16
G+(25,7,19,20) contains Petersen
   via 6 8 12 19 18 25 26 17 20 28 removing 1-2 3-9 4-23 5-10 7-27 11-22 13-14
G+(25,7,21,23) contains Petersen
   via 11 25 15 16 17 22 20 19 27 23 removing 1-2 3-9 4-5 6-24 7-8 10-14 12-26 13-18 21-28
G+(25,7,21,22) contains Petersen
   via 6 13 14 15 25 24 22 27 19 20 removing 1-2 3-9 4-23 5-11 7-8 10-16 12-26 17-18 21-28
G+(25,7,22,24) contains Petersen
   via 6 13 14 15 25 24 28 27 19 20 removing 1-2 3-9 4-23 5-11 7-8 10-16 12-26 17-18 21-22
G+(25,7,23,24) contains Petersen
   via 11 25 15 16 17 22 20 19 27 28 removing 1-2 3-9 4-5 6-24 7-8 10-14 12-26 13-18 21-23
G+(7,12,8,21) contains Petersen
   via 6 25 8 28 22 19 20 11 26 12 removing 1-2 3-9 4-23 5-10 7-27 13-14 17-18 21-24
# B-expansions via (7,12,8,20)
G+(7,12,8,20)+(8,28,1,2) contains Petersen
   via 9 10 16 17 18 29 20 19 24 22 removing 1-30 2-3 4-5 6-13 7-25 8-27 11-26 12-28 14-15 21-23
G+(7,12,8,20)+(8,28,1,6) contains Petersen
   via 12 19 13 14 27 26 30 28 20 15 removing 1-2 3-9 4-23 5-11 6-24 7-25 8-29 10-16 17-18
G+(7,12,8,20)+(8,28,1,13) contains Petersen
   via 12 19 13 14 27 26 30 28 20 15 removing 1-2 3-9 4-23 5-11 6-24 7-25 8-29 10-16 17-18
G+(7,12,8,20)+(8,28,2,3) contains Petersen
   via 9 10 16 17 18 29 20 19 24 22 removing 1-2 3-30 4-5 6-13 7-25 8-27 11-26 12-28 14-15 21-23
G+(7,12,8,20)+(8,28,2,9) contains Petersen
   via 9 10 16 17 18 29 20 19 24 22 removing 1-2 3-30 4-5 6-13 7-25 8-27 11-26 12-28 14-15 21-23
G+(7,12,8,20)+(8,28,3,4) contains Petersen
   via 6 26 12 19 13 28 27 14 15 20 removing 1-2 3-9 4-30 5-11 7-25 8-29 10-16 17-18 21-23 22-24
G+(7,12,8,20)+(8,28,3,23) contains Petersen
   via 6 26 12 19 13 28 27 14 15 20 removing 1-2 3-9 4-30 5-11 7-25 8-29 10-16 17-18 21-23 22-24
G+(7,12,8,20)+(8,28,4,5) contains Petersen
   via 11 26 12 19 17 28 27 16 15 20 removing 1-2 3-9 4-30 5-22 6-24 7-25 8-29 10-14 13-18
G+(7,12,8,20)+(8,28,4,10) contains Petersen
   via 13 14 20 19 18 25 28 29 22 26 removing 1-2 3-4 5-30 6-24 7-8 9-10 11-17 12-27 15-16 21-23
G+(7,12,8,20)+(8,28,5,22) contains Petersen
   via 11 26 12 19 17 28 27 16 15 20 removing 1-2 3-9 4-5 6-24 7-25 8-29 10-14 13-18 21-23 22-30
G+(7,12,8,20)+(8,28,5,11) contains Petersen
   via 11 26 12 19 17 28 27 16 15 20 removing 1-2 3-9 4-23 5-30 6-24 7-25 8-29 10-14 13-18
G+(7,12,8,20)+(8,28,6,24) contains Petersen
   via 6 26 12 19 13 28 27 14 15 20 removing 1-2 3-9 4-23 5-11 7-25 8-29 10-16 17-18 21-24 22-30
G+(7,12,8,20)+(8,28,6,25) contains Petersen
   via 6 22 11 20 19 30 26 12 27 28 removing 1-2 3-9 4-23 5-10 7-25 8-29 13-14 17-18 21-24
G+(7,12,8,20)+(8,28,9,10) contains Petersen
   via 10 16 17 18 30 24 22 29 20 19 removing 1-2 3-9 4-5 6-13 7-25 8-27 11-26 12-28 14-15 21-23
G+(7,12,8,20)+(8,28,9,14) contains Petersen
   via 10 16 17 18 30 24 22 29 20 19 removing 1-2 3-9 4-5 6-13 7-25 8-27 11-26 12-28 14-15 21-23
G+(7,12,8,20)+(8,28,10,16) contains Petersen
   via 11 14 13 18 17 26 25 28 20 19 removing 1-2 3-9 4-23 5-22 6-8 7-29 10-30 12-27 15-16
G+(7,12,8,20)+(8,28,11,26) contains Petersen
   via 7 11 19 12 27 25 20 28 30 26 removing 1-2 3-9 4-23 5-10 6-24 8-29 13-18 14-16 15-17
G+(7,12,8,20)+(8,28,11,17) contains Petersen
   via 13 15 16 17 18 25 26 19 20 28 removing 1-2 3-9 4-23 5-22 6-8 7-29 10-14 11-30 12-27
G+(7,12,8,20)+(8,28,12,26) contains Petersen
   via 7 8 19 12 27 25 20 28 29 30 removing 1-2 3-9 4-23 5-10 6-24 11-26 13-18 14-16 15-17
G+(7,12,8,20)+(8,28,12,19) contains Petersen
   via 7 8 11 12 27 19 20 28 29 30 removing 1-2 3-9 4-23 5-10 6-24 13-14 17-18 25-26
G+(7,12,8,20)+(8,28,13,14) contains Petersen
   via 14 15 17 18 30 24 22 29 20 19 removing 1-2 3-9 4-5 6-13 7-25 8-27 10-16 11-26 12-28 21-23
G+(7,12,8,20)+(8,28,13,18) contains Petersen
   via 11 26 13 15 17 29 30 18 19 20 removing 1-2 3-9 4-23 5-10 6-24 7-25 8-27 12-28 14-16
G+(7,12,8,20)+(8,28,14,15) contains Petersen
   via 10 14 18 17 16 24 19 20 29 22 removing 1-2 3-9 4-5 6-13 7-25 8-27 11-26 12-28 15-30 21-23
G+(7,12,8,20)+(8,28,15,16) contains Petersen
   via 11 14 13 18 17 26 25 28 20 19 removing 1-2 3-9 4-23 5-22 6-8 7-29 10-16 12-27 15-30
G+(7,12,8,20)+(8,28,16,17) contains Petersen
   via 13 15 16 30 18 25 26 19 20 28 removing 1-2 3-9 4-23 5-22 6-8 7-29 10-14 11-17 12-27
G+(7,12,8,20)+(8,28,17,18) contains Petersen
   via 13 15 17 30 18 25 26 19 20 28 removing 1-2 3-9 4-23 5-10 6-24 7-8 11-29 12-27 14-16
G+(7,12,8,20)+(8,28,18,19) contains Petersen
   via 11 17 18 25 26 29 30 19 20 28 removing 1-2 3-9 4-23 5-10 6-24 7-8 12-27 13-14
G+(7,12,8,20)+(8,28,22,24) contains Petersen
   via 6 26 12 19 13 28 27 14 15 20 removing 1-2 3-9 4-23 5-11 7-25 8-29 10-16 17-18 21-24 22-30
G+(7,12,8,20)+(8,28,23,24) contains Petersen
   via 6 26 12 19 13 28 27 14 15 20 removing 1-2 3-9 4-23 5-11 7-25 8-29 10-16 17-18 21-30 22-24
G+(7,12,8,20)+(8,28,25,26) contains Petersen
   via 7 11 26 12 27 25 30 28 20 19 removing 1-2 3-9 4-23 5-10 6-24 8-29 13-14 17-18
# C-expansions via (7,12,8,20)
G+(7,12,8,20)+(8,7,6,1) contains Petersen
   via 12 27 13 15 24 19 18 22 28 20 removing 1-2 3-9 4-5 6-30 7-25 8-29 10-14 11-26 16-17 21-23
G+(7,12,8,20)+(8,7,6,24) contains Petersen
   via 11 26 12 19 17 28 27 16 15 20 removing 1-2 3-9 4-5 6-30 7-25 8-29 10-14 13-18 21-23 22-24
G+(7,12,8,20)+(27,28,19,18) contains Petersen
   via 11 17 15 25 26 28 20 19 30 29 removing 1-2 3-9 4-23 5-10 6-24 7-8 12-27 13-18 14-16
# D-expansion via (7,12,8,20)
G+(7,12,8,20)+(7,27,26,11) contains Petersen
   via 11 24 13 15 30 17 18 26 23 16 removing 1-2 3-9 4-5 6-25 7-29 8-28 10-14 12-27 19-20 21-22
# E-expansions via (7,12,8,20)
G+(7,12,8,20)+(27,7,25,26)+(25,30,11,5) contains Jaws1
   via 6 23 21 5 32 31 30 28 9 10 11 26 13 14 15 16 17 18 19 20 24 22 removing 1-2 3-4 7-25 8-29 12-27
G+(7,12,8,20)+(27,7,25,26)+(25,30,11,17) contains Petersen
   via 8 11 26 19 25 28 30 31 32 20 removing 1-2 3-9 4-23 5-10 6-24 7-29 12-27 13-14 17-18
# B-expansions via (12,26,19,18)
G+(12,26,19,18)+(19,28,1,2) contains Petersen
   via 9 11 26 13 14 28 27 15 17 18 removing 1-30 2-3 4-23 5-22 6-8 7-25 10-16 12-20 19-29
G+(12,26,19,18)+(19,28,1,6) contains Petersen
   via 13 14 15 17 18 30 29 28 27 26 removing 1-2 3-9 4-23 5-11 6-24 7-25 8-20 10-16 12-19
G+(12,26,19,18)+(19,28,1,13) contains Petersen
   via 13 14 15 17 18 30 29 28 27 26 removing 1-2 3-9 4-23 5-11 6-24 7-25 8-20 10-16 12-19
G+(12,26,19,18)+(19,28,2,3) contains Petersen
   via 9 11 26 13 14 28 27 15 17 18 removing 1-2 3-30 4-23 5-22 6-8 7-25 10-16 12-20 19-29
G+(12,26,19,18)+(19,28,2,9) contains Petersen
   via 9 11 26 13 14 28 27 15 17 18 removing 1-2 3-30 4-23 5-22 6-8 7-25 10-16 12-20 19-29
G+(12,26,19,18)+(19,28,3,4) contains Petersen
   via 8 22 11 17 20 25 26 27 28 18 removing 1-2 3-9 4-30 5-10 6-24 7-12 13-14 19-29 21-23
G+(12,26,19,18)+(19,28,3,23) contains Petersen
   via 8 22 11 17 20 25 26 27 28 18 removing 1-2 3-9 4-30 5-10 6-24 7-12 13-14 19-29 21-23
G+(12,26,19,18)+(19,28,4,5) contains Petersen
   via 11 26 13 14 30 17 18 28 27 15 removing 1-2 3-9 4-23 5-22 6-8 7-25 10-16 12-20 19-29
G+(12,26,19,18)+(19,28,4,10) contains Petersen
   via 11 26 13 14 30 17 18 28 27 15 removing 1-2 3-9 4-23 5-22 6-8 7-25 10-16 12-20 19-29
G+(12,26,19,18)+(19,28,5,22) contains Petersen
   via 8 30 11 17 20 25 26 27 28 18 removing 1-2 3-9 4-23 5-10 6-24 7-12 13-14 19-29
G+(12,26,19,18)+(19,28,5,11) contains Petersen
   via 8 30 11 17 20 25 26 27 28 18 removing 1-2 3-9 4-23 5-10 6-24 7-12 13-14 19-29
G+(12,26,19,18)+(19,28,6,24) contains Petersen
   via 8 22 11 17 20 25 26 27 28 18 removing 1-2 3-9 4-23 5-10 6-30 7-12 13-14 19-29 21-24
G+(12,26,19,18)+(19,28,6,25) contains Petersen
   via 7 12 19 17 18 25 29 28 27 26 removing 1-2 3-9 4-23 5-10 6-30 8-20 11-22 13-14
G+(12,26,19,18)+(19,28,7,25) contains Petersen
   via 8 11 17 15 20 30 28 27 26 25 removing 1-2 3-9 4-23 5-10 6-24 7-12 13-18 14-16 19-29
G+(12,26,19,18)+(19,28,7,8) contains Petersen
   via 8 11 17 15 20 30 28 27 26 25 removing 1-2 3-9 4-23 5-10 6-24 7-12 13-18 14-16 19-29
G+(12,26,19,18)+(19,28,8,21) contains Petersen
   via 8 30 11 17 20 25 26 27 28 18 removing 1-2 3-9 4-23 5-10 6-24 7-12 13-14 19-29
G+(12,26,19,18)+(19,28,9,10) contains Petersen
   via 11 26 13 14 30 17 18 28 27 15 removing 1-2 3-9 4-23 5-22 6-8 7-25 10-16 12-20 19-29
G+(12,26,19,18)+(19,28,9,14) contains Petersen
   via 11 26 13 14 30 17 18 28 27 15 removing 1-2 3-9 4-23 5-22 6-8 7-25 10-16 12-20 19-29
G+(12,26,19,18)+(19,28,10,16) contains Petersen
   via 10 11 27 15 14 30 28 18 17 16 removing 1-2 3-9 4-23 5-22 6-13 7-25 8-26 12-20 19-29
G+(12,26,19,18)+(19,28,11,26) contains Petersen
   via 11 12 19 15 17 30 29 28 27 26 removing 1-2 3-9 4-23 5-10 6-24 7-25 8-20 13-18 14-16
G+(12,26,19,18)+(19,28,11,17) contains Petersen
   via 13 15 16 17 18 26 27 28 29 30 removing 1-2 3-9 4-23 5-11 6-24 7-25 8-20 10-14 12-19
G+(12,26,19,18)+(19,28,13,14) contains Petersen
   via 13 30 14 15 18 25 26 28 29 19 removing 1-2 3-9 4-23 5-22 6-8 7-20 10-16 11-17 12-27
G+(12,26,19,18)+(19,28,14,15) contains Petersen
   via 11 14 13 18 17 26 25 19 29 28 removing 1-2 3-9 4-23 5-22 6-8 7-20 10-16 12-27 15-30
G+(12,26,19,18)+(19,28,15,16) contains Petersen
   via 10 14 18 17 16 24 28 29 20 22 removing 1-2 3-9 4-5 6-13 7-25 8-12 11-26 15-30 19-27 21-23
G+(12,26,19,18)+(19,28,16,17) contains Petersen
   via 15 16 30 17 18 20 29 28 24 22 removing 1-2 3-9 4-5 6-13 7-25 8-12 10-14 11-26 19-27 21-23
G+(12,26,19,18)+(19,28,21,23) contains Petersen
   via 8 22 11 17 20 25 26 27 28 18 removing 1-2 3-9 4-23 5-10 6-24 7-12 13-14 19-29 21-30
G+(12,26,19,18)+(19,28,21,22) contains Petersen
   via 8 30 11 17 20 25 26 27 28 18 removing 1-2 3-9 4-23 5-10 6-24 7-12 13-14 19-29 21-22
G+(12,26,19,18)+(19,28,22,24) contains Petersen
   via 8 22 11 17 20 25 26 27 28 18 removing 1-2 3-9 4-23 5-10 6-24 7-12 13-14 19-29 21-30
G+(12,26,19,18)+(19,28,23,24) contains Petersen
   via 8 22 11 17 20 25 26 27 28 18 removing 1-2 3-9 4-23 5-10 6-24 7-12 13-14 19-29 21-30
G+(12,26,19,18)+(19,28,25,26) contains Petersen
   via 12 19 17 18 25 27 26 30 29 28 removing 1-2 3-9 4-23 5-10 6-24 7-8 11-20 13-14
# C-expansions via (12,26,19,18)
G+(12,26,19,18)+(19,12,8,21) contains Petersen
   via 6 22 11 17 18 25 26 27 29 20 removing 1-2 3-9 4-23 5-10 7-12 8-30 13-14 19-28 21-24
G+(12,26,19,18)+(27,28,11,5) contains Petersen
   via 8 30 11 17 20 25 26 27 29 18 removing 1-2 3-9 4-23 5-10 6-24 7-12 13-14 19-28
G+(12,26,19,18)+(27,28,11,17) contains Jaws1
   via 6 23 21 5 11 26 27 12 9 10 30 29 13 14 15 16 17 18 28 19 24 22 removing 1-2 3-4 7-25 8-20
# D-expansion via (12,26,19,18)
G+(12,26,19,18)+(12,27,25,6) contains Petersen
   via 8 20 11 24 23 25 26 27 29 30 removing 1-2 3-9 4-5 6-13 7-12 10-16 14-15 17-18 19-28 21-22
# E-expansions via (12,26,19,18)
G+(12,26,19,18)+(27,12,7,25)+(7,30,6,1) contains Petersen
   via 12 29 13 15 19 22 18 28 27 24 removing 1-2 3-9 4-5 6-32 7-31 8-20 10-14 11-26 16-17 21-23 25-30
G+(12,26,19,18)+(27,12,7,25)+(7,30,6,24) contains Petersen
   via 15 16 24 22 20 25 30 29 27 26 removing 1-2 3-9 4-5 6-32 7-31 8-12 10-14 11-17 13-18 19-28 21-23
G+(12,26,19,20) contains Petersen
   via 7 8 11 26 25 19 17 15 20 28 removing 1-2 3-9 4-23 5-10 6-24 12-27 13-18 14-16
G+(26,25,11,5) contains Jaws1
   via 6 23 21 5 27 25 7 8 9 10 26 12 13 14 15 16 17 18 19 20 24 22 removing 1-2 3-4 11-28
G+(26,25,11,17) contains Petersen
   via 6 25 7 8 22 19 12 26 27 20 removing 1-2 3-9 4-23 5-10 11-28 13-14 17-18 21-24
G+(25,7,6,1) contains Petersen
   via 8 27 13 15 20 22 18 19 25 24 removing 1-2 3-9 4-5 6-28 7-12 10-14 11-26 16-17 21-23
G+(25,7,6,24) contains Petersen
   via 11 25 15 16 17 22 20 19 27 24 removing 1-2 3-9 4-5 6-28 7-8 10-14 12-26 13-18 21-23


##############################################################
# Proof of (18.1), claim (4)
G=Jaws22
# A-expansions:
G+(8,20,1,2) contains Petersen
   via 9 10 16 17 18 27 20 19 24 22 removing 1-28 2-3 4-5 6-13 7-25 8-26 11-12 14-15 21-23
G+(8,20,1,6) contains Petersen
   via 7 28 13 14 25 17 18 26 20 15 removing 1-2 3-9 4-23 5-11 6-24 8-27 10-16 12-19
G+(8,20,1,13) contains Petersen
   via 7 28 13 14 25 17 18 26 20 15 removing 1-2 3-9 4-23 5-11 6-24 8-27 10-16 12-19
G+(8,20,2,3) contains Petersen
   via 9 10 16 17 18 27 20 19 24 22 removing 1-2 3-28 4-5 6-13 7-25 8-26 11-12 14-15 21-23
G+(8,20,2,9) contains Petersen
   via 9 10 16 17 18 27 20 19 24 22 removing 1-2 3-28 4-5 6-13 7-25 8-26 11-12 14-15 21-23
G+(8,20,3,4) contains Petersen
   via 6 7 15 14 13 24 20 26 25 22 removing 1-2 3-9 4-28 5-11 8-27 10-16 12-19 17-18 21-23
G+(8,20,3,23) contains Petersen
   via 6 7 15 14 13 24 20 26 25 22 removing 1-2 3-9 4-28 5-11 8-27 10-16 12-19 17-18 21-23
G+(8,20,4,5) contains Petersen
   via 7 11 20 15 13 25 26 18 17 16 removing 1-2 3-9 4-28 5-22 6-24 8-27 10-14 12-19
G+(8,20,4,10) contains Petersen
   via 9 10 25 13 14 19 26 15 16 18 removing 1-2 3-4 5-28 6-24 7-12 8-21 11-17 20-27
G+(8,20,5,22) contains Petersen
   via 7 12 19 16 15 25 26 20 28 22 removing 1-2 3-9 4-5 6-24 8-27 10-14 11-17 13-18 21-23
G+(8,20,5,11) contains Petersen
   via 7 11 20 15 13 25 26 18 17 16 removing 1-2 3-9 4-23 5-28 6-24 8-27 10-14 12-19
G+(8,20,6,24) contains Petersen
   via 6 7 15 14 13 28 20 26 25 22 removing 1-2 3-9 4-23 5-11 8-27 10-16 12-19 17-18 21-24
G+(8,20,6,7) contains Petersen
   via 6 22 11 12 28 18 17 20 26 19 removing 1-2 3-9 4-23 5-10 7-25 8-27 13-14 21-24
G+(8,20,7,12) contains Petersen
   via 7 25 11 12 28 18 17 20 26 19 removing 1-2 3-9 4-23 5-10 6-24 8-27 13-14
G+(8,20,9,10) contains Petersen
   via 10 16 17 18 28 24 22 27 20 19 removing 1-2 3-9 4-5 6-13 7-25 8-26 11-12 14-15 21-23
G+(8,20,9,14) contains Petersen
   via 10 16 17 18 28 24 22 27 20 19 removing 1-2 3-9 4-5 6-13 7-25 8-26 11-12 14-15 21-23
G+(8,20,10,16) contains Petersen
   via 10 14 13 25 28 19 18 16 15 26 removing 1-2 3-9 4-23 5-22 6-8 7-12 11-17 20-27
G+(8,20,11,12) contains Petersen
   via 7 25 11 28 12 15 17 19 26 20 removing 1-2 3-9 4-23 5-10 6-24 8-27 13-18 14-16
G+(8,20,11,17) contains Petersen
   via 11 14 13 25 28 19 18 17 15 26 removing 1-2 3-9 4-23 5-22 6-8 7-12 10-16 20-27
G+(8,20,12,19) contains Petersen
   via 7 25 8 17 15 28 27 20 26 19 removing 1-2 3-9 4-23 5-10 6-24 11-12 13-18 14-16
G+(8,20,13,14) contains Petersen
   via 14 15 17 18 28 24 22 27 20 19 removing 1-2 3-9 4-5 6-13 7-25 8-26 10-16 11-12 21-23
G+(8,20,13,18) contains Petersen
   via 11 12 13 15 17 27 28 18 19 20 removing 1-2 3-9 4-23 5-10 6-24 7-25 8-26 14-16
G+(8,20,16,17) contains Petersen
   via 7 12 16 15 13 25 28 18 19 26 removing 1-2 3-9 4-23 5-22 6-8 10-14 11-17 20-27
G+(8,20,17,18) contains Petersen
   via 8 11 15 13 25 27 20 26 19 18 removing 1-2 3-9 4-23 5-10 6-24 7-12 14-16 17-28
G+(8,20,18,19) contains Petersen
   via 8 11 17 18 25 27 20 26 19 28 removing 1-2 3-9 4-23 5-10 6-24 7-12 13-14
G+(8,20,22,24) contains Petersen
   via 6 7 15 14 13 28 20 26 25 22 removing 1-2 3-9 4-23 5-11 8-27 10-16 12-19 17-18 21-24
G+(8,20,23,24) contains Petersen
   via 6 7 15 14 13 24 20 26 25 22 removing 1-2 3-9 4-23 5-11 8-27 10-16 12-19 17-18 21-28
G+(20,26,1,2) contains Petersen
   via 7 11 9 14 13 25 26 18 17 15 removing 1-28 2-3 4-23 5-22 6-8 10-16 12-19 20-27
G+(20,26,1,6) contains Petersen
   via 7 28 13 14 25 17 18 26 27 15 removing 1-2 3-9 4-23 5-11 6-24 8-20 10-16 12-19
G+(20,26,1,13) contains Petersen
   via 7 28 13 14 25 17 18 26 27 15 removing 1-2 3-9 4-23 5-11 6-24 8-20 10-16 12-19
G+(20,26,2,3) contains Petersen
   via 7 11 9 14 13 25 26 18 17 15 removing 1-2 3-28 4-23 5-22 6-8 10-16 12-19 20-27
G+(20,26,2,9) contains Petersen
   via 7 11 9 14 13 25 26 18 17 15 removing 1-2 3-28 4-23 5-22 6-8 10-16 12-19 20-27
G+(20,26,3,4) contains Petersen
   via 6 25 8 20 15 24 22 17 26 27 removing 1-2 3-9 4-28 5-10 7-12 11-19 13-18 14-16 21-23
G+(20,26,3,23) contains Petersen
   via 6 25 8 20 15 24 22 17 26 27 removing 1-2 3-9 4-28 5-10 7-12 11-19 13-18 14-16 21-23
G+(20,26,4,5) contains Petersen
   via 7 11 28 14 13 25 26 18 17 15 removing 1-2 3-9 4-23 5-22 6-8 10-16 12-19 20-27
G+(20,26,4,10) contains Petersen
   via 7 11 28 14 13 25 26 18 17 15 removing 1-2 3-9 4-23 5-22 6-8 10-16 12-19 20-27
G+(20,26,5,22) contains Petersen
   via 8 25 11 17 20 22 28 27 26 18 removing 1-2 3-9 4-23 5-10 6-7 12-19 13-14 21-24
G+(20,26,5,11) contains Petersen
   via 8 25 11 17 20 22 28 27 26 18 removing 1-2 3-9 4-23 5-10 6-7 12-19 13-14 21-24
G+(20,26,6,24) contains Petersen
   via 6 25 8 20 15 28 22 17 26 27 removing 1-2 3-9 4-23 5-10 7-12 11-19 13-18 14-16 21-24
G+(20,26,6,7) contains Petersen
   via 6 22 11 12 28 18 17 27 26 19 removing 1-2 3-9 4-23 5-10 7-25 8-20 13-14 21-24
G+(20,26,7,12) contains Petersen
   via 7 25 11 12 28 18 17 27 26 19 removing 1-2 3-9 4-23 5-10 6-24 8-20 13-14
G+(20,26,9,10) contains Petersen
   via 7 11 28 14 13 25 26 18 17 15 removing 1-2 3-9 4-23 5-22 6-8 10-16 12-19 20-27
G+(20,26,9,14) contains Petersen
   via 7 11 28 14 13 25 26 18 17 15 removing 1-2 3-9 4-23 5-22 6-8 10-16 12-19 20-27
G+(20,26,10,16) contains Petersen
   via 10 11 25 15 14 28 26 18 17 16 removing 1-2 3-9 4-23 5-22 6-13 7-8 12-19 20-27
G+(20,26,11,12) contains Petersen
   via 7 25 11 28 12 15 17 19 26 27 removing 1-2 3-9 4-23 5-10 6-24 8-20 13-18 14-16
G+(20,26,11,17) contains Petersen
   via 7 13 15 16 25 28 27 26 18 17 removing 1-2 3-9 4-23 5-11 6-24 8-20 10-14 12-19
G+(20,26,13,14) contains Petersen
   via 7 12 14 28 13 25 15 18 19 26 removing 1-2 3-9 4-23 5-22 6-8 10-16 11-17 20-27
G+(20,26,13,18) contains Jaws1
   via 6 23 21 5 12 7 25 8 9 10 19 26 13 14 15 16 18 28 27 20 24 22 removing 1-2 3-4 11-17
G+(20,26,16,17) contains Petersen
   via 15 16 28 17 18 20 27 19 24 22 removing 1-2 3-9 4-5 6-13 7-25 8-26 10-14 11-12 21-23
G+(20,26,17,18) contains Petersen
   via 11 19 15 16 17 22 20 27 26 24 removing 1-2 3-9 4-5 6-13 7-12 8-25 10-14 18-28 21-23
G+(20,26,21,23) contains Petersen
   via 6 25 8 20 15 24 22 17 26 27 removing 1-2 3-9 4-23 5-10 7-12 11-19 13-18 14-16 21-28
G+(20,26,21,22) contains Petersen
   via 8 25 11 17 20 24 22 27 26 18 removing 1-2 3-9 4-23 5-10 6-7 12-19 13-14 21-28
G+(20,26,22,24) contains Petersen
   via 8 25 11 17 20 24 28 27 26 18 removing 1-2 3-9 4-23 5-10 6-7 12-19 13-14 21-22
G+(20,26,23,24) contains Petersen
   via 6 25 8 20 15 24 22 17 26 27 removing 1-2 3-9 4-23 5-10 7-12 11-19 13-18 14-16 21-28
G+(26,25,1,2) contains Petersen
   via 8 25 13 15 20 17 18 26 27 16 removing 1-28 2-3 4-23 5-10 6-24 7-12 9-14 11-19
G+(26,25,1,6) contains Petersen
   via 13 14 15 17 18 27 26 19 24 22 removing 1-2 3-9 4-5 6-28 7-25 8-20 10-16 11-12 21-23
G+(26,25,1,13) contains Petersen
   via 13 14 15 17 18 27 26 19 24 22 removing 1-2 3-9 4-5 6-28 7-25 8-20 10-16 11-12 21-23
G+(26,25,2,3) contains Petersen
   via 8 25 13 15 20 17 18 26 27 16 removing 1-2 3-28 4-23 5-10 6-24 7-12 9-14 11-19
G+(26,25,2,9) contains Petersen
   via 8 25 13 15 20 17 18 26 27 16 removing 1-2 3-28 4-23 5-10 6-24 7-12 9-14 11-19
G+(26,25,3,4) contains Petersen
   via 6 7 12 11 23 18 19 27 25 17 removing 1-2 3-9 4-28 5-10 8-21 13-14 20-26 22-24
G+(26,25,3,23) contains Petersen
   via 6 7 12 11 23 18 19 27 25 17 removing 1-2 3-9 4-28 5-10 8-21 13-14 20-26 22-24
G+(26,25,4,5) contains Petersen
   via 8 25 13 15 20 17 18 26 27 16 removing 1-2 3-9 4-23 5-28 6-24 7-12 10-14 11-19
G+(26,25,4,10) contains Petersen
   via 8 25 13 15 20 17 18 26 27 16 removing 1-2 3-9 4-23 5-28 6-24 7-12 10-14 11-19
G+(26,25,5,22) contains Petersen
   via 8 20 11 12 25 22 28 27 26 19 removing 1-2 3-9 4-23 5-10 6-7 13-14 17-18 21-24
G+(26,25,5,11) contains Petersen
   via 8 20 11 12 25 22 28 27 26 19 removing 1-2 3-9 4-23 5-10 6-7 13-14 17-18 21-24
G+(26,25,6,24) contains Petersen
   via 6 7 12 11 28 18 19 27 25 17 removing 1-2 3-9 4-23 5-10 8-21 13-14 20-26
G+(26,25,9,10) contains Petersen
   via 8 25 13 15 20 17 18 26 27 16 removing 1-2 3-9 4-23 5-10 6-24 7-12 11-19 14-28
G+(26,25,9,14) contains Petersen
   via 8 25 13 15 20 17 18 26 27 16 removing 1-2 3-9 4-23 5-10 6-24 7-12 11-19 14-28
G+(26,25,10,16) contains Petersen
   via 8 25 13 15 20 17 18 26 27 16 removing 1-2 3-9 4-23 5-10 6-24 7-12 11-19 14-28
G+(26,25,11,12) contains Petersen
   via 11 24 13 15 27 17 18 25 23 16 removing 1-2 3-9 4-5 6-7 8-20 10-14 12-28 19-26 21-22
G+(26,25,11,17) contains Petersen
   via 8 11 28 17 20 25 27 26 19 18 removing 1-2 3-9 4-23 5-10 6-24 7-12 13-14
G+(26,25,13,14) contains Petersen
   via 11 22 13 18 17 27 28 15 20 26 removing 1-2 3-9 4-23 5-10 6-7 8-25 12-19 14-16 21-24
G+(26,25,13,18) contains Petersen
   via 11 12 13 15 17 27 28 18 19 26 removing 1-2 3-9 4-23 5-10 6-24 7-25 8-20 14-16
G+(26,25,14,15) contains Petersen
   via 11 22 13 18 17 27 28 15 20 26 removing 1-2 3-9 4-23 5-10 6-7 8-25 12-19 14-16 21-24
G+(26,25,15,16) contains Petersen
   via 8 25 13 15 20 17 18 26 27 28 removing 1-2 3-9 4-23 5-10 6-24 7-12 11-19 14-16
G+(26,25,16,17) contains Petersen
   via 8 25 13 15 20 17 18 26 27 28 removing 1-2 3-9 4-23 5-10 6-24 7-12 11-19 14-16
G+(26,25,17,18) contains Petersen
   via 11 25 13 15 17 19 18 28 27 26 removing 1-2 3-9 4-23 5-10 6-24 7-12 8-20 14-16
G+(26,25,21,23) contains Petersen
   via 6 7 12 11 28 18 19 27 25 17 removing 1-2 3-9 4-23 5-10 8-21 13-14 20-26 22-24
G+(26,25,21,22) contains Petersen
   via 8 20 11 12 25 24 22 27 26 19 removing 1-2 3-9 4-23 5-10 6-7 13-14 17-18 21-28
G+(26,25,22,24) contains Petersen
   via 8 20 11 12 25 24 28 27 26 19 removing 1-2 3-9 4-23 5-10 6-7 13-14 17-18 21-22
G+(26,25,23,24) contains Petersen
   via 6 7 12 11 28 18 19 27 25 17 removing 1-2 3-9 4-23 5-10 8-21 13-14 20-26 22-24
G+(25,8,1,2) contains Petersen
   via 7 11 20 15 13 25 26 18 17 16 removing 1-28 2-3 4-23 5-10 6-24 8-27 9-14 12-19
G+(25,8,1,6) contains Petersen
   via 13 14 15 17 18 27 26 19 24 22 removing 1-2 3-9 4-5 6-28 7-25 8-20 10-16 11-12 21-23
G+(25,8,1,13) contains Petersen
   via 13 14 15 17 18 27 26 19 24 22 removing 1-2 3-9 4-5 6-28 7-25 8-20 10-16 11-12 21-23
G+(25,8,2,3) contains Petersen
   via 7 11 20 15 13 25 26 18 17 16 removing 1-2 3-28 4-23 5-10 6-24 8-27 9-14 12-19
G+(25,8,2,9) contains Petersen
   via 7 11 20 15 13 25 26 18 17 16 removing 1-2 3-28 4-23 5-10 6-24 8-27 9-14 12-19
G+(25,8,3,4) contains Petersen
   via 7 12 19 16 15 25 26 20 22 28 removing 1-2 3-9 4-5 6-24 8-27 10-14 11-17 13-18 21-23
G+(25,8,3,23) contains Petersen
   via 7 12 19 16 15 25 26 20 22 28 removing 1-2 3-9 4-5 6-24 8-27 10-14 11-17 13-18 21-23
G+(25,8,4,5) contains Petersen
   via 7 11 20 15 13 25 26 18 17 16 removing 1-2 3-9 4-23 5-28 6-24 8-27 10-14 12-19
G+(25,8,4,10) contains Petersen
   via 7 11 20 15 13 25 26 18 17 16 removing 1-2 3-9 4-23 5-28 6-24 8-27 10-14 12-19
G+(25,8,5,22) contains Petersen
   via 6 7 15 14 13 22 20 26 25 28 removing 1-2 3-9 4-23 5-11 8-27 10-16 12-19 17-18 21-24
G+(25,8,5,11) contains Petersen
   via 6 11 28 14 13 20 26 18 17 15 removing 1-2 3-9 4-23 5-22 7-25 8-27 10-16 12-19
G+(25,8,6,24) contains Petersen
   via 7 12 19 16 15 25 26 20 22 24 removing 1-2 3-9 4-5 6-28 8-27 10-14 11-17 13-18 21-23
G+(25,8,9,10) contains Petersen
   via 7 11 20 15 13 25 26 18 17 16 removing 1-2 3-9 4-23 5-10 6-24 8-27 12-19 14-28
G+(25,8,9,14) contains Petersen
   via 7 11 20 15 13 25 26 18 17 16 removing 1-2 3-9 4-23 5-10 6-24 8-27 12-19 14-28
G+(25,8,10,16) contains Petersen
   via 7 11 20 15 13 25 26 18 17 16 removing 1-2 3-9 4-23 5-10 6-24 8-27 12-19 14-28
G+(25,8,11,12) contains Petersen
   via 8 20 11 24 23 27 28 19 26 25 removing 1-2 3-9 4-5 6-13 7-12 10-16 14-15 17-18 21-22
G+(25,8,11,17) contains Petersen
   via 7 12 11 20 15 25 28 17 19 26 removing 1-2 3-9 4-23 5-10 6-24 8-27 13-18 14-16
G+(25,8,12,19) contains Petersen
   via 6 7 12 11 22 19 28 27 25 26 removing 1-2 3-9 4-23 5-10 8-20 13-14 17-18 21-24
G+(25,8,13,14) contains Petersen
   via 11 22 13 18 17 25 28 15 20 26 removing 1-2 3-9 4-23 5-10 6-7 8-27 12-19 14-16 21-24
G+(25,8,13,18) contains Petersen
   via 11 12 13 15 17 27 28 18 19 26 removing 1-2 3-9 4-23 5-10 6-24 7-25 8-20 14-16
G+(25,8,14,15) contains Petersen
   via 11 22 13 18 17 25 28 15 20 26 removing 1-2 3-9 4-23 5-10 6-7 8-27 12-19 14-16 21-24
G+(25,8,15,16) contains Petersen
   via 7 11 20 15 13 25 26 18 17 28 removing 1-2 3-9 4-23 5-10 6-24 8-27 12-19 14-16
G+(25,8,16,17) contains Petersen
   via 7 11 20 15 13 25 26 18 17 28 removing 1-2 3-9 4-23 5-10 6-24 8-27 12-19 14-16
G+(25,8,17,18) contains Petersen
   via 7 12 17 15 13 25 28 18 19 26 removing 1-2 3-9 4-23 5-10 6-24 8-11 14-16 20-27
G+(25,8,18,19) contains Petersen
   via 7 12 11 17 18 25 27 28 19 26 removing 1-2 3-9 4-23 5-10 6-24 8-20 13-14
G+(25,8,22,24) contains Petersen
   via 6 7 15 14 13 24 20 26 25 28 removing 1-2 3-9 4-23 5-11 8-27 10-16 12-19 17-18 21-22
G+(25,8,23,24) contains Petersen
   via 7 12 19 16 15 25 26 20 22 28 removing 1-2 3-9 4-5 6-24 8-27 10-14 11-17 13-18 21-23
G+(8,20,21,23) contains Petersen
   via 6 7 15 14 13 24 20 26 25 22 removing 1-2 3-9 4-23 5-11 8-27 10-16 12-19 17-18 21-28
G+(8,20,21,22) contains Petersen
   via 7 12 19 16 15 25 26 20 22 23 removing 1-2 3-9 4-5 6-24 8-27 10-14 11-17 13-18 21-28
G+(20,26,15,14) contains Petersen
   via 7 12 11 14 13 25 17 18 19 26 removing 1-2 3-9 4-23 5-22 6-8 10-16 15-28 20-27
G+(20,26,15,16) contains Petersen
   via 10 14 18 17 16 24 19 27 20 22 removing 1-2 3-9 4-5 6-13 7-25 8-26 11-12 15-28 21-23
G+(26,25,19,12) contains Jaws21
   via 1 2 3 4 5 6 25 8 9 10 11 27 13 14 15 16 17 18 26 20 21 22 23 24 7 12 removing 19-28
G+(26,25,19,18) contains Petersen
   via 7 25 8 11 12 15 20 26 27 17 removing 1-2 3-9 4-23 5-10 6-24 13-18 14-16 19-28
G+(25,8,7,6) contains Jaws21
   via 1 2 3 4 5 6 27 8 9 10 11 25 13 14 15 16 17 18 26 20 21 22 23 24 28 7 removing 12-19
G+(25,8,7,12) contains Petersen
   via 8 20 11 12 27 23 24 25 26 19 removing 1-2 3-9 4-5 6-13 7-28 10-16 14-15 17-18 21-22


##############################################################
# Proof of (18.1), claim (5)
G=Jaws2
# Testing augmenting paths from X={ 6 7 8 21 22 23 24}
# Direct jumps
G+(6,24,1,2) contains Petersen
   via 8 13 14 15 20 23 24 19 18 16 removing 1-26 2-3 4-5 6-25 7-12 9-10 11-17 21-22
G+(6,24,1,13) contains Petersen
   via 11 12 14 13 22 17 15 20 19 18 removing 1-26 2-3 4-23 5-10 6-25 7-8 9-16 21-24
G+(6,24,2,3) contains Petersen
   via 8 13 14 15 20 23 24 19 18 16 removing 1-2 3-26 4-5 6-25 7-12 9-10 11-17 21-22
G+(6,24,2,9) contains Petersen
   via 8 13 14 15 20 23 24 19 18 16 removing 1-2 3-26 4-5 6-25 7-12 9-10 11-17 21-22
G+(6,24,3,4) contains Petersen
   via 14 15 16 17 18 24 25 19 20 22 removing 1-2 3-26 4-5 6-13 7-8 9-10 11-12 21-23
G+(6,24,4,5) contains Petersen
   via 14 15 16 17 18 24 25 19 20 22 removing 1-2 3-4 5-26 6-13 7-8 9-10 11-12 21-23
G+(6,24,4,10) contains Petersen
   via 14 15 16 17 18 24 25 19 20 22 removing 1-2 3-4 5-26 6-13 7-8 9-10 11-12 21-23
G+(6,24,5,11) contains Petersen
   via 8 13 14 15 20 22 24 19 18 16 removing 1-2 3-4 5-26 6-25 7-12 9-10 11-17 21-23
G+(6,24,9,10) contains Petersen
   via 8 13 14 15 20 23 24 19 18 16 removing 1-2 3-9 4-5 6-25 7-12 10-26 11-17 21-22
G+(6,24,9,14) contains Petersen
   via 8 13 14 15 20 23 24 19 18 16 removing 1-2 3-9 4-5 6-25 7-12 10-26 11-17 21-22
G+(6,24,10,16) contains Petersen
   via 8 26 10 14 13 20 19 18 16 15 removing 1-2 3-9 4-23 5-22 6-25 7-12 11-17
G+(6,24,11,12) contains Petersen
   via 8 13 14 15 20 22 24 19 18 17 removing 1-2 3-9 4-5 6-25 7-12 10-16 11-26 21-23
G+(6,24,11,17) contains Petersen
   via 8 26 11 14 13 20 19 18 17 15 removing 1-2 3-9 4-23 5-22 6-25 7-12 10-16
G+(6,24,12,19) contains Petersen
   via 6 7 8 19 18 25 22 11 12 26 removing 1-2 3-9 4-23 5-10 13-14 17-20 21-24
G+(6,24,13,14) contains Petersen
   via 8 13 26 15 20 23 24 19 18 16 removing 1-2 3-9 4-5 6-25 7-12 10-14 11-17 21-22
G+(6,24,13,18) contains Petersen
   via 11 12 13 15 17 22 26 18 19 20 removing 1-2 3-9 4-23 5-10 6-25 7-8 14-16 21-24
G+(6,24,14,15) contains Petersen
   via 10 14 26 15 16 22 25 17 18 20 removing 1-2 3-9 4-23 5-11 6-13 7-8 12-19 21-24
G+(6,24,15,16) contains Petersen
   via 7 12 11 14 13 26 17 18 19 15 removing 1-2 3-9 4-23 5-22 6-25 8-20 10-16
G+(6,24,15,20) contains Petersen
   via 6 7 8 20 13 25 22 14 15 26 removing 1-2 3-9 4-23 5-11 10-16 12-19 17-18 21-24
G+(6,24,16,17) contains Petersen
   via 7 12 11 14 13 26 17 18 19 15 removing 1-2 3-9 4-23 5-22 6-25 8-20 10-16
G+(6,24,17,18) contains Petersen
   via 7 8 20 19 12 13 15 17 26 18 removing 1-2 3-9 4-23 5-10 6-25 11-22 14-16
G+(6,24,18,19) contains Petersen
   via 7 8 22 11 12 18 26 19 20 17 removing 1-2 3-9 4-23 5-10 6-25 13-14 21-24
G+(6,24,19,20) contains Petersen
   via 6 7 12 11 25 18 19 26 20 17 removing 1-2 3-9 4-23 5-10 8-21 13-14
G+(6,7,1,2) contains Petersen
   via 11 12 14 13 22 17 15 20 19 18 removing 1-26 2-3 4-23 5-10 6-25 7-8 9-16 21-24
G+(6,7,1,13) contains Petersen
   via 8 13 14 15 20 23 24 19 18 16 removing 1-26 2-3 4-5 6-25 7-12 9-10 11-17 21-22
G+(6,7,2,3) contains Petersen
   via 11 12 14 13 22 17 15 20 19 18 removing 1-2 3-26 4-23 5-10 6-25 7-8 9-16 21-24
G+(6,7,2,9) contains Petersen
   via 11 12 14 13 22 17 15 20 19 18 removing 1-2 3-26 4-23 5-10 6-25 7-8 9-16 21-24
G+(6,7,3,4) contains Petersen
   via 13 15 16 17 18 24 26 19 20 22 removing 1-2 3-9 4-5 6-25 7-8 10-14 11-12 21-23
G+(6,7,4,5) contains Petersen
   via 11 12 14 13 22 17 15 20 19 18 removing 1-2 3-9 4-23 5-26 6-25 7-8 10-16 21-24
G+(6,7,4,10) contains Petersen
   via 11 12 14 13 22 17 15 20 19 18 removing 1-2 3-9 4-23 5-26 6-25 7-8 10-16 21-24
G+(6,7,5,11) contains Jaws1
   via 6 23 21 5 26 25 7 8 9 10 11 12 13 14 15 16 17 18 19 20 24 22 removing 1-2 3-4
G+(6,7,9,10) contains Petersen
   via 11 12 26 13 22 17 16 20 19 18 removing 1-2 3-9 4-23 5-10 6-25 7-8 14-15 21-24
G+(6,7,9,14) contains Petersen
   via 11 12 26 13 22 17 16 20 19 18 removing 1-2 3-9 4-23 5-10 6-25 7-8 14-15 21-24
G+(6,7,10,16) contains Petersen
   via 11 12 26 13 22 17 16 20 19 18 removing 1-2 3-9 4-23 5-10 6-25 7-8 14-15 21-24
G+(6,7,11,12) contains Jaws21
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26
G+(6,7,11,17) contains Petersen
   via 6 25 7 8 22 19 12 11 26 20 removing 1-2 3-9 4-23 5-10 13-14 17-18 21-24
G+(6,7,12,19) contains Petersen
   via 8 23 14 15 20 17 18 19 24 16 removing 1-2 3-4 5-11 6-13 7-25 9-10 12-26 21-22
G+(6,7,13,14) contains Petersen
   via 11 12 26 13 22 17 15 20 19 18 removing 1-2 3-9 4-23 5-10 6-25 7-8 14-16 21-24
G+(6,7,13,18) contains Petersen
   via 8 26 13 15 20 23 24 19 18 16 removing 1-2 3-9 4-5 6-25 7-12 10-14 11-17 21-22
G+(6,7,14,15) contains Petersen
   via 11 12 26 13 22 17 15 20 19 18 removing 1-2 3-9 4-23 5-10 6-25 7-8 14-16 21-24
G+(6,7,15,16) contains Petersen
   via 6 13 15 20 22 25 26 17 18 19 removing 1-2 3-9 4-23 5-10 7-8 11-12 14-16 21-24
G+(6,7,15,20) contains Petersen
   via 6 22 11 12 25 18 17 26 20 19 removing 1-2 3-9 4-23 5-10 7-8 13-14 21-24
G+(6,7,16,17) contains Petersen
   via 6 13 15 20 22 25 26 17 18 19 removing 1-2 3-9 4-23 5-10 7-8 11-12 14-16 21-24
G+(6,7,17,18) contains Petersen
   via 8 22 11 19 20 26 17 15 13 18 removing 1-2 3-9 4-23 5-10 6-25 7-12 14-16 21-24
G+(6,7,18,19) contains Petersen
   via 11 24 13 15 19 17 18 26 23 16 removing 1-2 3-9 4-5 6-25 7-12 8-20 10-14 21-22
G+(6,7,19,20) contains Petersen
   via 8 12 11 17 20 23 24 26 19 18 removing 1-2 3-9 4-5 6-13 7-25 10-16 14-15 21-22
G+(7,8,1,2) contains Petersen
   via 11 12 14 13 22 17 15 20 19 18 removing 1-26 2-3 4-23 5-10 6-7 8-25 9-16 21-24
G+(7,8,1,13) contains Petersen
   via 8 13 14 15 20 22 24 19 18 17 removing 1-2 3-9 4-5 6-26 7-25 10-16 11-12 21-23
G+(7,8,2,3) contains Petersen
   via 11 12 14 13 22 17 15 20 19 18 removing 1-2 3-26 4-23 5-10 6-7 8-25 9-16 21-24
G+(7,8,2,9) contains Petersen
   via 11 12 14 13 22 17 15 20 19 18 removing 1-2 3-26 4-23 5-10 6-7 8-25 9-16 21-24
G+(7,8,3,4) contains Petersen
   via 13 15 16 17 18 24 26 19 20 22 removing 1-2 3-9 4-5 6-7 8-25 10-14 11-12 21-23
G+(7,8,4,5) contains Petersen
   via 11 12 14 13 22 17 15 20 19 18 removing 1-2 3-9 4-23 5-26 6-7 8-25 10-16 21-24
G+(7,8,4,10) contains Petersen
   via 11 12 14 13 22 17 15 20 19 18 removing 1-2 3-9 4-23 5-26 6-7 8-25 10-16 21-24
G+(7,8,5,11) contains Petersen
   via 8 23 14 15 20 17 18 19 24 16 removing 1-2 3-4 5-26 6-13 7-25 9-10 11-12 21-22
G+(7,8,9,10) contains Petersen
   via 11 12 26 13 22 17 16 20 19 18 removing 1-2 3-9 4-23 5-10 6-7 8-25 14-15 21-24
G+(7,8,9,14) contains Petersen
   via 11 12 26 13 22 17 16 20 19 18 removing 1-2 3-9 4-23 5-10 6-7 8-25 14-15 21-24
G+(7,8,10,16) contains Petersen
   via 11 12 26 13 22 17 16 20 19 18 removing 1-2 3-9 4-23 5-10 6-7 8-25 14-15 21-24
G+(7,8,11,12) contains Petersen
   via 8 23 14 15 20 17 18 19 24 16 removing 1-2 3-4 5-11 6-13 7-25 9-10 12-26 21-22
G+(7,8,11,17) contains Petersen
   via 6 7 25 8 22 18 26 11 12 19 removing 1-2 3-9 4-23 5-10 13-14 17-20 21-24
G+(7,8,12,19) contains Jaws21
   via 1 2 3 4 5 6 25 8 9 10 11 26 13 14 15 16 17 18 19 20 21 22 23 24 7 12
G+(7,8,13,14) contains Petersen
   via 11 12 26 13 22 17 15 20 19 18 removing 1-2 3-9 4-23 5-10 6-7 8-25 14-16 21-24
G+(7,8,13,18) contains Petersen
   via 8 11 12 13 26 20 19 18 17 15 removing 1-2 3-9 4-23 5-10 6-24 7-25 14-16
G+(7,8,14,15) contains Petersen
   via 11 12 26 13 22 17 15 20 19 18 removing 1-2 3-9 4-23 5-10 6-7 8-25 14-16 21-24
G+(7,8,15,16) contains Petersen
   via 6 7 26 15 13 22 17 18 19 20 removing 1-2 3-9 4-23 5-10 8-25 11-12 14-16 21-24
G+(7,8,15,20) contains Petersen
   via 6 7 12 11 22 18 19 20 26 17 removing 1-2 3-9 4-23 5-10 8-25 13-14 21-24
G+(7,8,16,17) contains Petersen
   via 6 7 26 15 13 22 17 18 19 20 removing 1-2 3-9 4-23 5-10 8-25 11-12 14-16 21-24
G+(7,8,17,18) contains Petersen
   via 7 12 17 15 13 25 26 18 19 20 removing 1-2 3-9 4-23 5-10 6-24 8-11 14-16
G+(7,8,18,19) contains Petersen
   via 7 25 8 11 12 15 20 19 26 17 removing 1-2 3-9 4-23 5-10 6-24 13-18 14-16
G+(7,8,19,20) contains Jaws22
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26
G+(8,21,1,2) contains Petersen
   via 9 10 16 17 18 25 20 19 24 22 removing 1-26 2-3 4-5 6-13 7-8 11-12 14-15 21-23
G+(8,21,1,13) contains Petersen
   via 13 14 15 17 18 25 20 19 24 22 removing 1-2 3-9 4-5 6-26 7-8 10-16 11-12 21-23
G+(8,21,2,3) contains Petersen
   via 9 10 16 17 18 25 20 19 24 22 removing 1-2 3-26 4-5 6-13 7-8 11-12 14-15 21-23
G+(8,21,2,9) contains Petersen
   via 9 10 16 17 18 25 20 19 24 22 removing 1-2 3-26 4-5 6-13 7-8 11-12 14-15 21-23
G+(8,21,3,4) contains Petersen
   via 8 13 14 15 20 25 22 19 18 16 removing 1-2 3-26 4-5 6-24 7-12 9-10 11-17 21-23
G+(8,21,4,5) contains Petersen
   via 8 13 14 15 20 25 22 19 18 16 removing 1-2 3-4 5-26 6-24 7-12 9-10 11-17 21-23
G+(8,21,4,10) contains Petersen
   via 8 13 14 15 20 25 22 19 18 16 removing 1-2 3-4 5-26 6-24 7-12 9-10 11-17 21-23
G+(8,21,5,11) contains Petersen
   via 14 15 16 17 18 23 24 19 20 25 removing 1-2 3-4 5-26 6-13 7-8 9-10 11-12 21-22
G+(8,21,9,10) contains Petersen
   via 10 16 17 18 26 24 22 25 20 19 removing 1-2 3-9 4-5 6-13 7-8 11-12 14-15 21-23
G+(8,21,9,14) contains Petersen
   via 10 16 17 18 26 24 22 25 20 19 removing 1-2 3-9 4-5 6-13 7-8 11-12 14-15 21-23
G+(8,21,10,16) contains Petersen
   via 8 26 10 14 13 20 19 18 16 15 removing 1-2 3-9 4-23 5-22 6-25 7-12 11-17
G+(8,21,11,12) contains Petersen
   via 7 8 20 11 24 12 19 23 25 26 removing 1-2 3-9 4-5 6-13 10-16 14-15 17-18 21-22
G+(8,21,11,17) contains Petersen
   via 8 26 11 14 13 20 19 18 17 15 removing 1-2 3-9 4-23 5-22 6-25 7-12 10-16
G+(8,21,12,19) contains Petersen
   via 6 7 8 25 22 19 20 11 12 26 removing 1-2 3-9 4-23 5-10 13-14 17-18 21-24
G+(8,21,13,14) contains Petersen
   via 14 15 17 18 26 24 22 25 20 19 removing 1-2 3-9 4-5 6-13 7-8 10-16 11-12 21-23
G+(8,21,13,18) contains Petersen
   via 11 12 13 15 17 25 26 18 19 20 removing 1-2 3-9 4-23 5-10 6-24 7-8 14-16
G+(8,21,14,15) contains Petersen
   via 10 14 18 17 16 24 19 20 25 22 removing 1-2 3-9 4-5 6-13 7-8 11-12 15-26 21-23
G+(8,21,15,16) contains Petersen
   via 7 12 11 14 13 26 17 18 19 15 removing 1-2 3-9 4-23 5-22 6-25 8-20 10-16
G+(8,21,15,20) contains Jaws22
   via 1 2 3 4 5 6 7 25 9 10 11 12 13 14 15 16 17 18 19 26 21 22 23 24 8 20
G+(8,21,16,17) contains Petersen
   via 7 12 11 14 13 26 17 18 19 15 removing 1-2 3-9 4-23 5-22 6-25 8-20 10-16
G+(8,21,17,18) contains Petersen
   via 7 8 20 19 12 13 15 17 26 18 removing 1-2 3-9 4-23 5-10 6-24 11-25 14-16
G+(8,21,18,19) contains Petersen
   via 7 8 25 11 12 18 26 19 20 17 removing 1-2 3-9 4-23 5-10 6-24 13-14
G+(8,21,19,20) contains Petersen
   via 6 7 12 11 22 18 19 26 20 17 removing 1-2 3-9 4-23 5-10 8-25 13-14 21-24
G+(21,23,1,2) contains Petersen
   via 16 17 18 19 20 23 25 21 22 24 removing 1-26 2-3 4-5 6-13 7-8 9-10 11-12 14-15
G+(21,23,1,13) contains Petersen
   via 16 17 18 19 20 23 25 21 22 24 removing 1-2 3-9 4-5 6-26 7-8 10-14 11-12 13-15
G+(21,23,2,3) contains Petersen
   via 16 17 18 19 20 23 25 21 22 24 removing 1-2 3-26 4-5 6-13 7-8 9-10 11-12 14-15
G+(21,23,2,9) contains Petersen
   via 16 17 18 19 20 23 25 21 22 24 removing 1-2 3-26 4-5 6-13 7-8 9-10 11-12 14-15
G+(21,23,3,4) contains Petersen
   via 8 13 14 15 20 25 23 19 18 16 removing 1-2 3-26 4-5 6-24 7-12 9-10 11-17 21-22
G+(21,23,4,5) contains Petersen
   via 8 13 14 15 20 25 23 19 18 16 removing 1-2 3-4 5-26 6-24 7-12 9-10 11-17 21-22
G+(21,23,4,10) contains Petersen
   via 8 13 14 15 20 25 23 19 18 16 removing 1-2 3-4 5-26 6-24 7-12 9-10 11-17 21-22
G+(21,23,5,11) contains Petersen
   via 4 5 26 19 20 23 25 21 22 24 removing 1-2 3-9 6-13 7-8 10-14 11-12 15-18 16-17
G+(21,23,9,10) contains Petersen
   via 16 17 18 19 20 23 25 21 22 24 removing 1-2 3-9 4-5 6-13 7-8 10-26 11-12 14-15
G+(21,23,9,14) contains Petersen
   via 16 17 18 19 20 23 25 21 22 24 removing 1-2 3-9 4-5 6-13 7-8 10-26 11-12 14-15
G+(21,23,10,16) contains Petersen
   via 8 26 10 14 13 20 19 18 16 15 removing 1-2 3-9 4-23 5-22 6-24 7-12 11-17
G+(21,23,11,12) contains Petersen
   via 11 26 12 19 17 22 24 23 25 21 removing 1-2 3-9 4-5 6-13 7-8 10-14 15-18 16-20
G+(21,23,11,17) contains Petersen
   via 8 26 11 14 13 20 19 18 17 15 removing 1-2 3-9 4-23 5-22 6-24 7-12 10-16
G+(21,23,12,19) contains Petersen
   via 6 7 8 19 18 24 22 11 12 26 removing 1-2 3-9 4-23 5-10 13-14 17-20 21-25
G+(21,23,13,14) contains Petersen
   via 16 17 18 19 20 23 25 21 22 24 removing 1-2 3-9 4-5 6-13 7-8 10-14 11-12 15-26
G+(21,23,13,18) contains Petersen
   via 11 12 13 15 17 22 26 18 19 20 removing 1-2 3-9 4-23 5-10 6-24 7-8 14-16 21-25
G+(21,23,14,15) contains Petersen
   via 10 14 26 15 16 22 24 17 18 20 removing 1-2 3-9 4-23 5-11 6-13 7-8 12-19 21-25
G+(21,23,15,16) contains Petersen
   via 7 12 11 14 13 26 17 18 19 15 removing 1-2 3-9 4-23 5-22 6-24 8-20 10-16
G+(21,23,15,20) contains Petersen
   via 6 7 8 20 13 24 22 14 15 26 removing 1-2 3-9 4-23 5-11 10-16 12-19 17-18 21-25
G+(21,23,16,17) contains Petersen
   via 7 12 11 14 13 26 17 18 19 15 removing 1-2 3-9 4-23 5-22 6-24 8-20 10-16
G+(21,23,17,18) contains Petersen
   via 7 8 20 19 12 13 15 17 26 18 removing 1-2 3-9 4-23 5-10 6-24 11-22 14-16
G+(21,23,18,19) contains Petersen
   via 7 8 22 11 12 18 26 19 20 17 removing 1-2 3-9 4-23 5-10 6-24 13-14 21-25
G+(21,23,19,20) contains Petersen
   via 6 7 12 11 25 18 19 26 20 17 removing 1-2 3-9 4-23 5-10 8-21 13-14 22-24
G+(21,22,1,2) contains Petersen
   via 9 10 16 20 19 25 22 24 23 21 removing 1-26 2-3 4-5 6-13 7-8 11-12 14-15 17-18
G+(21,22,1,13) contains Petersen
   via 13 14 15 20 19 25 22 24 23 21 removing 1-2 3-9 4-5 6-26 7-8 10-16 11-12 17-18
G+(21,22,2,3) contains Petersen
   via 9 10 16 20 19 25 22 24 23 21 removing 1-2 3-26 4-5 6-13 7-8 11-12 14-15 17-18
G+(21,22,2,9) contains Petersen
   via 9 10 16 20 19 25 22 24 23 21 removing 1-2 3-26 4-5 6-13 7-8 11-12 14-15 17-18
G+(21,22,3,4) contains Petersen
   via 8 13 14 15 20 25 22 19 18 16 removing 1-2 3-26 4-5 6-24 7-12 9-10 11-17 21-23
G+(21,22,4,5) contains Petersen
   via 8 13 14 15 20 25 22 19 18 16 removing 1-2 3-4 5-26 6-24 7-12 9-10 11-17 21-23
G+(21,22,4,10) contains Petersen
   via 4 5 20 19 26 23 21 25 22 24 removing 1-2 3-9 6-13 7-8 10-16 11-12 14-15 17-18
G+(21,22,5,11) contains Petersen
   via 14 15 20 19 18 23 21 25 22 24 removing 1-2 3-4 5-26 6-13 7-8 9-10 11-12 16-17
G+(21,22,9,10) contains Petersen
   via 10 16 20 19 26 23 21 25 22 24 removing 1-2 3-9 4-5 6-13 7-8 11-12 14-15 17-18
G+(21,22,9,14) contains Petersen
   via 10 16 20 19 26 23 21 25 22 24 removing 1-2 3-9 4-5 6-13 7-8 11-12 14-15 17-18
G+(21,22,10,16) contains Petersen
   via 8 26 10 14 13 20 19 18 16 15 removing 1-2 3-9 4-23 5-22 6-24 7-12 11-17
G+(21,22,11,12) contains Petersen
   via 7 8 20 19 12 24 22 25 21 23 removing 1-2 3-9 4-5 6-13 10-16 11-26 14-15 17-18
G+(21,22,11,17) contains Petersen
   via 8 26 11 14 13 20 19 18 17 15 removing 1-2 3-9 4-23 5-22 6-24 7-12 10-16
G+(21,22,12,19) contains Petersen
   via 6 7 8 25 22 19 20 11 12 26 removing 1-2 3-9 4-23 5-10 13-14 17-18 21-24
G+(21,22,13,14) contains Petersen
   via 14 15 20 19 26 23 21 25 22 24 removing 1-2 3-9 4-5 6-13 7-8 10-16 11-12 17-18
G+(21,22,13,18) contains Petersen
   via 11 12 13 15 17 25 26 18 19 20 removing 1-2 3-9 4-23 5-10 6-24 7-8 14-16 21-22
G+(21,22,14,15) contains Petersen
   via 10 14 26 15 16 23 22 17 18 20 removing 1-2 3-9 4-5 6-13 7-24 8-12 11-19 21-25
G+(21,22,15,16) contains Petersen
   via 7 12 11 14 13 26 17 18 19 15 removing 1-2 3-9 4-23 5-22 6-24 8-20 10-16
G+(21,22,15,20) contains Petersen
   via 7 8 23 22 12 15 16 19 20 26 removing 1-2 3-9 4-5 6-24 10-14 11-17 13-18 21-25
G+(21,22,16,17) contains Petersen
   via 7 12 11 14 13 26 17 18 19 15 removing 1-2 3-9 4-23 5-22 6-24 8-20 10-16
G+(21,22,17,18) contains Petersen
   via 7 8 20 19 12 13 15 17 26 18 removing 1-2 3-9 4-23 5-10 6-24 11-22 14-16
G+(21,22,18,19) contains Petersen
   via 7 8 25 11 12 18 26 19 20 17 removing 1-2 3-9 4-23 5-10 6-24 13-14 21-22
G+(21,22,19,20) contains Petersen
   via 8 12 11 17 20 24 22 26 19 18 removing 1-2 3-9 4-23 5-10 6-7 13-14 21-25
G+(22,24,1,2) contains Petersen
   via 15 16 17 19 20 25 22 21 23 24 removing 1-26 2-3 4-5 6-13 7-8 9-10 11-12 14-18
G+(22,24,1,13) contains Petersen
   via 15 16 17 19 20 25 22 21 23 24 removing 1-2 3-9 4-5 6-26 7-8 10-14 11-12 13-18
G+(22,24,2,3) contains Petersen
   via 15 16 17 19 20 25 22 21 23 24 removing 1-2 3-26 4-5 6-13 7-8 9-10 11-12 14-18
G+(22,24,2,9) contains Petersen
   via 15 16 17 19 20 25 22 21 23 24 removing 1-2 3-26 4-5 6-13 7-8 9-10 11-12 14-18
G+(22,24,3,4) contains Petersen
   via 14 15 20 19 18 23 21 22 25 24 removing 1-2 3-26 4-5 6-13 7-8 9-10 11-12 16-17
G+(22,24,4,5) contains Petersen
   via 14 15 20 19 18 23 21 22 25 24 removing 1-2 3-4 5-26 6-13 7-8 9-10 11-12 16-17
G+(22,24,4,10) contains Petersen
   via 4 5 19 20 26 23 24 25 22 21 removing 1-2 3-9 6-13 7-8 10-14 11-12 15-18 16-17
G+(22,24,5,11) contains Petersen
   via 8 13 14 15 20 22 25 19 18 16 removing 1-2 3-4 5-26 6-24 7-12 9-10 11-17 21-23
G+(22,24,9,10) contains Petersen
   via 15 16 17 19 20 25 22 21 23 24 removing 1-2 3-9 4-5 6-13 7-8 10-26 11-12 14-18
G+(22,24,9,14) contains Petersen
   via 15 16 17 19 20 25 22 21 23 24 removing 1-2 3-9 4-5 6-13 7-8 10-26 11-12 14-18
G+(22,24,10,16) contains Petersen
   via 8 26 10 14 13 20 19 18 16 15 removing 1-2 3-9 4-23 5-22 6-24 7-12 11-17
G+(22,24,11,12) contains Petersen
   via 8 13 14 15 20 22 25 19 18 17 removing 1-2 3-9 4-5 6-24 7-12 10-16 11-26 21-23
G+(22,24,11,17) contains Petersen
   via 8 26 11 14 13 20 19 18 17 15 removing 1-2 3-9 4-23 5-22 6-24 7-12 10-16
G+(22,24,12,19) contains Petersen
   via 6 7 8 19 18 25 22 11 12 26 removing 1-2 3-9 4-23 5-10 13-14 17-20 21-24
G+(22,24,13,14) contains Petersen
   via 15 16 17 19 20 25 22 21 23 24 removing 1-2 3-9 4-5 6-13 7-8 10-14 11-12 18-26
G+(22,24,13,18) contains Petersen
   via 11 12 13 15 17 22 26 18 19 20 removing 1-2 3-9 4-23 5-10 6-24 7-8 14-16 21-25
G+(22,24,14,15) contains Petersen
   via 10 14 26 15 16 22 25 17 18 20 removing 1-2 3-9 4-23 5-11 6-13 7-8 12-19 21-24
G+(22,24,15,16) contains Petersen
   via 7 12 11 14 13 26 17 18 19 15 removing 1-2 3-9 4-23 5-22 6-24 8-20 10-16
G+(22,24,15,20) contains Petersen
   via 6 7 8 20 13 25 22 14 15 26 removing 1-2 3-9 4-23 5-11 10-16 12-19 17-18 21-24
G+(22,24,16,17) contains Petersen
   via 7 12 11 14 13 26 17 18 19 15 removing 1-2 3-9 4-23 5-22 6-24 8-20 10-16
G+(22,24,17,18) contains Petersen
   via 7 8 20 19 12 13 15 17 26 18 removing 1-2 3-9 4-23 5-10 6-24 11-22 14-16
G+(22,24,18,19) contains Petersen
   via 7 8 22 11 12 18 26 19 20 17 removing 1-2 3-9 4-23 5-10 6-24 13-14 21-25
G+(22,24,19,20) contains Petersen
   via 8 12 11 17 20 24 25 26 19 18 removing 1-2 3-9 4-23 5-10 6-7 13-14 21-22
G+(23,24,1,2) contains Petersen
   via 8 13 14 15 20 23 25 19 18 16 removing 1-26 2-3 4-5 6-24 7-12 9-10 11-17 21-22
G+(23,24,1,13) contains Petersen
   via 11 12 14 13 22 17 15 20 19 18 removing 1-26 2-3 4-23 5-10 6-24 7-8 9-16 21-25
G+(23,24,2,3) contains Petersen
   via 8 13 14 15 20 23 25 19 18 16 removing 1-2 3-26 4-5 6-24 7-12 9-10 11-17 21-22
G+(23,24,2,9) contains Petersen
   via 8 13 14 15 20 23 25 19 18 16 removing 1-2 3-26 4-5 6-24 7-12 9-10 11-17 21-22
G+(23,24,3,4) contains Petersen
   via 16 17 18 19 20 25 23 21 22 24 removing 1-2 3-26 4-5 6-13 7-8 9-10 11-12 14-15
G+(23,24,4,5) contains Petersen
   via 16 17 18 19 20 25 23 21 22 24 removing 1-2 3-4 5-26 6-13 7-8 9-10 11-12 14-15
G+(23,24,4,10) contains Petersen
   via 16 17 18 19 20 25 23 21 22 24 removing 1-2 3-4 5-26 6-13 7-8 9-10 11-12 14-15
G+(23,24,5,11) contains Petersen
   via 4 5 26 20 19 23 25 24 22 21 removing 1-2 3-9 6-13 7-8 10-16 11-12 14-15 17-18
G+(23,24,9,10) contains Petersen
   via 8 13 14 15 20 23 25 19 18 16 removing 1-2 3-9 4-5 6-24 7-12 10-26 11-17 21-22
G+(23,24,9,14) contains Petersen
   via 8 13 14 15 20 23 25 19 18 16 removing 1-2 3-9 4-5 6-24 7-12 10-26 11-17 21-22
G+(23,24,10,16) contains Petersen
   via 8 26 10 14 13 20 19 18 16 15 removing 1-2 3-9 4-23 5-22 6-24 7-12 11-17
G+(23,24,11,12) contains Petersen
   via 8 13 14 15 20 22 25 19 18 17 removing 1-2 3-9 4-5 6-24 7-12 10-16 11-26 21-23
G+(23,24,11,17) contains Petersen
   via 8 26 11 14 13 20 19 18 17 15 removing 1-2 3-9 4-23 5-22 6-24 7-12 10-16
G+(23,24,12,19) contains Petersen
   via 6 7 8 19 18 24 22 11 12 26 removing 1-2 3-9 4-23 5-10 13-14 17-20 21-25
G+(23,24,13,14) contains Petersen
   via 8 13 26 15 20 23 25 19 18 16 removing 1-2 3-9 4-5 6-24 7-12 10-14 11-17 21-22
G+(23,24,13,18) contains Petersen
   via 11 12 13 15 17 22 26 18 19 20 removing 1-2 3-9 4-23 5-10 6-24 7-8 14-16 21-25
G+(23,24,14,15) contains Petersen
   via 10 14 26 15 16 22 24 17 18 20 removing 1-2 3-9 4-23 5-11 6-13 7-8 12-19 21-25
G+(23,24,15,16) contains Petersen
   via 7 12 11 14 13 26 17 18 19 15 removing 1-2 3-9 4-23 5-22 6-24 8-20 10-16
G+(23,24,15,20) contains Petersen
   via 6 7 8 20 13 24 22 14 15 26 removing 1-2 3-9 4-23 5-11 10-16 12-19 17-18 21-25
G+(23,24,16,17) contains Petersen
   via 7 12 11 14 13 26 17 18 19 15 removing 1-2 3-9 4-23 5-22 6-24 8-20 10-16
G+(23,24,17,18) contains Petersen
   via 7 8 20 19 12 13 15 17 26 18 removing 1-2 3-9 4-23 5-10 6-24 11-22 14-16
G+(23,24,18,19) contains Petersen
   via 7 8 22 11 12 18 26 19 20 17 removing 1-2 3-9 4-23 5-10 6-24 13-14 21-25
G+(23,24,19,20) contains Petersen
   via 6 7 12 11 25 18 19 26 20 17 removing 1-2 3-9 4-23 5-10 8-21 13-14 22-24
# Jumps onto legs
G+(6,24,8,20) contains Petersen
   via 13 14 15 17 18 25 20 19 23 24 removing 1-2 3-9 4-5 6-7 8-26 10-16 11-12 21-22
# G+(6,7,22,5)
G+(6,7,22,5)+(22,26,1,2) contains Petersen
   via 9 10 16 20 19 27 26 25 24 22 removing 1-28 2-3 4-5 6-13 7-8 11-12 14-15 17-18 21-23
G+(6,7,22,5)+(22,26,1,13) contains Petersen
   via 13 14 15 20 19 27 26 25 24 22 removing 1-2 3-9 4-5 6-28 7-8 10-16 11-12 17-18 21-23
G+(6,7,22,5)+(22,26,2,3) contains Petersen
   via 9 10 16 20 19 27 26 25 24 22 removing 1-2 3-28 4-5 6-13 7-8 11-12 14-15 17-18 21-23
G+(6,7,22,5)+(22,26,2,9) contains Petersen
   via 9 10 16 20 19 27 26 25 24 22 removing 1-2 3-28 4-5 6-13 7-8 11-12 14-15 17-18 21-23
G+(6,7,22,5)+(22,26,3,4) contains Jaws1
   via 6 23 21 27 26 25 7 8 9 10 11 12 13 14 15 16 17 18 19 20 24 22 removing 1-2 3-28 4-5
G+(6,7,22,5)+(22,26,4,5) contains Jaws1
   via 6 23 21 27 26 25 7 8 9 10 11 12 13 14 15 16 17 18 19 20 24 22 removing 1-2 3-4 5-28
G+(6,7,22,5)+(22,26,4,10) contains Petersen
   via 13 15 16 17 18 24 27 19 20 23 removing 1-2 3-9 4-28 5-26 6-25 7-8 10-14 11-12 21-22
G+(6,7,22,5)+(22,26,5,11) contains Petersen
   via 13 14 15 17 18 22 20 19 26 27 removing 1-2 3-9 4-23 5-28 6-25 7-8 10-16 11-12 21-24
G+(6,7,22,5)+(22,26,9,10) contains Petersen
   via 10 16 20 19 28 24 22 27 26 25 removing 1-2 3-9 4-5 6-13 7-8 11-12 14-15 17-18 21-23
G+(6,7,22,5)+(22,26,9,14) contains Petersen
   via 10 16 20 19 28 24 22 27 26 25 removing 1-2 3-9 4-5 6-13 7-8 11-12 14-15 17-18 21-23
G+(6,7,22,5)+(22,26,10,16) contains Petersen
   via 10 14 13 27 28 19 18 16 15 20 removing 1-2 3-9 4-23 5-26 6-24 7-25 8-12 11-17
G+(6,7,22,5)+(22,26,11,12) contains Petersen
   via 6 25 7 8 22 19 12 27 26 20 removing 1-2 3-9 4-23 5-10 11-28 13-14 17-18 21-24
G+(6,7,22,5)+(22,26,11,17) contains Petersen
   via 11 14 13 27 28 19 18 17 15 20 removing 1-2 3-9 4-23 5-26 6-24 7-25 8-12 10-16
G+(6,7,22,5)+(22,26,12,19) contains Petersen
   via 7 8 20 11 12 25 19 28 27 26 removing 1-2 3-9 4-23 5-10 6-24 13-14 17-18
G+(6,7,22,5)+(22,26,13,14) contains Petersen
   via 14 15 20 19 28 24 22 27 26 25 removing 1-2 3-9 4-5 6-13 7-8 10-16 11-12 17-18 21-23
G+(6,7,22,5)+(22,26,13,18) contains Petersen
   via 13 15 17 18 28 25 26 27 20 19 removing 1-2 3-9 4-23 5-10 6-24 7-8 11-12 14-16
G+(6,7,22,5)+(22,26,14,15) contains Petersen
   via 10 14 28 15 16 24 26 17 18 20 removing 1-2 3-9 4-5 6-13 7-25 8-12 11-19 21-23 22-27
G+(6,7,22,5)+(22,26,15,16) contains Petersen
   via 11 12 27 13 14 17 28 15 19 18 removing 1-2 3-9 4-23 5-26 6-24 7-25 8-20 10-16
G+(6,7,22,5)+(22,26,15,20) contains Petersen
   via 11 12 19 13 26 15 28 27 22 14 removing 1-2 3-9 4-5 6-24 7-25 8-20 10-16 17-18 21-23
G+(6,7,22,5)+(22,26,16,17) contains Petersen
   via 11 12 27 13 14 17 28 15 19 18 removing 1-2 3-9 4-23 5-26 6-24 7-25 8-20 10-16
G+(6,7,22,5)+(22,26,17,18) contains Petersen
   via 11 26 13 15 17 19 18 28 27 20 removing 1-2 3-9 4-23 5-10 6-24 7-25 8-12 14-16
G+(6,7,22,5)+(22,26,18,19) contains Petersen
   via 7 8 17 11 12 25 18 28 27 26 removing 1-2 3-9 4-23 5-10 6-24 13-14 19-20
G+(6,7,22,5)+(22,26,19,20) contains Petersen
   via 7 12 11 17 20 25 26 28 19 18 removing 1-2 3-9 4-23 5-10 6-24 8-27 13-14
G+(6,7,22,5)+(22,26,6,1) contains Petersen
   via 13 14 15 20 19 27 26 25 24 22 removing 1-2 3-9 4-5 6-28 7-8 10-16 11-12 17-18 21-23
G+(6,7,22,5)+(22,26,7,12) contains Petersen
   via 6 25 7 8 22 19 28 27 26 20 removing 1-2 3-9 4-23 5-10 11-12 13-14 17-18 21-24
G+(6,7,22,5)+(22,26,8,20) contains Petersen
   via 11 12 19 13 26 15 20 27 22 14 removing 1-2 3-9 4-5 6-24 7-25 8-28 10-16 17-18 21-23
# G+(6,7,22,5)+(22,26,23,3)
G+(6,7,22,5)+(22,26,23,3)+(23,28,1,2) contains Jaws1
   via 6 23 21 27 26 25 7 8 29 28 11 12 13 14 15 16 17 18 19 20 24 22 removing 1-30 2-3 4-5 9-10
G+(6,7,22,5)+(22,26,23,3)+(23,28,1,13) contains Petersen
   via 13 14 15 17 18 29 20 19 25 26 removing 1-30 2-3 4-28 5-10 6-24 7-8 9-16 11-12 21-23 22-27
G+(6,7,22,5)+(22,26,23,3)+(23,28,2,3) contains Jaws1
   via 6 23 21 27 26 25 7 8 29 28 11 12 13 14 15 16 17 18 19 20 24 22 removing 1-2 3-30 4-5 9-10
G+(6,7,22,5)+(22,26,23,3)+(23,28,2,9) contains Petersen
   via 15 20 19 28 29 26 25 24 22 27 removing 1-6 2-30 3-4 5-10 7-8 9-16 11-12 13-14 17-18 21-23
G+(6,7,22,5)+(22,26,23,3)+(23,28,3,4) contains Petersen
   via 16 20 19 28 29 26 25 24 22 27 removing 1-2 3-30 4-5 6-13 7-8 9-10 11-12 14-15 17-18 21-23
G+(6,7,22,5)+(22,26,23,3)+(23,28,4,5) contains Petersen
   via 13 15 20 19 18 24 23 29 28 27 removing 1-2 3-9 4-30 5-26 6-25 7-8 10-14 11-12 16-17 21-22
G+(6,7,22,5)+(22,26,23,3)+(23,28,4,10) contains Petersen
   via 16 20 19 28 29 26 25 24 22 27 removing 1-2 3-4 5-30 6-13 7-8 9-10 11-12 14-15 17-18 21-23
G+(6,7,22,5)+(22,26,23,3)+(23,28,5,11) contains Petersen
   via 13 15 16 17 18 27 26 19 20 29 removing 1-2 3-9 4-28 5-30 6-25 7-8 10-14 11-12 21-22 23-24
G+(6,7,22,5)+(22,26,23,3)+(23,28,9,10) contains Petersen
   via 16 20 19 28 29 26 25 24 22 27 removing 1-2 3-4 5-10 6-13 7-8 9-30 11-12 14-15 17-18 21-23
G+(6,7,22,5)+(22,26,23,3)+(23,28,9,14) contains Petersen
   via 10 13 14 15 16 27 29 17 18 20 removing 1-6 2-3 4-28 5-11 7-8 9-30 12-19 21-23 22-24 25-26
G+(6,7,22,5)+(22,26,23,3)+(23,28,10,16) contains Petersen
   via 10 14 13 29 30 19 18 16 15 20 removing 1-2 3-9 4-28 5-26 6-24 7-25 8-12 11-17 21-23 22-27
G+(6,7,22,5)+(22,26,23,3)+(23,28,11,12) contains Petersen
   via 7 8 20 11 26 12 19 27 29 30 removing 1-2 3-9 4-28 5-10 6-25 13-14 17-18 21-22 23-24
G+(6,7,22,5)+(22,26,23,3)+(23,28,11,17) contains Petersen
   via 11 14 13 29 30 19 18 17 15 20 removing 1-2 3-9 4-28 5-26 6-24 7-25 8-12 10-16 21-23 22-27
G+(6,7,22,5)+(22,26,23,3)+(23,28,12,19) contains Petersen
   via 7 8 20 11 12 25 19 30 29 26 removing 1-2 3-9 4-28 5-10 6-24 13-14 17-18 21-23 22-27
G+(6,7,22,5)+(22,26,23,3)+(23,28,13,14) contains Petersen
   via 10 13 30 15 16 27 29 17 18 20 removing 1-6 2-3 4-28 5-11 7-8 9-14 12-19 21-23 22-24 25-26
G+(6,7,22,5)+(22,26,23,3)+(23,28,13,18) contains Petersen
   via 13 15 17 18 30 25 26 29 20 19 removing 1-2 3-9 4-28 5-10 6-24 7-8 11-12 14-16 21-23 22-27
G+(6,7,22,5)+(22,26,23,3)+(23,28,14,15) contains Petersen
   via 10 14 30 15 16 27 29 17 18 20 removing 1-2 3-9 4-28 5-11 6-13 7-8 12-19 21-23 22-24 25-26
G+(6,7,22,5)+(22,26,23,3)+(23,28,15,16) contains Petersen
   via 11 12 29 13 14 17 30 15 19 18 removing 1-2 3-9 4-28 5-26 6-24 7-25 8-20 10-16 21-23 22-27
G+(6,7,22,5)+(22,26,23,3)+(23,28,15,20) contains Petersen
   via 6 13 14 15 29 25 26 27 18 17 removing 1-2 3-9 4-28 5-11 7-8 10-16 12-19 20-30 21-23 22-24
G+(6,7,22,5)+(22,26,23,3)+(23,28,16,17) contains Petersen
   via 11 12 29 13 14 17 30 15 19 18 removing 1-2 3-9 4-28 5-26 6-24 7-25 8-20 10-16 21-23 22-27
G+(6,7,22,5)+(22,26,23,3)+(23,28,17,18) contains Petersen
   via 11 26 13 15 17 19 18 30 29 20 removing 1-2 3-9 4-28 5-10 6-24 7-25 8-12 14-16 21-23 22-27
G+(6,7,22,5)+(22,26,23,3)+(23,28,18,19) contains Petersen
   via 7 8 17 11 12 25 18 30 29 26 removing 1-2 3-9 4-28 5-10 6-24 13-14 19-20 21-23 22-27
G+(6,7,22,5)+(22,26,23,3)+(23,28,19,20) contains Petersen
   via 7 12 11 17 20 25 26 30 19 18 removing 1-2 3-9 4-28 5-10 6-24 8-21 13-14
# G+(6,7,22,5)+(22,26,23,3)+(23,28,6,1)
G+(6,7,22,5)+(22,26,23,3)+(23,28,6,1)+(6,30,1,2) contains Petersen
   via 15 17 18 19 20 31 30 29 26 25 removing 1-32 2-3 4-28 5-10 6-24 7-8 9-16 11-12 13-14 21-23 22-27
G+(6,7,22,5)+(22,26,23,3)+(23,28,6,1)+(6,30,1,13) contains Jaws1
   via 6 23 21 27 26 25 7 8 29 28 11 12 31 30 15 16 17 18 19 20 24 22 removing 1-32 2-3 4-5 9-10 13-14
G+(6,7,22,5)+(22,26,23,3)+(23,28,6,1)+(6,30,2,3) contains Petersen
   via 15 17 18 19 20 31 30 29 26 25 removing 1-2 3-32 4-28 5-10 6-24 7-8 9-16 11-12 13-14 21-23 22-27
G+(6,7,22,5)+(22,26,23,3)+(23,28,6,1)+(6,30,2,9) contains Petersen
   via 15 17 18 19 20 31 30 29 26 25 removing 1-2 3-32 4-28 5-10 6-24 7-8 9-16 11-12 13-14 21-23 22-27
G+(6,7,22,5)+(22,26,23,3)+(23,28,6,1)+(6,30,3,4) contains Petersen
   via 16 17 26 25 20 32 28 29 30 31 removing 1-2 3-9 4-5 6-24 7-8 10-14 11-12 13-15 18-19 21-23 22-27
G+(6,7,22,5)+(22,26,23,3)+(23,28,6,1)+(6,30,4,5) contains Petersen
   via 16 17 18 19 20 31 30 29 26 25 removing 1-2 3-9 4-28 5-32 6-24 7-8 10-14 11-12 13-15 21-23 22-27
G+(6,7,22,5)+(22,26,23,3)+(23,28,6,1)+(6,30,4,10) contains Petersen
   via 16 17 18 19 20 31 30 29 26 25 removing 1-2 3-9 4-28 5-32 6-24 7-8 10-14 11-12 13-15 21-23 22-27
G+(6,7,22,5)+(22,26,23,3)+(23,28,6,1)+(6,30,5,11) contains Petersen
   via 6 25 19 20 24 31 30 29 26 32 removing 1-2 3-9 4-28 5-10 7-8 11-12 13-14 17-18 21-23 22-27
G+(6,7,22,5)+(22,26,23,3)+(23,28,6,1)+(6,30,9,10) contains Petersen
   via 16 17 18 19 20 31 30 29 26 25 removing 1-2 3-9 4-28 5-10 6-24 7-8 11-12 13-14 15-32 21-23 22-27
G+(6,7,22,5)+(22,26,23,3)+(23,28,6,1)+(6,30,9,14) contains Petersen
   via 16 17 18 19 20 31 30 29 26 25 removing 1-2 3-9 4-28 5-10 6-24 7-8 11-12 13-14 15-32 21-23 22-27
G+(6,7,22,5)+(22,26,23,3)+(23,28,6,1)+(6,30,10,16) contains Petersen
   via 16 17 18 19 20 31 30 29 26 25 removing 1-2 3-9 4-28 5-10 6-24 7-8 11-12 13-14 15-32 21-23 22-27
G+(6,7,22,5)+(22,26,23,3)+(23,28,6,1)+(6,30,11,12) contains Petersen
   via 7 8 20 11 26 12 19 30 31 32 removing 1-2 3-9 4-28 5-10 6-25 13-14 17-18 21-23 22-27 24-29
G+(6,7,22,5)+(22,26,23,3)+(23,28,6,1)+(6,30,11,17) contains Petersen
   via 7 8 32 11 12 25 31 30 29 26 removing 1-2 3-9 4-28 5-10 6-24 13-14 17-18 19-20 21-23 22-27
G+(6,7,22,5)+(22,26,23,3)+(23,28,6,1)+(6,30,12,19) contains Petersen
   via 8 30 13 15 20 17 18 19 31 16 removing 1-2 3-9 4-28 5-11 6-24 7-25 10-14 12-32 21-23 22-27 26-29
G+(6,7,22,5)+(22,26,23,3)+(23,28,6,1)+(6,30,13,14) contains Petersen
   via 15 17 18 19 20 31 30 29 26 25 removing 1-2 3-9 4-28 5-10 6-24 7-8 11-12 13-32 14-16 21-23 22-27
G+(6,7,22,5)+(22,26,23,3)+(23,28,6,1)+(6,30,13,18) contains Jaws1
   via 6 23 21 27 26 25 7 8 29 28 11 12 31 30 15 16 17 18 19 20 24 22 removing 1-2 3-9 4-5 10-14 13-32
G+(6,7,22,5)+(22,26,23,3)+(23,28,6,1)+(6,30,14,15) contains Petersen
   via 16 17 18 19 20 31 30 29 26 25 removing 1-2 3-9 4-28 5-10 6-24 7-8 11-12 13-14 15-32 21-23 22-27
G+(6,7,22,5)+(22,26,23,3)+(23,28,6,1)+(6,30,15,16) contains Petersen
   via 17 18 19 20 32 26 25 31 30 29 removing 1-2 3-9 4-28 5-10 6-24 7-8 11-12 13-14 15-16 21-23 22-27
G+(6,7,22,5)+(22,26,23,3)+(23,28,6,1)+(6,30,15,20) contains Petersen
   via 17 18 19 20 32 26 25 31 30 29 removing 1-2 3-9 4-28 5-10 6-24 7-8 11-12 13-14 21-23 22-27
G+(6,7,22,5)+(22,26,23,3)+(23,28,6,1)+(6,30,16,17) contains Petersen
   via 17 18 19 20 32 26 25 31 30 29 removing 1-2 3-9 4-28 5-10 6-24 7-8 11-12 13-14 21-23 22-27
G+(6,7,22,5)+(22,26,23,3)+(23,28,6,1)+(6,30,17,18) contains Petersen
   via 11 30 13 15 17 19 18 32 31 20 removing 1-2 3-9 4-28 5-10 6-24 7-12 8-21 14-16 25-26
G+(6,7,22,5)+(22,26,23,3)+(23,28,6,1)+(6,30,18,19) contains Petersen
   via 12 30 13 15 19 17 18 32 31 16 removing 1-2 3-9 4-28 5-11 6-24 7-25 8-20 10-14 21-23 22-27 26-29
G+(6,7,22,5)+(22,26,23,3)+(23,28,6,1)+(6,30,19,20) contains Petersen
   via 8 12 11 17 20 30 31 32 19 18 removing 1-2 3-9 4-28 5-10 6-24 7-25 13-14 21-23 22-27 26-29
G+(6,7,22,5)+(22,26,23,3)+(23,28,6,1)+(6,30,7,12) contains Petersen
   via 8 20 31 24 23 26 30 29 28 27 removing 1-2 3-9 4-5 6-25 7-32 10-14 11-12 13-15 16-17 18-19 21-22
G+(6,7,22,5)+(22,26,23,3)+(23,28,6,1)+(6,30,8,20) contains Petersen
   via 7 8 32 20 19 25 31 30 29 26 removing 1-2 3-9 4-28 5-10 6-24 11-12 13-14 17-18 21-23 22-27
G+(6,7,22,5)+(22,26,23,3)+(23,28,6,1)+(6,30,26,5) contains Petersen
   via 6 25 19 20 24 31 30 29 26 32 removing 1-2 3-9 4-28 5-10 7-8 11-12 13-14 17-18 21-23 22-27
G+(6,7,22,5)+(22,26,23,3)+(23,28,6,1)+(6,30,28,3) contains Petersen
   via 16 17 26 25 20 32 28 29 30 31 removing 1-2 3-9 4-5 6-24 7-8 10-14 11-12 13-15 18-19 21-23 22-27
G+(6,7,22,5)+(22,26,23,3)+(23,28,7,12) contains Petersen
   via 6 25 7 8 24 19 30 29 26 20 removing 1-2 3-9 4-28 5-10 11-12 13-14 17-18 21-23 22-27
G+(6,7,22,5)+(22,26,23,3)+(23,28,8,20) contains Petersen
   via 7 8 22 24 25 28 27 26 30 29 removing 1-2 3-9 4-5 6-13 10-16 11-12 14-15 17-18 19-20 21-23
G+(6,7,22,5)+(22,26,23,3)+(23,28,26,5) contains Petersen
   via 19 20 22 24 25 28 27 26 30 29 removing 1-2 3-9 4-5 6-13 7-8 10-16 11-12 14-15 17-18 21-23
G+(6,7,23,3) contains Petersen
   via 13 15 16 17 18 24 26 19 20 22 removing 1-2 3-9 4-5 6-25 7-8 10-14 11-12 21-23
G+(7,8,22,5) contains Jaws1
   via 8 7 6 5 4 3 2 1 12 11 10 9 20 19 18 17 16 15 14 13 25 26 removing 21-22 23-24
G+(7,8,23,3) contains Petersen
   via 13 15 16 17 18 24 26 19 20 22 removing 1-2 3-9 4-5 6-7 8-25 10-14 11-12 21-23
G+(8,21,6,1) contains Petersen
   via 13 14 15 17 18 25 20 19 24 22 removing 1-2 3-9 4-5 6-26 7-8 10-16 11-12 21-23
G+(21,23,6,1) contains Petersen
   via 16 17 18 19 20 23 25 21 22 24 removing 1-2 3-9 4-5 6-26 7-8 10-14 11-12 13-15
G+(21,23,7,12) contains Petersen
   via 7 8 20 19 26 24 23 25 21 22 removing 1-2 3-9 4-5 6-13 10-14 11-12 15-18 16-17
G+(21,22,6,1) contains Petersen
   via 13 14 15 20 19 25 22 24 23 21 removing 1-2 3-9 4-5 6-26 7-8 10-16 11-12 17-18
G+(21,22,7,12) contains Petersen
   via 7 8 20 19 26 24 22 25 21 23 removing 1-2 3-9 4-5 6-13 10-16 11-12 14-15 17-18
G+(22,24,7,12) contains Petersen
   via 8 13 14 15 20 22 25 19 18 17 removing 1-2 3-9 4-5 6-24 7-26 10-16 11-12 21-23
G+(22,24,8,20) contains Petersen
   via 7 8 26 20 19 24 25 22 21 23 removing 1-2 3-9 4-5 6-13 10-14 11-12 15-18 16-17
G+(23,24,7,12) contains Petersen
   via 8 13 14 15 20 22 25 19 18 17 removing 1-2 3-9 4-5 6-24 7-26 10-16 11-12 21-23
G+(23,24,8,20) contains Petersen
   via 7 8 26 20 19 24 25 23 21 22 removing 1-2 3-9 4-5 6-13 10-16 11-12 14-15 17-18


##############################################################
# Proof of (18.1)
G=Jaws
# Checking (E2)
G+(1,2,3,4) contains Jaws1
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22
G+(1,2,4,5) contains Petersen
   via 8 10 9 14 13 20 19 18 16 15 removing 1-21 2-3 4-22 5-6 7-12 11-17
G+(1,2,4,10) contains Petersen
   via 3 9 10 19 20 17 16 15 14 18 removing 1-13 2-21 4-22 5-6 7-8 11-12
G+(1,2,5,6) contains Petersen
   via 8 10 9 14 13 20 19 18 16 15 removing 1-21 2-3 4-5 6-22 7-12 11-17
G+(1,2,5,11) contains Petersen
   via 6 12 11 14 13 16 17 18 19 15 removing 1-21 2-3 4-8 5-22 7-20 9-10
G+(1,2,6,7) contains Petersen
   via 5 11 12 14 13 20 19 18 17 15 removing 1-21 2-3 4-10 6-22 7-8 9-16
G+(1,2,7,8) contains Petersen
   via 5 11 12 14 13 20 19 18 17 15 removing 1-21 2-3 4-10 6-7 8-22 9-16
G+(1,2,7,12) contains Petersen
   via 6 11 12 14 13 20 19 18 17 15 removing 1-21 2-3 4-8 5-10 7-22 9-16
G+(1,2,8,20) contains Petersen
   via 9 10 16 15 14 21 17 18 19 20 removing 1-13 2-3 4-5 6-7 8-22 11-12
G+(1,2,9,10) contains Petersen
   via 3 9 14 15 20 17 18 19 22 16 removing 1-13 2-21 4-10 5-6 7-8 11-12
G+(1,2,10,16) contains Petersen
   via 8 22 10 14 13 20 19 18 16 15 removing 1-21 2-9 3-4 5-6 7-12 11-17
G+(1,2,11,12) contains Petersen
   via 6 11 22 14 13 20 19 18 17 15 removing 1-21 2-3 4-8 5-10 7-12 9-16
G+(1,2,11,17) contains Petersen
   via 6 12 22 14 13 16 17 18 19 15 removing 1-21 2-3 4-8 5-11 7-20 9-10
G+(1,2,12,19) contains Petersen
   via 7 12 22 14 13 20 19 18 17 15 removing 1-21 2-3 4-8 5-10 6-11 9-16
G+(1,2,13,18) contains Petersen
   via 7 8 10 22 13 17 16 15 20 18 removing 1-21 2-3 4-5 6-11 9-14 12-19
G+(1,2,14,15) contains Petersen
   via 7 8 10 14 22 17 16 15 20 18 removing 1-13 2-21 3-9 4-5 6-11 12-19
G+(1,2,15,16) contains Petersen
   via 7 12 11 14 13 22 17 18 19 15 removing 1-21 2-9 3-4 5-6 8-20 10-16
G+(1,2,15,20) contains Petersen
   via 9 10 16 15 14 21 17 18 20 22 removing 1-13 2-3 4-5 6-11 7-8 12-19
G+(1,2,16,17) contains Petersen
   via 7 12 11 14 13 22 17 18 19 15 removing 1-21 2-9 3-4 5-6 8-20 10-16
G+(1,2,17,18) contains Petersen
   via 7 8 20 19 12 13 15 17 22 18 removing 1-21 2-3 4-5 6-11 9-14 10-16
G+(1,2,18,19) contains Petersen
   via 9 11 12 13 14 22 19 15 17 18 removing 1-21 2-3 4-8 5-6 7-20 10-16
G+(1,2,19,20) contains Petersen
   via 7 11 9 14 13 20 22 18 17 15 removing 1-21 2-3 4-8 5-6 10-16 12-19
G+(1,6,2,9) contains Petersen
   via 3 10 9 14 13 20 19 18 16 15 removing 1-21 2-22 4-5 6-11 7-8 12-17
G+(1,6,4,10) contains Petersen
   via 11 12 21 13 14 17 16 15 19 18 removing 1-2 3-8 4-22 5-6 7-20 9-10
G+(1,6,5,11) contains Petersen
   via 2 9 10 19 20 17 16 15 14 18 removing 1-13 3-4 5-22 6-21 7-8 11-12
G+(1,6,7,12) contains Jaws1
   via 8 22 21 5 4 3 2 1 12 11 10 9 20 19 18 17 16 15 14 13 7 6
G+(1,6,8,20) contains Petersen
   via 11 12 14 13 21 17 15 20 19 18 removing 1-2 3-9 4-5 6-7 8-22 10-16
G+(1,6,9,10) contains Petersen
   via 11 12 21 13 14 17 16 15 19 18 removing 1-2 3-8 4-10 5-6 7-20 9-22
G+(1,6,9,14) contains Petersen
   via 7 8 10 13 14 17 16 15 20 18 removing 1-21 2-3 4-5 6-11 9-22 12-19
G+(1,6,10,16) contains Petersen
   via 11 12 21 13 14 17 16 15 19 18 removing 1-2 3-9 4-8 5-6 7-20 10-22
G+(1,6,11,12) contains Petersen
   via 3 4 5 7 8 22 11 20 19 12 removing 1-13 2-9 6-21 10-16 14-15 17-18
G+(1,6,11,17) contains Petersen
   via 11 14 13 21 22 19 18 17 15 20 removing 1-2 3-9 4-8 5-6 7-12 10-16
G+(1,6,12,19) contains Petersen
   via 12 14 13 18 17 22 21 16 15 19 removing 1-2 3-4 5-11 6-7 8-20 9-10
G+(1,6,13,14) contains Petersen
   via 7 8 10 13 22 17 16 15 20 18 removing 1-21 2-3 4-5 6-11 9-14 12-19
G+(1,6,14,15) contains Petersen
   via 7 8 10 14 22 17 16 15 20 18 removing 1-2 3-9 4-5 6-11 12-19 13-21
G+(1,6,15,16) contains Petersen
   via 11 12 21 13 14 17 22 15 19 18 removing 1-2 3-9 4-8 5-6 7-20 10-16
G+(1,6,15,20) contains Petersen
   via 7 8 14 13 21 17 15 22 20 18 removing 1-2 3-9 4-5 6-11 10-16 12-19
G+(1,6,16,17) contains Petersen
   via 11 12 21 13 14 17 22 15 19 18 removing 1-2 3-9 4-8 5-6 7-20 10-16
G+(1,6,17,18) contains Petersen
   via 5 6 20 19 11 14 15 17 22 18 removing 1-2 3-9 4-8 7-12 10-16 13-21
G+(1,6,18,19) contains Petersen
   via 9 10 16 17 12 14 15 19 22 18 removing 1-2 3-4 5-11 6-7 8-20 13-21
G+(1,6,19,20) contains Petersen
   via 11 12 14 13 21 17 15 22 19 18 removing 1-2 3-9 4-5 6-7 8-20 10-16
G+(1,13,2,3) contains Petersen
   via 3 10 9 14 13 20 19 18 16 15 removing 1-21 2-22 4-5 6-11 7-8 12-17
G+(1,13,3,4) contains Petersen
   via 9 10 22 13 14 19 20 15 16 18 removing 1-21 2-3 4-5 6-11 7-8 12-17
G+(1,13,3,8) contains Petersen
   via 9 10 22 13 14 19 20 15 16 18 removing 1-21 2-3 4-5 6-11 7-8 12-17
G+(1,13,4,5) contains Petersen
   via 11 12 14 13 22 17 15 20 19 18 removing 1-21 2-3 4-10 5-6 7-8 9-16
G+(1,13,4,10) contains Petersen
   via 11 12 21 13 14 17 16 15 19 18 removing 1-2 3-8 4-22 5-6 7-20 9-10
G+(1,13,5,6) contains Petersen
   via 5 11 12 14 13 20 19 18 17 15 removing 1-21 2-3 4-10 6-22 7-8 9-16
G+(1,13,5,11) contains Petersen
   via 11 12 14 13 21 17 15 20 19 18 removing 1-6 2-9 3-4 5-22 7-8 10-16
G+(1,13,6,7) contains Petersen
   via 8 10 9 14 13 20 19 18 16 15 removing 1-21 2-3 4-5 6-22 7-12 11-17
G+(1,13,7,8) contains Petersen
   via 8 10 9 14 13 20 19 18 16 15 removing 1-21 2-3 4-5 6-11 7-22 12-17
G+(1,13,7,12) contains Petersen
   via 11 12 22 13 14 17 16 15 19 18 removing 1-21 2-3 4-5 6-7 8-20 9-10
G+(1,13,8,20) contains Petersen
   via 11 12 14 13 21 17 15 20 19 18 removing 1-2 3-9 4-5 6-7 8-22 10-16
G+(1,13,9,10) contains Petersen
   via 11 12 21 13 14 17 16 15 19 18 removing 1-2 3-8 4-10 5-6 7-20 9-22
G+(1,13,10,16) contains Petersen
   via 11 12 21 13 14 17 16 15 19 18 removing 1-2 3-9 4-8 5-6 7-20 10-22
G+(1,13,11,12) contains Petersen
   via 12 14 13 21 22 19 18 17 15 20 removing 1-6 2-9 3-4 5-11 7-8 10-16
G+(1,13,11,17) contains Petersen
   via 11 14 13 21 22 19 18 17 15 20 removing 1-2 3-9 4-8 5-6 7-12 10-16
G+(1,13,12,19) contains Petersen
   via 12 14 13 18 17 22 21 16 15 19 removing 1-2 3-4 5-11 6-7 8-20 9-10
G+(1,13,14,15) contains Petersen
   via 7 8 10 14 22 17 16 15 20 18 removing 1-2 3-9 4-5 6-11 12-19 13-21
G+(1,13,15,16) contains Petersen
   via 11 12 21 13 14 17 22 15 19 18 removing 1-2 3-9 4-8 5-6 7-20 10-16
G+(1,13,15,20) contains Petersen
   via 7 8 14 13 21 17 15 22 20 18 removing 1-2 3-9 4-5 6-11 10-16 12-19
G+(1,13,16,17) contains Petersen
   via 11 12 21 13 14 17 22 15 19 18 removing 1-2 3-9 4-8 5-6 7-20 10-16
G+(1,13,17,18) contains Petersen
   via 5 6 20 19 11 14 15 17 22 18 removing 1-2 3-9 4-8 7-12 10-16 13-21
G+(1,13,18,19) contains Petersen
   via 9 10 16 17 12 14 15 19 22 18 removing 1-2 3-4 5-11 6-7 8-20 13-21
G+(1,13,19,20) contains Petersen
   via 11 12 14 13 21 17 15 22 19 18 removing 1-2 3-9 4-5 6-7 8-20 10-16
G+(2,3,4,5) contains Petersen
   via 8 10 9 14 13 20 19 18 16 15 removing 1-2 3-21 4-22 5-6 7-12 11-17
G+(2,3,5,6) contains Petersen
   via 8 10 9 14 13 20 19 18 16 15 removing 1-2 3-21 4-5 6-22 7-12 11-17
G+(2,3,5,11) contains Petersen
   via 6 12 11 14 13 16 17 18 19 15 removing 1-2 3-21 4-8 5-22 7-20 9-10
G+(2,3,6,7) contains Petersen
   via 5 11 12 14 13 20 19 18 17 15 removing 1-2 3-21 4-10 6-22 7-8 9-16
G+(2,3,7,8) contains Petersen
   via 5 11 12 14 13 20 19 18 17 15 removing 1-2 3-21 4-10 6-7 8-22 9-16
G+(2,3,7,12) contains Petersen
   via 6 11 12 14 13 20 19 18 17 15 removing 1-2 3-21 4-8 5-10 7-22 9-16
G+(2,3,8,20) contains Petersen
   via 2 9 10 19 20 17 16 15 14 18 removing 1-13 3-21 4-5 6-7 8-22 11-12
G+(2,3,9,14) contains Petersen
   via 3 22 9 19 20 17 16 15 14 18 removing 1-13 2-21 4-10 5-6 7-8 11-12
G+(2,3,10,16) contains Petersen
   via 8 22 10 14 13 20 19 18 16 15 removing 1-2 3-4 5-6 7-12 9-21 11-17
G+(2,3,11,12) contains Petersen
   via 6 11 22 14 13 20 19 18 17 15 removing 1-2 3-21 4-8 5-10 7-12 9-16
G+(2,3,11,17) contains Petersen
   via 6 12 22 14 13 16 17 18 19 15 removing 1-2 3-21 4-8 5-11 7-20 9-10
G+(2,3,12,19) contains Petersen
   via 7 12 22 14 13 20 19 18 17 15 removing 1-2 3-21 4-8 5-10 6-11 9-16
G+(2,3,13,14) contains Petersen
   via 3 10 9 14 22 20 19 18 16 15 removing 1-13 2-21 4-5 6-11 7-8 12-17
G+(2,3,13,18) contains Petersen
   via 7 8 10 22 13 17 16 15 20 18 removing 1-2 3-21 4-5 6-11 9-14 12-19
G+(2,3,14,15) contains Petersen
   via 9 12 11 22 14 16 17 18 19 15 removing 1-13 2-21 3-8 4-10 5-6 7-20
G+(2,3,15,16) contains Petersen
   via 8 21 9 14 13 20 19 18 22 15 removing 1-2 3-4 5-6 7-12 10-16 11-17
G+(2,3,15,20) contains Petersen
   via 2 9 10 20 22 17 16 15 14 18 removing 1-13 3-21 4-5 6-11 7-8 12-19
G+(2,3,16,17) contains Petersen
   via 9 10 16 15 14 21 22 18 19 20 removing 1-2 3-4 5-6 7-13 8-12 11-17
G+(2,3,17,18) contains Petersen
   via 7 8 20 19 12 13 15 17 22 18 removing 1-2 3-21 4-5 6-11 9-14 10-16
G+(2,3,18,19) contains Petersen
   via 9 11 12 13 14 22 19 15 17 18 removing 1-2 3-21 4-8 5-6 7-20 10-16
G+(2,3,19,20) contains Petersen
   via 7 11 9 14 13 20 22 18 17 15 removing 1-2 3-21 4-8 5-6 10-16 12-19
G+(2,9,3,8) contains Jaws1
   via 1 21 22 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 2 3
G+(2,9,4,5) contains Petersen
   via 8 10 9 14 13 20 19 18 16 15 removing 1-2 3-21 4-22 5-6 7-12 11-17
G+(2,9,5,6) contains Petersen
   via 8 10 9 14 13 20 19 18 16 15 removing 1-2 3-21 4-5 6-22 7-12 11-17
G+(2,9,5,11) contains Petersen
   via 6 12 11 14 13 16 17 18 19 15 removing 1-2 3-21 4-8 5-22 7-20 9-10
G+(2,9,6,7) contains Petersen
   via 5 11 12 14 13 20 19 18 17 15 removing 1-2 3-21 4-10 6-22 7-8 9-16
G+(2,9,7,8) contains Petersen
   via 5 11 12 14 13 20 19 18 17 15 removing 1-2 3-21 4-10 6-7 8-22 9-16
G+(2,9,7,12) contains Petersen
   via 6 11 12 14 13 20 19 18 17 15 removing 1-2 3-21 4-8 5-10 7-22 9-16
G+(2,9,8,20) contains Petersen
   via 9 10 16 15 14 21 17 18 19 20 removing 1-13 2-3 4-5 6-7 8-22 11-12
G+(2,9,10,16) contains Petersen
   via 8 22 10 14 13 20 19 18 16 15 removing 1-2 3-4 5-6 7-12 9-21 11-17
G+(2,9,11,12) contains Petersen
   via 6 11 22 14 13 20 19 18 17 15 removing 1-2 3-21 4-8 5-10 7-12 9-16
G+(2,9,11,17) contains Petersen
   via 6 12 22 14 13 16 17 18 19 15 removing 1-2 3-21 4-8 5-11 7-20 9-10
G+(2,9,12,19) contains Petersen
   via 7 12 22 14 13 20 19 18 17 15 removing 1-2 3-21 4-8 5-10 6-11 9-16
G+(2,9,13,18) contains Petersen
   via 7 8 10 22 13 17 16 15 20 18 removing 1-2 3-21 4-5 6-11 9-14 12-19
G+(2,9,14,15) contains Petersen
   via 7 8 10 14 22 17 16 15 20 18 removing 1-13 2-3 4-5 6-11 9-21 12-19
G+(2,9,15,16) contains Petersen
   via 8 21 9 14 13 20 19 18 22 15 removing 1-2 3-4 5-6 7-12 10-16 11-17
G+(2,9,15,20) contains Petersen
   via 9 10 16 15 14 21 17 18 20 22 removing 1-13 2-3 4-5 6-11 7-8 12-19
G+(2,9,16,17) contains Petersen
   via 9 10 16 15 14 21 22 18 19 20 removing 1-2 3-4 5-6 7-13 8-12 11-17
G+(2,9,17,18) contains Petersen
   via 7 8 20 19 12 13 15 17 22 18 removing 1-2 3-21 4-5 6-11 9-14 10-16
G+(2,9,18,19) contains Petersen
   via 9 11 12 13 14 22 19 15 17 18 removing 1-2 3-21 4-8 5-6 7-20 10-16
G+(2,9,19,20) contains Petersen
   via 7 11 9 14 13 20 22 18 17 15 removing 1-2 3-21 4-8 5-6 10-16 12-19
G+(3,4,5,11) contains Petersen
   via 6 12 11 14 13 16 17 18 19 15 removing 1-2 3-8 4-21 5-22 7-20 9-10
G+(3,4,6,7) contains Petersen
   via 2 9 10 19 20 17 16 15 14 18 removing 1-13 3-21 4-5 6-22 7-8 11-12
G+(3,4,7,8) contains Petersen
   via 2 9 10 19 20 17 16 15 14 18 removing 1-13 3-21 4-5 6-7 8-22 11-12
G+(3,4,7,12) contains Petersen
   via 6 11 12 14 13 20 19 18 17 15 removing 1-2 3-9 4-5 7-22 8-21 10-16
G+(3,4,8,20) contains Petersen
   via 5 11 12 14 13 20 19 18 17 15 removing 1-2 3-21 4-10 6-7 8-22 9-16
G+(3,4,9,14) contains Petersen
   via 8 9 22 14 13 20 19 18 16 15 removing 1-2 3-21 4-10 5-6 7-12 11-17
G+(3,4,10,16) contains Petersen
   via 8 22 10 14 13 20 19 18 16 15 removing 1-2 3-9 4-21 5-6 7-12 11-17
G+(3,4,11,12) contains Petersen
   via 6 11 22 14 13 20 19 18 17 15 removing 1-2 3-9 4-5 7-12 8-21 10-16
G+(3,4,11,17) contains Petersen
   via 8 22 11 14 13 20 19 18 17 15 removing 1-2 3-9 4-21 5-6 7-12 10-16
G+(3,4,12,19) contains Petersen
   via 7 12 22 14 13 20 19 18 17 15 removing 1-2 3-9 4-5 6-11 8-21 10-16
G+(3,4,13,14) contains Petersen
   via 7 12 11 22 13 16 17 18 19 15 removing 1-2 3-21 4-10 5-6 8-20 9-14
G+(3,4,13,18) contains Petersen
   via 7 8 20 15 13 17 18 22 21 16 removing 1-2 3-9 4-5 6-11 10-14 12-19
G+(3,4,14,15) contains Petersen
   via 9 12 11 22 14 16 17 18 19 15 removing 1-2 3-21 4-10 5-6 7-13 8-20
G+(3,4,15,16) contains Petersen
   via 7 12 11 14 13 22 17 18 19 15 removing 1-2 3-9 4-21 5-6 8-20 10-16
G+(3,4,15,20) contains Petersen
   via 7 8 16 17 11 13 15 22 20 18 removing 1-2 3-21 4-10 5-6 9-14 12-19
G+(3,4,16,17) contains Petersen
   via 7 12 11 14 13 22 17 18 19 15 removing 1-2 3-9 4-21 5-6 8-20 10-16
G+(3,4,17,18) contains Petersen
   via 7 8 20 19 12 13 15 17 22 18 removing 1-2 3-9 4-21 5-10 6-11 14-16
G+(3,4,18,19) contains Petersen
   via 7 12 19 15 13 21 22 18 17 16 removing 1-2 3-9 4-5 6-11 8-20 10-14
G+(3,4,19,20) contains Petersen
   via 5 6 7 12 11 22 20 17 18 19 removing 1-2 3-9 4-10 8-21 13-14
G+(3,8,4,10) contains Petersen
   via 8 10 9 14 13 20 19 18 16 15 removing 1-2 3-21 4-22 5-6 7-12 11-17
G+(3,8,5,11) contains Petersen
   via 9 10 16 15 14 21 17 18 19 20 removing 1-2 3-4 5-22 6-13 7-8 11-12
G+(3,8,7,12) contains Petersen
   via 6 11 12 14 13 20 19 18 17 15 removing 1-2 3-9 4-5 7-22 8-21 10-16
G+(3,8,9,10) contains Petersen
   via 8 22 9 14 13 20 19 18 16 15 removing 1-2 3-21 4-10 5-6 7-12 11-17
G+(3,8,9,14) contains Petersen
   via 9 22 14 15 16 19 18 17 21 20 removing 1-13 2-3 4-10 5-6 7-8 11-12
G+(3,8,10,16) contains Petersen
   via 8 22 10 14 13 20 19 18 16 15 removing 1-2 3-9 4-21 5-6 7-12 11-17
G+(3,8,11,12) contains Petersen
   via 6 11 22 14 13 20 19 18 17 15 removing 1-2 3-9 4-5 7-12 8-21 10-16
G+(3,8,11,17) contains Petersen
   via 8 22 11 14 13 20 19 18 17 15 removing 1-2 3-9 4-21 5-6 7-12 10-16
G+(3,8,12,19) contains Petersen
   via 7 12 22 14 13 20 19 18 17 15 removing 1-2 3-9 4-5 6-11 8-21 10-16
G+(3,8,13,14) contains Petersen
   via 9 10 16 15 14 19 18 22 21 20 removing 1-13 2-3 4-5 6-11 7-8 12-17
G+(3,8,13,18) contains Petersen
   via 7 8 20 15 13 17 18 22 21 16 removing 1-2 3-9 4-5 6-11 10-14 12-19
G+(3,8,14,15) contains Petersen
   via 9 12 11 21 14 16 17 18 19 20 removing 1-13 2-3 4-10 5-6 7-8 15-22
G+(3,8,15,16) contains Petersen
   via 7 12 11 14 13 22 17 18 19 15 removing 1-2 3-9 4-21 5-6 8-20 10-16
G+(3,8,16,17) contains Petersen
   via 7 12 11 14 13 22 17 18 19 15 removing 1-2 3-9 4-21 5-6 8-20 10-16
G+(3,8,17,18) contains Petersen
   via 7 8 20 19 12 13 15 17 22 18 removing 1-2 3-9 4-21 5-10 6-11 14-16
G+(3,8,18,19) contains Petersen
   via 7 12 19 15 13 21 22 18 17 16 removing 1-2 3-9 4-5 6-11 8-20 10-14
G+(3,8,19,20) contains Petersen
   via 5 6 7 12 11 22 20 17 18 19 removing 1-2 3-9 4-10 8-21 13-14
G+(4,5,6,7) contains Petersen
   via 2 9 10 19 20 17 16 15 14 18 removing 1-13 3-4 5-21 6-22 7-8 11-12
G+(4,5,7,8) contains Petersen
   via 3 4 21 5 6 8 22 7 19 20 removing 1-13 2-9 10-16 11-12 14-15 17-18
G+(4,5,7,12) contains Petersen
   via 6 11 12 14 13 20 19 18 17 15 removing 1-2 3-9 4-8 5-21 7-22 10-16
G+(4,5,8,20) contains Petersen
   via 5 11 12 14 13 20 19 18 17 15 removing 1-2 3-9 4-21 6-7 8-22 10-16
G+(4,5,9,10) contains Petersen
   via 8 10 22 14 13 20 19 18 16 15 removing 1-2 3-9 4-21 5-6 7-12 11-17
G+(4,5,9,14) contains Petersen
   via 8 10 22 14 13 20 19 18 16 15 removing 1-2 3-9 4-21 5-6 7-12 11-17
G+(4,5,11,12) contains Petersen
   via 6 11 22 14 13 20 19 18 17 15 removing 1-2 3-9 4-8 5-21 7-12 10-16
G+(4,5,12,19) contains Petersen
   via 7 12 22 14 13 20 19 18 17 15 removing 1-2 3-9 4-8 5-21 6-11 10-16
G+(4,5,13,14) contains Petersen
   via 7 12 11 22 13 16 17 18 19 15 removing 1-2 3-9 4-21 5-6 8-20 10-14
G+(4,5,13,18) contains Petersen
   via 11 12 13 15 17 21 22 18 19 20 removing 1-2 3-9 4-10 5-6 7-8 14-16
G+(4,5,14,15) contains Petersen
   via 10 12 11 22 14 16 17 18 19 15 removing 1-2 3-9 4-21 5-6 7-13 8-20
G+(4,5,15,16) contains Petersen
   via 7 8 20 19 12 13 15 22 16 18 removing 1-2 3-9 4-21 5-6 10-14 11-17
G+(4,5,15,20) contains Petersen
   via 7 8 16 17 11 13 15 22 20 18 removing 1-2 3-9 4-21 5-6 10-14 12-19
G+(4,5,17,18) contains Petersen
   via 7 8 20 19 12 13 15 17 22 18 removing 1-2 3-9 4-10 5-21 6-11 14-16
G+(4,5,18,19) contains Petersen
   via 11 12 13 14 21 17 18 22 19 15 removing 1-2 3-9 4-8 5-6 7-20 10-16
G+(4,5,19,20) contains Petersen
   via 7 11 21 14 13 20 22 18 17 15 removing 1-2 3-9 4-8 5-6 10-16 12-19
G+(4,10,5,6) contains Petersen
   via 6 12 11 14 13 16 17 18 19 15 removing 1-2 3-8 4-21 5-22 7-20 9-10
G+(4,10,6,7) contains Petersen
   via 5 11 12 14 13 20 19 18 17 15 removing 1-2 3-9 4-21 6-22 7-8 10-16
G+(4,10,7,8) contains Petersen
   via 5 11 12 14 13 20 19 18 17 15 removing 1-2 3-9 4-21 6-7 8-22 10-16
G+(4,10,7,12) contains Petersen
   via 6 11 12 14 13 20 19 18 17 15 removing 1-2 3-9 4-8 5-21 7-22 10-16
G+(4,10,8,20) contains Petersen
   via 9 10 21 13 14 19 20 15 16 18 removing 1-2 3-4 5-11 6-7 8-22 12-17
G+(4,10,9,14) contains Petersen
   via 8 10 21 14 13 20 19 18 16 15 removing 1-2 3-4 5-6 7-12 9-22 11-17
G+(4,10,11,12) contains Petersen
   via 6 11 22 14 13 20 19 18 17 15 removing 1-2 3-9 4-8 5-21 7-12 10-16
G+(4,10,12,19) contains Petersen
   via 7 12 22 14 13 20 19 18 17 15 removing 1-2 3-9 4-8 5-21 6-11 10-16
G+(4,10,13,14) contains Petersen
   via 8 10 16 18 13 20 15 22 21 19 removing 1-2 3-4 5-6 7-12 9-14 11-17
G+(4,10,13,18) contains Petersen
   via 7 8 20 15 13 17 18 22 21 16 removing 1-2 3-9 4-5 6-11 10-14 12-19
G+(4,10,14,15) contains Petersen
   via 9 10 16 18 14 20 15 22 21 19 removing 1-2 3-4 5-6 7-13 8-12 11-17
G+(4,10,15,16) contains Petersen
   via 7 8 20 19 12 13 15 22 16 18 removing 1-2 3-4 5-6 9-14 10-21 11-17
G+(4,10,15,20) contains Petersen
   via 9 10 21 13 14 20 22 15 16 18 removing 1-2 3-4 5-6 7-8 11-17 12-19
G+(4,10,17,18) contains Petersen
   via 7 8 20 19 12 13 15 17 22 18 removing 1-2 3-9 4-5 6-11 10-21 14-16
G+(4,10,18,19) contains Petersen
   via 11 12 13 14 21 17 18 22 19 15 removing 1-2 3-9 4-8 5-6 7-20 10-16
G+(4,10,19,20) contains Petersen
   via 7 11 21 14 13 20 22 18 17 15 removing 1-2 3-9 4-8 5-6 10-16 12-19
G+(5,6,7,8) contains Jaws1
   via 8 7 6 5 4 3 2 1 12 11 10 9 20 19 18 17 16 15 14 13 22 21
G+(5,6,8,20) contains Petersen
   via 11 12 14 13 21 17 15 20 19 18 removing 1-2 3-9 4-5 6-7 8-22 10-16
G+(5,6,9,10) contains Petersen
   via 8 10 22 14 13 20 19 18 16 15 removing 1-2 3-9 4-5 6-21 7-12 11-17
G+(5,6,9,14) contains Petersen
   via 8 10 22 14 13 20 19 18 16 15 removing 1-2 3-9 4-5 6-21 7-12 11-17
G+(5,6,10,16) contains Petersen
   via 6 12 11 14 13 16 17 18 19 15 removing 1-2 3-9 4-8 5-21 7-20 10-22
G+(5,6,11,17) contains Petersen
   via 6 22 11 14 13 20 19 18 17 15 removing 1-2 3-9 4-8 5-21 7-12 10-16
G+(5,6,12,19) contains Petersen
   via 7 12 22 14 13 20 19 18 17 15 removing 1-2 3-9 4-8 5-11 6-21 10-16
G+(5,6,13,14) contains Petersen
   via 7 12 11 22 13 16 17 18 19 15 removing 1-2 3-9 4-5 6-21 8-20 10-14
G+(5,6,13,18) contains Petersen
   via 5 11 12 13 22 20 19 18 17 15 removing 1-2 3-9 4-10 6-21 7-8 14-16
G+(5,6,14,15) contains Petersen
   via 10 12 11 22 14 16 17 18 19 15 removing 1-2 3-9 4-5 6-13 7-21 8-20
G+(5,6,15,16) contains Petersen
   via 6 12 11 14 13 22 17 18 19 15 removing 1-2 3-9 4-8 5-21 7-20 10-16
G+(5,6,15,20) contains Petersen
   via 7 8 16 17 11 13 15 22 20 18 removing 1-2 3-9 4-5 6-21 10-14 12-19
G+(5,6,16,17) contains Petersen
   via 6 12 11 14 13 22 17 18 19 15 removing 1-2 3-9 4-8 5-21 7-20 10-16
G+(5,6,17,18) contains Petersen
   via 5 11 17 15 14 21 22 18 19 20 removing 1-2 3-9 4-8 6-13 7-12 10-16
G+(5,6,18,19) contains Petersen
   via 6 12 19 15 13 21 22 18 17 16 removing 1-2 3-9 4-8 5-11 7-20 10-14
G+(5,6,19,20) contains Petersen
   via 6 7 12 11 21 18 19 22 20 17 removing 1-2 3-9 4-8 5-10 13-14
G+(5,11,7,8) contains Petersen
   via 8 9 10 19 20 17 16 15 14 18 removing 1-2 3-4 5-21 6-13 7-22 11-12
G+(5,11,8,20) contains Petersen
   via 11 12 14 13 21 17 15 20 19 18 removing 1-2 3-9 4-5 6-7 8-22 10-16
G+(5,11,9,10) contains Petersen
   via 6 12 11 14 13 16 17 18 19 15 removing 1-2 3-9 4-8 5-21 7-20 10-22
G+(5,11,9,14) contains Petersen
   via 6 12 11 14 13 16 17 18 19 15 removing 1-2 3-9 4-8 5-21 7-20 10-22
G+(5,11,12,19) contains Petersen
   via 7 12 22 14 13 20 19 18 17 15 removing 1-2 3-9 4-8 5-6 10-16 11-21
G+(5,11,13,14) contains Petersen
   via 6 12 11 22 13 16 17 18 19 15 removing 1-2 3-9 4-8 5-21 7-20 10-14
G+(5,11,13,18) contains Petersen
   via 11 12 13 15 17 21 22 18 19 20 removing 1-2 3-9 4-10 5-6 7-8 14-16
G+(5,11,14,15) contains Petersen
   via 10 12 11 22 14 16 17 18 19 15 removing 1-2 3-9 4-8 5-21 6-13 7-20
G+(5,11,15,16) contains Petersen
   via 7 8 20 19 12 13 15 22 16 18 removing 1-2 3-9 4-5 6-21 10-14 11-17
G+(5,11,15,20) contains Petersen
   via 7 8 16 17 11 13 15 22 20 18 removing 1-2 3-9 4-5 6-21 10-14 12-19
G+(5,11,17,18) contains Petersen
   via 7 8 20 19 12 13 15 17 22 18 removing 1-2 3-9 4-10 5-6 11-21 14-16
G+(5,11,18,19) contains Petersen
   via 11 12 13 14 21 17 18 22 19 15 removing 1-2 3-9 4-8 5-6 7-20 10-16
G+(5,11,19,20) contains Petersen
   via 6 7 12 11 21 18 19 22 20 17 removing 1-2 3-9 4-8 5-10 13-14
G+(6,7,8,20) contains Petersen
   via 6 11 12 14 13 20 19 18 17 15 removing 1-2 3-9 4-5 7-21 8-22 10-16
G+(6,7,9,10) contains Petersen
   via 5 11 12 22 13 20 19 18 17 16 removing 1-2 3-9 4-10 6-21 7-8 14-15
G+(6,7,9,14) contains Petersen
   via 5 11 12 22 13 20 19 18 17 16 removing 1-2 3-9 4-10 6-21 7-8 14-15
G+(6,7,10,16) contains Petersen
   via 11 12 21 13 14 17 16 15 19 18 removing 1-2 3-9 4-8 5-6 7-20 10-22
G+(6,7,11,17) contains Petersen
   via 11 14 13 21 22 19 18 17 15 20 removing 1-2 3-9 4-8 5-6 7-12 10-16
G+(6,7,12,19) contains Petersen
   via 8 9 10 19 20 17 16 15 14 18 removing 1-2 3-4 5-11 6-13 7-21 12-22
G+(6,7,13,14) contains Petersen
   via 5 11 12 22 13 20 19 18 17 15 removing 1-2 3-9 4-10 6-21 7-8 14-16
G+(6,7,13,18) contains Petersen
   via 7 12 11 13 22 16 17 18 19 15 removing 1-2 3-9 4-5 6-21 8-20 10-14
G+(6,7,14,15) contains Petersen
   via 10 12 11 22 14 16 17 18 19 15 removing 1-2 3-9 4-5 6-13 7-21 8-20
G+(6,7,15,16) contains Petersen
   via 11 12 21 13 14 17 22 15 19 18 removing 1-2 3-9 4-8 5-6 7-20 10-16
G+(6,7,15,20) contains Petersen
   via 7 8 14 13 21 17 15 22 20 18 removing 1-2 3-9 4-5 6-11 10-16 12-19
G+(6,7,16,17) contains Petersen
   via 11 12 21 13 14 17 22 15 19 18 removing 1-2 3-9 4-8 5-6 7-20 10-16
G+(6,7,17,18) contains Petersen
   via 6 11 17 15 13 21 22 18 19 20 removing 1-2 3-9 4-8 5-10 7-12 14-16
G+(6,7,18,19) contains Petersen
   via 6 11 19 15 13 21 22 18 17 16 removing 1-2 3-9 4-5 7-12 8-20 10-14
G+(6,7,19,20) contains Petersen
   via 6 11 12 14 13 22 19 18 17 15 removing 1-2 3-9 4-5 7-21 8-20 10-16
G+(7,8,9,10) contains Petersen
   via 5 11 12 22 13 20 19 18 17 16 removing 1-2 3-9 4-10 6-7 8-21 14-15
G+(7,8,9,14) contains Petersen
   via 5 11 12 22 13 20 19 18 17 16 removing 1-2 3-9 4-10 6-7 8-21 14-15
G+(7,8,10,16) contains Petersen
   via 10 14 13 21 22 19 18 16 15 20 removing 1-2 3-9 4-8 5-6 7-12 11-17
G+(7,8,11,12) contains Petersen
   via 8 9 10 19 20 17 16 15 14 18 removing 1-2 3-4 5-11 6-13 7-21 12-22
G+(7,8,11,17) contains Petersen
   via 11 14 13 21 22 19 18 17 15 20 removing 1-2 3-9 4-8 5-6 7-12 10-16
G+(7,8,13,14) contains Petersen
   via 5 11 12 22 13 20 19 18 17 15 removing 1-2 3-9 4-10 6-7 8-21 14-16
G+(7,8,13,18) contains Petersen
   via 11 12 19 15 13 17 18 22 21 16 removing 1-2 3-9 4-5 6-7 8-20 10-14
G+(7,8,14,15) contains Petersen
   via 8 10 14 18 20 21 22 15 16 17 removing 1-2 3-9 4-5 6-13 7-11 12-19
G+(7,8,15,16) contains Petersen
   via 7 12 11 14 13 21 17 18 19 20 removing 1-2 3-9 4-8 5-6 10-16 15-22
G+(7,8,15,20) contains Petersen
   via 5 6 7 12 11 20 22 17 18 19 removing 1-2 3-9 4-10 8-21 13-14
G+(7,8,16,17) contains Petersen
   via 7 12 16 15 13 21 22 18 19 20 removing 1-2 3-9 4-8 5-6 10-14 11-17
G+(7,8,17,18) contains Petersen
   via 7 12 17 15 13 21 22 18 19 20 removing 1-2 3-9 4-8 5-10 6-11 14-16
G+(7,8,18,19) contains Petersen
   via 7 12 19 15 13 21 22 18 17 16 removing 1-2 3-9 4-5 6-11 8-20 10-14
G+(7,12,9,10) contains Petersen
   via 6 11 12 22 13 20 19 18 17 16 removing 1-2 3-9 4-8 5-10 7-21 14-15
G+(7,12,9,14) contains Petersen
   via 6 11 12 22 13 20 19 18 17 16 removing 1-2 3-9 4-8 5-10 7-21 14-15
G+(7,12,10,16) contains Petersen
   via 6 11 12 22 13 20 19 18 17 16 removing 1-2 3-9 4-8 5-10 7-21 14-15
G+(7,12,11,17) contains Petersen
   via 7 21 12 14 13 20 19 18 17 15 removing 1-2 3-9 4-8 5-6 10-16 11-22
G+(7,12,13,14) contains Petersen
   via 6 11 12 22 13 20 19 18 17 15 removing 1-2 3-9 4-8 5-10 7-21 14-16
G+(7,12,13,18) contains Petersen
   via 11 12 19 15 13 17 18 22 21 16 removing 1-2 3-9 4-5 6-7 8-20 10-14
G+(7,12,14,15) contains Petersen
   via 6 11 12 22 13 20 19 18 17 15 removing 1-2 3-9 4-8 5-10 7-21 14-16
G+(7,12,15,16) contains Petersen
   via 11 12 21 13 14 17 22 15 19 18 removing 1-2 3-9 4-8 5-6 7-20 10-16
G+(7,12,15,20) contains Petersen
   via 7 8 16 15 13 21 17 18 20 22 removing 1-2 3-9 4-5 6-11 10-14 12-19
G+(7,12,16,17) contains Petersen
   via 11 12 21 13 14 17 22 15 19 18 removing 1-2 3-9 4-8 5-6 7-20 10-16
G+(7,12,17,18) contains Petersen
   via 6 7 20 19 11 13 15 17 22 18 removing 1-2 3-9 4-8 5-10 12-21 14-16
G+(7,12,18,19) contains Petersen
   via 6 7 16 17 11 13 15 19 22 18 removing 1-2 3-9 4-5 8-20 10-14 12-21
G+(8,20,9,10) contains Petersen
   via 9 22 10 13 14 17 16 15 20 18 removing 1-2 3-4 5-11 6-7 8-21 12-19
G+(8,20,9,14) contains Petersen
   via 9 22 14 15 16 19 18 17 21 20 removing 1-13 2-3 4-10 5-6 7-8 11-12
G+(8,20,10,16) contains Petersen
   via 10 14 13 21 22 19 18 16 15 20 removing 1-2 3-9 4-8 5-6 7-12 11-17
G+(8,20,11,12) contains Petersen
   via 6 7 16 17 11 13 15 20 19 18 removing 1-2 3-9 4-5 8-21 10-14 12-22
G+(8,20,11,17) contains Petersen
   via 11 14 13 21 22 19 18 17 15 20 removing 1-2 3-9 4-8 5-6 7-12 10-16
G+(8,20,13,14) contains Petersen
   via 9 10 16 15 14 19 18 22 21 20 removing 1-13 2-3 4-5 6-11 7-8 12-17
G+(8,20,13,18) contains Petersen
   via 7 8 16 15 13 19 18 22 21 20 removing 1-2 3-9 4-5 6-11 10-14 12-17
G+(8,20,14,15) contains Petersen
   via 9 12 11 21 14 16 17 18 19 20 removing 1-13 2-3 4-10 5-6 7-8 15-22
G+(8,20,15,16) contains Petersen
   via 7 12 11 14 13 21 17 18 19 20 removing 1-2 3-9 4-8 5-6 10-16 15-22
G+(8,20,16,17) contains Petersen
   via 7 12 16 15 13 21 22 18 19 20 removing 1-2 3-9 4-8 5-6 10-14 11-17
G+(8,20,17,18) contains Petersen
   via 7 12 17 15 13 21 22 18 19 20 removing 1-2 3-9 4-8 5-10 6-11 14-16
G+(8,20,18,19) contains Petersen
   via 7 8 16 17 12 13 15 20 21 18 removing 1-2 3-9 4-5 6-11 10-14 19-22
G+(9,10,11,12) contains Petersen
   via 6 11 17 18 13 20 16 21 22 19 removing 1-2 3-9 4-8 5-10 7-12 14-15
G+(9,10,11,17) contains Petersen
   via 6 12 22 14 13 16 17 18 19 15 removing 1-2 3-9 4-8 5-11 7-20 10-21
G+(9,10,12,19) contains Petersen
   via 7 12 17 18 13 20 16 21 22 19 removing 1-2 3-9 4-8 5-10 6-11 14-15
G+(9,10,13,14) contains Petersen
   via 7 8 10 22 14 17 16 15 20 18 removing 1-13 2-3 4-5 6-11 9-21 12-19
G+(9,10,13,18) contains Petersen
   via 7 8 10 21 14 17 16 15 20 18 removing 1-2 3-9 4-5 6-11 12-19 13-22
G+(9,10,15,20) contains Petersen
   via 9 21 10 13 14 17 16 15 22 18 removing 1-2 3-4 5-11 6-7 8-20 12-19
G+(9,10,16,17) contains Petersen
   via 7 8 20 19 12 13 15 16 22 18 removing 1-2 3-4 5-6 9-14 10-21 11-17
G+(9,10,17,18) contains Petersen
   via 7 8 21 14 13 17 22 18 20 15 removing 1-2 3-9 4-5 6-11 10-16 12-19
G+(9,10,18,19) contains Petersen
   via 11 12 13 14 21 17 18 22 19 15 removing 1-2 3-9 4-8 5-6 7-20 10-16
G+(9,10,19,20) contains Petersen
   via 7 11 21 14 13 20 22 18 17 15 removing 1-2 3-9 4-8 5-6 10-16 12-19
G+(9,14,11,12) contains Petersen
   via 6 11 17 18 13 20 16 21 22 19 removing 1-2 3-9 4-8 5-10 7-12 14-15
G+(9,14,11,17) contains Petersen
   via 6 12 22 14 13 16 17 18 19 15 removing 1-2 3-9 4-8 5-11 7-20 10-21
G+(9,14,12,19) contains Petersen
   via 7 12 17 18 13 20 16 21 22 19 removing 1-2 3-9 4-8 5-10 6-11 14-15
G+(9,14,13,18) contains Petersen
   via 7 8 10 21 14 17 16 15 20 18 removing 1-2 3-9 4-5 6-11 12-19 13-22
G+(9,14,15,20) contains Jaws1
   via 13 21 22 16 17 18 19 20 9 10 11 12 1 2 3 4 5 6 7 8 14 15
G+(9,14,16,17) contains Petersen
   via 9 10 13 14 21 20 18 22 16 15 removing 1-2 3-4 5-6 7-8 11-17 12-19
G+(9,14,17,18) contains Petersen
   via 7 8 21 14 13 17 22 18 20 15 removing 1-2 3-9 4-5 6-11 10-16 12-19
G+(9,14,18,19) contains Petersen
   via 11 12 13 14 21 17 18 22 19 15 removing 1-2 3-9 4-8 5-6 7-20 10-16
G+(9,14,19,20) contains Petersen
   via 7 11 21 14 13 20 22 18 17 15 removing 1-2 3-9 4-8 5-6 10-16 12-19
G+(10,16,11,12) contains Petersen
   via 6 11 17 18 13 20 16 21 22 19 removing 1-2 3-9 4-8 5-10 7-12 14-15
G+(10,16,12,19) contains Petersen
   via 7 12 17 18 13 20 16 21 22 19 removing 1-2 3-9 4-8 5-10 6-11 14-15
G+(10,16,13,14) contains Petersen
   via 9 10 20 15 14 17 18 22 21 16 removing 1-13 2-3 4-5 6-11 7-8 12-19
G+(10,16,13,18) contains Petersen
   via 7 8 20 15 13 17 18 22 21 16 removing 1-2 3-9 4-5 6-11 10-14 12-19
G+(10,16,15,20) contains Petersen
   via 6 7 8 14 13 21 20 18 17 16 removing 1-2 3-4 5-11 9-10 12-19 15-22
G+(10,16,17,18) contains Petersen
   via 7 8 20 19 12 13 15 17 22 18 removing 1-2 3-9 4-5 6-11 10-14 16-21
G+(10,16,18,19) contains Petersen
   via 10 11 19 15 14 21 22 18 17 16 removing 1-2 3-9 4-8 5-6 7-13 12-20
G+(10,16,19,20) contains Petersen
   via 10 11 20 15 14 21 22 18 17 16 removing 1-2 3-9 4-8 5-6 7-13 12-19
G+(11,12,13,14) contains Petersen
   via 6 11 17 18 13 20 15 22 21 19 removing 1-2 3-9 4-8 5-10 7-12 14-16
G+(11,12,13,18) contains Petersen
   via 11 21 12 19 20 17 16 15 22 18 removing 1-13 2-3 4-10 5-6 7-8 9-14
G+(11,12,14,15) contains Petersen
   via 6 11 17 18 13 20 15 22 21 19 removing 1-2 3-9 4-8 5-10 7-12 14-16
G+(11,12,15,16) contains Petersen
   via 7 8 20 19 12 13 15 21 17 18 removing 1-2 3-9 4-5 6-11 10-14 16-22
G+(11,12,15,20) contains Petersen
   via 7 8 16 15 13 21 17 18 20 22 removing 1-2 3-9 4-5 6-11 10-14 12-19
G+(11,12,16,17) contains Petersen
   via 7 8 20 19 12 13 15 22 17 18 removing 1-2 3-9 4-10 5-6 11-21 14-16
G+(11,12,19,20) contains Petersen
   via 6 7 16 17 11 13 15 22 19 18 removing 1-2 3-9 4-5 8-20 10-14 12-21
G+(11,17,13,14) contains Petersen
   via 6 12 19 18 13 16 15 22 21 17 removing 1-2 3-9 4-8 5-11 7-20 10-14
G+(11,17,13,18) contains Petersen
   via 4 10 9 14 22 20 19 18 16 15 removing 1-13 2-3 5-6 7-8 11-12 17-21
G+(11,17,14,15) contains Petersen
   via 10 11 19 18 14 16 15 22 21 17 removing 1-2 3-9 4-8 5-6 7-13 12-20
G+(11,17,15,16) contains Petersen
   via 7 8 20 19 12 13 15 21 17 18 removing 1-2 3-9 4-5 6-11 10-14 16-22
G+(11,17,15,20) contains Petersen
   via 7 8 16 15 13 21 17 18 20 22 removing 1-2 3-9 4-5 6-11 10-14 12-19
G+(11,17,19,20) contains Petersen
   via 11 12 16 15 13 21 17 18 19 22 removing 1-2 3-9 4-5 6-7 8-20 10-14
G+(12,19,13,14) contains Petersen
   via 7 12 17 18 13 20 15 22 21 19 removing 1-2 3-9 4-8 5-10 6-11 14-16
G+(12,19,13,18) contains Jaws1
   via 20 21 22 17 16 15 14 13 12 11 10 9 8 7 6 5 4 3 2 1 19 18
G+(12,19,14,15) contains Petersen
   via 7 12 17 18 13 20 15 22 21 19 removing 1-2 3-9 4-8 5-10 6-11 14-16
G+(12,19,15,16) contains Petersen
   via 7 8 20 15 13 21 19 18 16 22 removing 1-2 3-9 4-5 6-11 10-14 12-17
G+(12,19,15,20) contains Petersen
   via 7 8 16 17 12 13 15 22 20 18 removing 1-2 3-9 4-5 6-11 10-14 19-21
G+(12,19,16,17) contains Petersen
   via 11 12 13 15 20 17 18 19 21 22 removing 1-2 3-9 4-10 5-6 7-8 14-16
G+(13,14,15,16) contains Jaws1
   via 13 14 15 16 17 18 19 20 9 10 11 12 1 2 3 4 5 6 7 8 21 22
G+(13,14,16,17) contains Petersen
   via 9 10 13 21 14 17 18 15 16 22 removing 1-2 3-4 5-11 6-7 8-20 12-19
G+(13,14,17,18) contains Petersen
   via 9 10 16 17 12 14 15 19 18 22 removing 1-2 3-4 5-11 6-7 8-20 13-21
G+(13,14,18,19) contains Petersen
   via 5 6 20 19 11 14 15 17 18 22 removing 1-2 3-9 4-8 7-12 10-16 13-21
G+(13,14,19,20) contains Petersen
   via 7 12 14 21 13 20 15 18 19 22 removing 1-2 3-9 4-8 5-6 10-16 11-17
G+(14,15,16,17) contains Petersen
   via 6 7 8 14 13 16 20 18 17 22 removing 1-2 3-4 5-11 9-10 12-19 15-21
G+(14,15,17,18) contains Petersen
   via 12 14 13 18 19 17 16 15 21 22 removing 1-2 3-4 5-11 6-7 8-20 9-10
G+(14,15,18,19) contains Petersen
   via 11 14 13 18 17 19 20 15 21 22 removing 1-2 3-9 4-8 5-6 7-12 10-16
G+(14,15,19,20) contains Petersen
   via 7 12 11 14 13 20 17 18 19 22 removing 1-2 3-9 4-8 5-6 10-16 15-21
G+(15,16,18,19) contains Petersen
   via 9 14 15 21 16 19 20 17 18 22 removing 1-13 2-3 4-10 5-6 7-8 11-12
G+(15,16,19,20) contains Petersen
   via 9 12 11 20 14 16 17 18 19 22 removing 1-13 2-3 4-10 5-6 7-8 15-21
G+(16,17,18,19) contains Petersen
   via 4 10 9 14 18 20 19 22 16 15 removing 1-13 2-3 5-6 7-8 11-12 17-21
G+(16,17,19,20) contains Petersen
   via 11 12 16 15 20 17 21 22 19 18 removing 1-13 2-3 4-10 5-6 7-8 9-14
G+(17,18,19,20) contains Jaws1
   via 20 19 18 17 16 15 14 13 12 11 10 9 8 7 6 5 4 3 2 1 22 21
# Checking (E6) for circuit  1  2  9 14 13 vacuous
# Checking (E6) for circuit  2  3  4 10  9 vacuous
# Checking (E6) for circuit  9 10 16 15 14 vacuous
# Checking (E6) for circuit  4  5 11 17 16 10 
G+(4,5,17,16)+(5,11,16,10) contains Petersen
   via 10 24 11 12 21 18 17 22 16 19 removing 1-2 3-9 4-8 5-23 6-13 7-20 14-15
G+(4,5,17,16)+(11,17,10,4) contains Petersen
   via 6 12 15 14 13 21 22 17 23 24 removing 1-2 3-9 4-8 5-11 7-20 10-16 18-19
G+(5,11,16,10)+(11,17,10,4) contains Petersen
   via 11 21 13 14 23 19 18 17 16 15 removing 1-2 3-9 4-8 5-24 6-7 10-22 12-20
G+(4,5,17,16)+(21,5,22,16) contains Petersen
   via 7 8 20 19 12 13 15 24 22 18 removing 1-2 3-9 4-10 5-6 11-17 14-16 21-23
G+(5,11,16,10)+(21,11,22,10) contains Petersen
   via 6 12 11 17 13 22 24 14 15 16 removing 1-2 3-9 4-8 5-10 7-20 18-19 21-23
G+(11,17,10,4)+(21,17,22,4) contains Petersen
   via 6 13 14 15 20 24 22 19 18 17 removing 1-2 3-9 4-8 5-11 7-12 10-16 21-23
# Checking (E6) for circuit  5  6  7 12 11 vacuous
# Checking (E6) for circuit 11 12 19 18 17 vacuous
# Checking (E6) for circuit  7  8 20 19 12 vacuous
# Checking (E6) for path  6  1  2  3  8 vacuous
# Checking (E6) for path  8  3  4  5  6  1 
G+(8,3,5,6)+(3,4,6,1) contains Petersen
   via 11 12 24 13 21 17 16 20 19 18 removing 1-2 3-23 4-5 6-22 7-8 9-10 14-15
G+(8,3,5,6)+(21,3,22,6) contains Jaws2
   via 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24
# Checking (E6) for path  1  6  7  8  3 vacuous
# Checking (E6) for path  3  8 20 15 vacuous
# Checking (E6) for path 15 20 19 18 13 vacuous
# Checking (E6) for path 13 18 17 16 15 20 
G+(13,18,16,15)+(18,17,15,20) contains Petersen
   via 12 15 22 16 17 19 18 23 24 20 removing 1-2 3-9 4-5 6-11 7-8 10-14 13-21
G+(13,18,16,15)+(21,18,22,15) contains Jaws2
   via 20 19 18 17 16 15 14 13 12 11 10 9 8 7 6 5 4 3 2 1 21 22 23 24
# Checking (E6) for path 20 15 14 13 18 vacuous
# Checking (E6) for path 18 13  1  6 vacuous
# Checking (E7) for path 8  3  4  5  6  1
G+(3,8,5,6)+(3,21,1,6)+(8,21,1,24) contains Petersen
   via 13 15 20 19 18 26 25 21 23 24 removing 1-2 3-9 4-5 6-22 7-8 10-14 11-12 16-17



==> anc/graphs <==
# This file contains descriptions of all graphs referred to in the
# appendix to `Excluded minors in cubic graphs' by N.Robertson, 
# P.D.Seymour and R.Thomas. Lines starting with the character
# '#' are comments; lines starting with 'C' describe members
# of ${\cal C}$, and may be safely ignored.
# 
Petersen
10
 1   2  5  6
 2   1  9  3
 3   2  7  4
 4   3 10  5
 5   4  1  8
 6   1  7 10
 7   6  8  3
 8   7  9  5
 9   8 10  2
10   6  9  4
#This is an intuitive numbering,
#not the one used in (18.2).

Starfish
20
 1    2  5 11
 2    1  3 14
 3    2  4 20
 4    3  5 15
 5    4  1 12
 6    7 10 11
 7    6 14  8
 8    7 20  9
 9   15  8 10
10    9  6 12
11    1  6 18
12    5 10 13
13   18 12 16
14    2  7 17
15    4  9 16
16   13 19 15
17   14 19 18
18   11 13 17
19   16 17 20
20    3  8 19
#Square1+(16,17,3,8)

Jaws
20
1 2 6 13
2 1 3 9
3 2 4 8
4 3 5 10
5 4 6 11
6 1 5 7
7 6 8 12
8 3 7 20
9 2 10 14
10 4 9 16
11 5 12 17
12 7 11 19
13 1 14 18
14 9 13 15
15 14 16 20
16 10 15 17
17 11 16 18
18 13 17 19
19 12 18 20
20 8 15 19
C 5	1 2 9 14 13
C 5	2 3 4 10 9
C 5	9 10 16 15 14
C 6	4 5 11 17 16 10
C 5	5 6 7 12 11
C 5	11 12 19 18 17
C 5	7 8 20 19 12
C 5	6 1 2 3 8
C 6	8 3 4 5 6 1
C 5	1 6 7 8 3
C 4	3 8 20 15
C 5	15 20 19 18 13
C 6	13 18 17 16 15 20
C 5	20 15 14 13 18
C 4	18 13 1 6

Triplex
12
1 2 9 10
2 1 3 11
3 2 4 12
4 3 5 10
5 4 6 11
6 5 7 12
7 6 8 10
8 7 9 11
9 1 8 12
10 1 4 7
11 2 5 8
12 3 6 9

Box
14
1 2 4 10
2 1 3 13
3 2 6 7
4 1 5 12
5 4 6 13
6 3 5 9
7 3 8 10
8 7 9 14
9 6 8 12
10 1 7 11
11 10 12 14
12 4 9 11
13 2 5 14
14 8 11 13
C 5	1 10 11 12 4
C 5	1 2 3 7 10
C 5	1 2 13 5 4
C 5	2 3 6 5 13
C 5	3 7 8 9 6
C 5	7 10 11 14 8
C 5	8 14 11 12 9
C 5	4 5 6 9 12

Ruby
18
1 15 4 5
2 13 3 6
3 2 16 7
4 1 17 8
5 1 14 12
6 2 9 10
7 3 10 18
8 4 11 12
9 14 6 11
10 6 7 12
11 18 8 9
12 5 8 10
13 15 2 14
14 5 9 13
15 13 1 16
16 17 3 15
17 4 16 18
18 7 11 17
C 6	10 12 5 14 9 11
C 6	12 10 7 18 11 9
C 5	11 9 6 10 12
C 5	10 12 8 11 9
C 5	15 1 4 17 16
C 5	15 13 2 3 16
C 5	13 14 9 6 2
C 5	2 6 10 7 3
C 5	15 13 14 5 1
C 5	7 3 16 17 18
C 5	1 5 12 8 4
C 5	4 8 11 18 17
#This is window+(1 2 5 9)+(13 1 4 3)+(4 16 7 11)

Ruby1
22
 1 15  4  5
 2 13  3  6
 3  2 16  7
 4  1 17  8
 5  1 14 12
 6  2  9 10
 7  3 10 18
 8  4 11 12
 9 22  6 11
10  6  7 19
11 18  8  9
12  5  8 21
13 15  2 14
14  5 20 13
15 13  1 16
16 17  3 15
17  4 16 18
18  7 11 17
19 10 21 20
20 14 22 19
21 19 12 22
22 20  9 21
#This is ruby+(10 12 14  9)+(19 12 20  9)

Window
12
1 2 4 5
2 1 3 6
3 2 4 7
4 1 3 8
5 1 9 12
6 2 9 10
7 3 10 11
8 4 11 12
9 5 6 11
10 6 7 12
11 7 8 9
12 5 8 10
C 4 	1 2 3 4
C 5	1 2 6 9 5
C 5	2 3 7 10 6
C 5	3 4 8 11 7
C 5	1 4 8 12 5
C 5	11 9 5 12 10
C 5	11 9 6 10 12
C 5	9 11 7 10 12
C 5	9 11 8 12 10

Drape
14
1 2 4 5
2 1 3 6
3 2 4 7
4 1 3 8
5 1 12 13
6 2 10 9
7 10 11 3
8 4 11 14
9 6 11 13
10 6 7 12
11 7 8 9
12 5 10 14
13 5 9 14
14 12 13 8
#This was got from window by adding the edge 5-9 to 8-12

Antibox
14
1 2 4 5
2 1 3 6
3 2 4 7
4 1 3 8
5 1 9 12
6 2 10 13
7 3 10 14
8 4 11 12
9 5 11 13
10 7 6 12
11 8 9 14
12 5 8 10
13 6 9 14
14 7 11 13
#This was got from Window by adding the edge 6-9 to 7-11

Superbox
16
1 2 5 11
2 1 3 12
3 2 4 8
4 3 13 5
5 1 14 4
6 11 7 10
7 6 8 12
8 7 3 9
9 8 13 10
10 9 14 6
11 1 6 15
12 2 7 15
13 4 9 16
14 5 10 16
15 11 12 16
16 13 14 15
C 6	11 1 5 14 10 6
#This was got from Box by adding the edge 1-14 to 13-14

Drum
14
1 2 3 4
2 1 5 6
3 1 7 11
4 1 8 12
5 2 9 11
6 2 10 12
7 3 8 14
8 4 7 13
9 5 10 14
10 6 9 13
11 3 5 13
12 4 6 14
13 8 10 11
14 7 9 12

Firstapex
16
1 2 6 13
2 1 8 3
3 4 14 2
4 3 5 10
5 6 4 15
6 1 5 12
7 8 12 13
8 7 2 9 
9 8 10 14
10 4 9 11
11 10 15 12
12 6 11 7
13 1 7 16
14 3 9 16
15 5 11 16
16 13 14 15
C 6	1 2 3 4 5 6
C 6	7 8 9 10 11 12
C 5	1 13 7 12 6
C 5	1 13 7 8 2
C 5	2 8 9 14 3
C 5	3 14 9 10 4
C 5	4 10 11 15 5
C 5	5 15 11 12 6

Secondapex
16
1 2 5 11
2 1 3 14
3 2 4 8
4 3 5 15
5 4 1 12
6 7 10 11
7 6 14 8
8 7 3 9
9 15 8 10
10 9 6 12
11 1 6 13
12 5 10 13
13 11 12 16
14 2 7 16
15 4 9 16
16 13 14 15
C 5	1 2 3 4 5
C 5	1 11 13 12 5
C 5	11 6 10 12 13
C 6	1 11 6 7 14 2
C 5	2 14 7 8 3
C 5	3 8 9 15 4
C 6	4 15 9 10 12 5
C 5	6 7 8 9 10

Thirdapex
16
1 2 5 11
2 1 3 7
3 2 15 8
4 15 5 9
5 4 1 12
6 7 10 11
7 6 2 14
8 14 3 9
9 4 8 10
10 9 6 12
11 1 6 13
12 5 10 13
13 11 12 16
14 7 8 16
15 3 4 16
16 13 14 15
C 6	6 10 9 8 14 7
C 6	1 5 4 15 3 2
C 5	1 11 6 7 2
C 5	2 7 14 8 3
C 5	3 8 9 4 15
C 5	4 9 10 12 5
C 5	5 12 13 11 1
C 5	11 13 12 10 6

Fourthapex
16
1 2 5 11
2 1 3 7
3 2 4 15
4 3 5 9
5 4 1 12
6 14 10 11
7 14 2 8
8 7 15 9
9 4 8 10
10 9 6 12
11 1 6 13
12 5 10 13
13 11 12 16
14 6 7 16
15 3 8 16
16 13 14 15
C 5	1 2 3 4 5
C 6	1 2 7 14 6 11
C 5	2 7 8 15 3
C 5	3 15 8 9 4
C 5	4 9 10 12 5
C 5	1 11 13 12 5
C 5	11 6 10 12 13
C 6	6 14 7 8 9 10

Sailboat
16
1 2 5 6
2 1 7 3
3 2 4 8
4 3 5 9
5 1 4 10
6 1 11 15
7 2 11 12
8 3 12 13
9 4 13 14
10 5 14 16
11 6 7 16
12 7 8 15
13 8 9 16
14 9 10 15
15 6 12 14
16 10 11 13
C 5	1 2 3 4 5
C 5	1 2 7 11 6
C 5	2 3 8 12 7
C 5	3 4 9 13 8
C 5	4 5 10 14 9
C 6	15 6 1 5 10 16
C 4	15 6 11 16
C 5	16 11 7 12 15
C 5	15 12 8 13 16
C 5	16 13 9 14 15
C 4	15 14 10 16

Boat1
18
1 2 5 6
2 1 17 3
3 2 4 8
4 3 5 9
5 1 4 10
6 1 11 15
7 17 11 12
8 3 12 13
9 4 13 14
10 5 14 16
11 6 7 16
12 7 8 18
13 8 9 16
14 9 10 15
15 6 18 14
16 10 11 13
17 2 7 18
18 12 15 17

Boat2
18
1 2 5 6
2 1 7 3
3 2 4 8
4 3 5 9
5 1 4 10
6 1 11 18
7 2 11 17
8 3 12 13
9 4 13 14
10 5 14 16
11 6 7 16
12 17 8 15
13 8 9 16
14 9 10 15
15 18 12 14
16 10 11 13
17 7 12 18
18 6 15 17

Boat3
18
1 2 5 17 
2 1 7 3 
3 2 4 8 
4 3 5 9 
5 1 4 10 
6 17 11 15 
7 2 11 12 
8 3 12 13 
9 4 13 14 
10 5 14 16 
11 6 7 18 
12 7 8 15 
13 8 9 16 
14 9 10 15 
15 6 12 14 
16 10 18 13 
17 1 6 18 
18 11 16 17

Boat4
18
1 2 5 6 
2 1 17 3 
3 2 4 8 
4 3 5 9 
5 1 4 10 
6 1 11 15 
7 17 11 12 
8 3 12 13 
9 4 13 14 
10 5 14 16 
11 6 7 18 
12 7 8 15 
13 8 9 16 
14 9 10 15 
15 6 12 14 
16 10 18 13 
17 2 7 18 
18 11 16 17

Boat5
18
1 2 5 6 
2 1 7 3 
3 2 4 8 
4 3 5 9 
5 1 4 10 
6 1 17 15 
7 2 11 12 
8 3 12 13 
9 4 13 14 
10 5 14 16 
11 17 7 16 
12 7 8 18 
13 8 9 16 
14 9 10 15 
15 6 18 14 
16 10 11 13 
17 6 11 18 
18 12 15 17

Boat6
18
1 2 5 6 
2 1 7 3 
3 2 4 8 
4 3 5 9 
5 1 4 10 
6 1 11 15 
7 2 11 12 
8 3 12 13 
9 4 13 17 
10 5 14 16 
11 6 7 16 
12 7 8 18 
13 8 9 16 
14 17 10 15 
15 6 18 14 
16 10 11 13 
17 9 14 18 
18 12 15 17

Boat7
18
1 2 5 6 
2 1 7 3 
3 2 4 8 
4 3 5 9 
5 1 4 10 
6 1 11 17 
7 2 11 12 
8 3 12 13 
9 4 13 14 
10 5 14 16 
11 6 7 16 
12 7 8 18 
13 8 9 16 
14 9 10 15 
15 17 18 14 
16 10 11 13 
17 6 15 18 
18 12 15 17

Diamond
18
1 2 3 7
2 1 5 11
3 1 4 6
4 3 5 9
5 2 4 15
6 3 10 8
7 1 8 17
8 6 7 9
9 4 8 12
10 11 6 13
11 2 10 18
12 9 13 14
13 10 16 12
14 12 15 17
15 5 14 16
16 13 15 18
17 7 14 18
18 11 16 17

Concertina
18
1 2 5 12
2 1 3 10
3 2 4 7
4 3 5 8
5 1 4 6
6 5 7 9
7 3 6 18
8 4 9 11
9 6 17 8
10 2 11 13
11 8 10 15
12 1 13 16
13 10 12 14
14 13 15 18
15 11 14 16
16 15 17 12
17 9 16 18
18 7 17 14

Bigdrum
18
1 2 5 18
2 1 3 6
3 2 4 8
4 3 5 7
5 1 4 9
6 2 7 10
7 4 6 12
8 3 9 11
9 5 8 13
10 6 11 14
11 8 10 16
12 7 13 15
13 9 12 17
14 10 15 18
15 12 14 16
16 11 15 17
17 13 16 18
18 1 14 17

Square1
18
 1    2  5 11
 2    1  3 14
 3    2  4  8
 4    3  5 15
 5    4  1 12
 6    7 10 11
 7    6 14  8
 8    7  3  9
 9   15  8 10
10    9  6 12
11    1  6 18
12    5 10 13
13   18 12 16
14    2  7 17
15    4  9 16
16   13 17 15
17   14 16 18
18   11 13 17
#Secondapex+(14,16,11,13)

Square2
18
 1    2 17 11
 2    1  3  7
 3    2  4 15
 4    3  5  9
 5    4 17 12
 6   14 10 11
 7   14  2  8
 8    7 15  9
 9    4  8 10
10    9  6 18
11    1  6 13
12    5 18 13
13   11 12 16
14    6  7 16
15    3  8 16
16   13 14 15
17    1  5 18
18   10 12 17
#Fourthapex+(1,5,10,12)

Square3
18
 1    2  5 17
 2    1  3  7
 3    2  4 15
 4    3  5  9
 5    4  1 12
 6   14 18 11
 7   14  2  8
 8    7 15  9
 9    4  8 10
10    9 18 12
11   17  6 13
12    5 10 13
13   11 12 16
14    6  7 16
15    3  8 16
16   13 14 15
17    1 11 18
18    6 10 17
#Fourthapex+(1,11,6,10)

Square4
18
 1    2  5 11
 2    1  3  7
 3    2  4 15
 4    3  5  9
 5    4  1 12
 6   17 10 11
 7   14  2  8
 8    7 15  9
 9    4  8 10
10    9  6 12
11    1  6 13
12    5 10 13
13   11 12 18
14   17  7 16
15    3  8 16
16   18 14 15
17    6 14 18
18   13 16 17
#Fourthapex+(6,14,13,16)

Square5
18
 1    2  5 11
 2    1  3  7
 3    2  4 15
 4    3  5  9
 5    4  1 12
 6   14 10 11
 7   14  2  8
 8    7 15  9
 9    4  8 10
10    9  6 12
11    1  6 13
12    5 10 17
13   11 17 16
14    6  7 16
15    3  8 18
16   13 14 18
17   12 13 18
18   15 16 17
#Fourthapex+(12,13,15,16)

Square6
18
 1    2  5 11
 2    1  3  7
 3    2 17  8
 4   15  5  9
 5    4  1 12
 6    7 10 11
 7    6  2 14
 8   14  3  9
 9    4  8 10
10    9  6 12
11    1  6 13
12    5 10 13
13   11 12 16
14    7  8 18
15   17  4 16
16   13 18 15
17    3 15 18
18   14 16 17
#Thirdapex+(3,15,14,16)

Square7
18
 1    2  5 11
 2    1 17  7
 3   17 15  8
 4   15  5  9
 5    4  1 12
 6    7 10 11
 7    6  2 14
 8   14  3 18
 9    4 18 10
10    9  6 12
11    1  6 13
12    5 10 13
13   11 12 16
14    7  8 16
15    3  4 16
16   13 14 15
17    2  3 18
18    8  9 17
#Thirdapex+(2,3,8,9)

Extrapex
18
1 2 5 6
2 1 3 7
3 2 4 14
4 3 5 8
5 1 4 9
6 1 10 13
7 2 11 13
8 4 15 17
9 5 15 18
10 6 11 18
11 7 10 12
12 11 14 17
13 6 7 16
14 3 12 16
15 8 9 16
16 13 14 15
17 8 12 18
18 9 10 17
C 6	1 5 9 18 10 6
C 5	1 2 3 4 5
C 5	1 2 7 13 6
C 5	6 13 7 11 10
C 6	2 3 14 12 11 7
C 6	3 4 8 17 12 14
C 5	4 5 9 15 8
C 5 	8 15 9 18 17
C 5	10 11 12 17 18

Antilog
20
1 2 6 8
2 1 7 11
3 4 7 12
4 3 6 9
5 6 7 10
6 1 4 5
7 2 3 5
8 1 13 20
9 4 13 14
10 5 14 15
11 2 15 16
12 3 16 17
13 8 9 17
14 9 10 18
15 10 11 19
16 11 12 20
17 12 13 18
18 14 17 19
19 15 18 20
20 8 16 19

Log
20
1 2 7 8
2 1 6 9
3 4 7 11
4 3 6 12
5 6 7 10
6 2 4 5
7 1 3 5
8 1 13 20
9 2 13 14
10 5 14 15
11 3 15 16
12 4 16 17
13 8 9 17
14 9 10 18
15 10 11 19
16 11 12 20
17 12 13 18
18 14 17 19
19 15 18 20
20 8 16 19

Dice1
26
1 2 6 20
2 1 7 12
3 4 7 24
4 3 6 8
5 6 7 10
6 1 4 5
7 2 3 5
8 4 9 15
9 8 10 13
10 5 9 11
11 10 12 14
12 2 11 19
13 9 14 16
14 11 13 18
15 8 16 21
16 13 15 17
17 16 18 22
18 14 17 19
19 12 18 23
20 1 23 25
21 15 24 25
22 17 25 26
23 19 20 26
24 3 21 26
25 20 21 22
26 22 23 24

Dice2
26
1 2 6 24
2 1 7 12
3 4 7 20
4 3 6 8
5 6 7 10
6 1 4 5
7 2 3 5
8 4 9 15
9 8 10 13
10 5 9 11
11 10 12 14
12 2 11 19
13 9 14 16
14 11 18 13
15 8 21 16
16 13 17 15
17 16 22 18
18 17 14 19
19 12 18 23
20 3 23 25
21 15 24 25
22 17 25 26
23 20 19 26
24 21 26 1
25 21 20 22
26 22 23 24

Dice3
26
1 2 6 25
2 1 7 8
3 4 7 13
4 3 6 17
5 6 7 15
6 1 4 5
7 2 3 5
8 2 9 10
9 8 12 26
10 8 11 13
11 10 12 16
12 9 11 14
13 3 10 14
14 12 13 21
15 5 16 18
16 11 15 20
17 4 18 22
18 15 17 19
19 18 20 23
20 16 19 21
21 14 20 24
22 17 23 25
23 19 22 24
24 21 23 26
25 1 22 26
26 9 24 25

Dice4
26
1 2 6 17
2 1 7 8
3 4 7 13
4 3 6 20
5 6 7 21
6 1 4 5
7 2 3 5
8 2 9 10
9 8 12 25
10 8 11 13
11 10 12 22
12 9 11 14
13 3 10 14
14 12 13 23
15 16 19 24
16 15 17 21
17 1 16 18
18 17 19 20
19 15 18 26
20 4 18 22
21 5 16 23
22 11 20 26
23 14 21 24
24 15 23 25
25 9 24 26
26 19 22 25

Diamond1
20
 1   19  3  7
 2   19  5 11
 3    1  4  6
 4    3  5  9
 5    2  4 15
 6    3 10  8
 7    1  8 17
 8    6  7  9
 9    4  8 12
10   20  6 13
11    2 20 18
12    9 13 14
13   10 16 12
14   12 15 17
15    5 14 16
16   13 15 18
17    7 14 18
18   11 16 17
19    1  2 20
20   10 11 19
#Diamond+(1,2,10,11)

Bigdrum1
20
 1    2  5 18
 2    1  3  6
 3    2  4 19
 4    3  5  7
 5    1  4  9
 6    2  7 10
 7    4  6 12
 8   19  9 11
 9    5  8 13
10    6 20 14
11    8 20 16
12    7 13 15
13    9 12 17
14   10 15 18
15   12 14 16
16   11 15 17
17   13 16 18
18    1 14 17
19    3  8 20
20   10 11 19
# Bigdrum+(3,8,10,11)

Conc1
20
 1    2  5 12
 2    1  3 10
 3    2  4  7
 4    3  5 19
 5    1  4  6
 6    5  7  9
 7    3  6 18
 8   19  9 11
 9    6 17  8
10    2 20 13
11    8 20 15
12    1 13 16
13   10 12 14
14   13 15 18
15   11 14 16
16   15 17 12
17    9 16 18
18    7 17 14
19    4  8 20
20   10 11 19
#Concertina+(4,8,10,11)

Conc2
20
 1    2  5 12
 2    1  3 10
 3    2  4  7
 4    3  5  8
 5    1  4  6
 6    5 19  9
 7    3 19 18
 8    4  9 11
 9    6 17  8
10    2 11 13
11    8 10 15
12    1 13 16
13   10 12 14
14   13 15 18
15   11 14 16
16   15 17 12
17    9 16 20
18    7 20 14
19    6  7 20
20   17 18 19
#Concertina+(6,7,17,18)

Conc3
20
 1    2  5 12
 2    1  3 10
 3    2  4  7
 4    3  5  8
 5    1  4  6
 6    5  7  9
 7    3  6 18
 8    4 19 11
 9    6 17 19
10    2 11 13
11    8 10 15
12    1 13 16
13   10 12 14
14   13 15 18
15   11 14 16
16   15 20 12
17    9 20 18
18    7 17 14
19    8  9 20
20   16 17 19
#Concertina+(8,9,16,17)

Conc4
22
 1    2  5 12
 2    1 19 10
 3   19  4  7
 4    3  5  8
 5    1  4  6
 6    5  7  9
 7    3  6 18
 8    4  9 21
 9    6 17  8
10    2 11 13
11   20 10 15
12    1 13 16
13   10 12 14
14   13 15 18
15   11 14 16
16   15 22 12
17    9 22 18
18    7 17 14
19    2  3 20
20   21 11 19
21    8 20 22
22   16 17 21
#Concertina+(2,3,8,11)+(8,20,16,17)

Conc21
22
 1    2 22 12
 2    1  3 10
 3    2  4  7
 4    3  5  8
 5   22  4  6
 6    5 19  9
 7    3 21 18
 8    4  9 11
 9    6 17  8
10    2 11 13
11    8 10 15
12    1 13 16
13   10 12 14
14   13 15 18
15   11 14 16
16   15 17 12
17    9 16 20
18    7 20 14
19    6 21 20
20   17 18 19
21    7 19 22
22    1  5 21
#Conc2+(7,19,1,5)

Conc211
24
 1   23 22 12
 2   23  3 10
 3    2 24  7
 4   24  5  8
 5   22  4  6
 6    5 19  9
 7    3 21 18
 8    4  9 11
 9    6 17  8
10    2 11 13
11    8 10 15
12    1 13 16
13   10 12 14
14   13 15 18
15   11 14 16
16   15 17 12
17    9 16 20
18    7 20 14
19    6 21 20
20   17 18 19
21    7 19 22
22    1  5 21
23    1  2 24
24    3  4 23
#Conc21+(1,2,3,4)

Conc212
24
 1   23 22 12
 2   23  3 10
 3    2  4 24
 4    3  5  8
 5   22  4  6
 6    5 19  9
 7   24 21 18
 8    4  9 11
 9    6 17  8
10    2 11 13
11    8 10 15
12    1 13 16
13   10 12 14
14   13 15 18
15   11 14 16
16   15 17 12
17    9 16 20
18    7 20 14
19    6 21 20
20   17 18 19
21    7 19 22
22    1  5 21
23    1  2 24
24    3  7 23
#Conc21+(1,2,3,7)

Antilog1
22
 1    2 21  8
 2    1  7 11
 3    4  7 12
 4    3  6  9
 5    6  7 22
 6   21  4  5
 7    2  3  5
 8    1 13 20
 9    4 13 14
10   22 14 15
11    2 15 16
12    3 16 17
13    8  9 17
14    9 10 18
15   10 11 19
16   11 12 20
17   12 13 18
18   14 17 19
19   15 18 20
20    8 16 19
21    1  6 22
22    5 10 21
#Antilog+(1,6,5,10)

Log1
22
 1   21  7  8
 2   21  6  9
 3    4  7 11
 4    3  6 12
 5    6  7 10
 6    2  4  5
 7    1  3  5
 8    1 22 20
 9    2 13 14
10    5 14 15
11    3 15 16
12    4 16 17
13   22  9 17
14    9 10 18
15   10 11 19
16   11 12 20
17   12 13 18
18   14 17 19
19   15 18 20
20    8 16 19
21    1  2 22
22    8 13 21
#Log+(1,2,8,13)

Log2
22
 1   21  7  8
 2   21  6  9
 3    4  7 11
 4    3  6 12
 5    6  7 10
 6    2  4  5
 7    1  3  5
 8    1 13 20
 9    2 22 14
10    5 14 15
11    3 15 16
12    4 16 17
13    8 22 17
14    9 10 18
15   10 11 19
16   11 12 20
17   12 13 18
18   14 17 19
19   15 18 20
20    8 16 19
21    1  2 22
22    9 13 21
#Log+(1,2,9,13)

Dice11
28
 1   27  6 20
 2   27  7 12
 3    4  7 24
 4    3  6  8
 5    6  7 10
 6    1  4  5
 7    2  3  5
 8    4  9 15
 9    8 10 13
10    5  9 11
11   10 12 14
12    2 11 19
13    9 14 16
14   11 13 18
15    8 16 21
16   13 15 17
17   16 18 22
18   14 17 19
19   12 18 23
20    1 28 25
21   15 24 25
22   17 25 26
23   19 28 26
24    3 21 26
25   20 21 22
26   22 23 24
27    1  2 28
28   20 23 27
#Dice1+(1,2,20,23)

Dice12
28
 1   27  6 20
 2   27  7 12
 3    4  7 24
 4    3  6  8
 5    6  7 28
 6    1  4  5
 7    2  3  5
 8    4  9 15
 9    8 10 13
10   28  9 11
11   10 12 14
12    2 11 19
13    9 14 16
14   11 13 18
15    8 16 21
16   13 15 17
17   16 18 22
18   14 17 19
19   12 18 23
20    1 23 25
21   15 24 25
22   17 25 26
23   19 20 26
24    3 21 26
25   20 21 22
26   22 23 24
27    1  2 28
28    5 10 27
#Dice1+(1,2,5,10)

Dice31
28
 1    2  6 25
 2    1  7  8
 3   27  7 13
 4   27  6 17
 5    6  7 15
 6    1  4  5
 7    2  3  5
 8    2  9 10
 9    8 12 26
10    8 11 13
11   10 12 16
12    9 11 14
13    3 10 28
14   12 28 21
15    5 16 18
16   11 15 20
17    4 18 22
18   15 17 19
19   18 20 23
20   16 19 21
21   14 20 24
22   17 23 25
23   19 22 24
24   21 23 26
25    1 22 26
26    9 24 25
27    3  4 28
28   13 14 27
#Dice3+(3,4,13,14)

Jaws1
22
 1   21  6 13
 2   21  3  9
 3    2 22  8
 4   22  5 10
 5    4  6 11
 6    1  5  7
 7    6  8 12
 8    3  7 20
 9    2 10 14
10    4  9 16
11    5 12 17
12    7 11 19
13    1 14 18
14    9 13 15
15   14 16 20
16   10 15 17
17   11 16 18
18   13 17 19
19   12 18 20
20    8 15 19
21    1  2 22
22    3  4 21
#Jaws+(1,2,3,4)

Jaws11
24
 1   21 24 13
 2   21  3  9
 3    2 23  8
 4   22  5 10
 5    4  6 11
 6   24  5  7
 7    6  8 12
 8    3  7 20
 9    2 10 14
10    4  9 16
11    5 12 17
12    7 11 19
13    1 14 18
14    9 13 15
15   14 16 20
16   10 15 17
17   11 16 18
18   13 17 19
19   12 18 20
20    8 15 19
21    1  2 22
22   23  4 21
23    3 22 24
24    1  6 23
#Jaws1+(3,22,1,6)

Jaws12
24
 1   21 24 13
 2   21  3  9
 3    2 22  8
 4   22  5 10
 5    4  6 11
 6   24  5  7
 7    6  8 12
 8    3  7 20
 9    2 10 14
10    4  9 16
11    5 12 17
12    7 11 19
13    1 14 18
14    9 13 15
15   14 16 20
16   10 15 17
17   11 16 18
18   13 17 19
19   12 18 20
20    8 15 19
21    1  2 23
22    3  4 23
23   21 22 24
24    1  6 23
#Jaws1+(21,22,1,6)

Jaws2
24
 1    2  6 13
 2    1  3  9
 3    2  4 23
 4    3  5 10
 5    4 22 11
 6    1 24  7
 7    6  8 12
 8   21  7 20
 9    2 10 14
10    4  9 16
11    5 12 17
12    7 11 19
13    1 14 18
14    9 13 15
15   14 16 20
16   10 15 17
17   11 16 18
18   13 17 19
19   12 18 20
20    8 15 19
21    8 23 22
22    5 24 21
23   21  3 24
24   22  6 23
#Jaws+(8,3,5,6)+(21,3,22,6)

Jaws21
26
 1    2  6 13
 2    1  3  9
 3    2  4 23
 4    3  5 10
 5    4 22 11
 6    1 24 25
 7   25  8 12
 8   21  7 20
 9    2 10 14
10    4  9 16
11    5 26 17
12    7 26 19
13    1 14 18
14    9 13 15
15   14 16 20
16   10 15 17
17   11 16 18
18   13 17 19
19   12 18 20
20    8 15 19
21    8 23 22
22    5 24 21
23   21  3 24
24   22  6 23
25    6  7 26
26   11 12 25
#Jaws2+(6,7,11,12)

Jaws22
26
 1    2  6 13
 2    1  3  9
 3    2  4 23
 4    3  5 10
 5    4 22 11
 6    1 24  7
 7    6 25 12
 8   21 25 20
 9    2 10 14
10    4  9 16
11    5 12 17
12    7 11 19
13    1 14 18
14    9 13 15
15   14 16 20
16   10 15 17
17   11 16 18
18   13 17 19
19   12 18 26
20    8 15 26
21    8 23 22
22    5 24 21
23   21  3 24
24   22  6 23
25    7  8 26
26   19 20 25
#Jaws2+(7,8,19,10)


